Measurement of $CP$ asymmetry in $B_s^0 \to D_s^{\mp} K^{\pm}$ decays

We report the measurements of the $CP$-violating parameters in $B_s^0 \to D_s^{\mp} K^{\pm}$ decays observed in $pp$ collisions, using a data set corresponding to an integrated luminosity of $3.0\,\text{fb}^{-1}$ recorded with the LHCb detector. We measure $C_f = 0.73 \pm 0.14 \pm 0.05$, $A^{\Delta \Gamma}_f = 0.39 \pm 0.28 \pm 0.15$, $A^{\Delta \Gamma}_{\overline{f}} = 0.31 \pm 0.28 \pm 0.15$, $S_f = -0.52 \pm 0.20 \pm 0.07$, $S_{\overline{f}} = -0.49 \pm 0.20 \pm 0.07$, where the uncertainties are statistical and systematic, respectively. These parameters are used together with the world-average value of the $B_s^0$ mixing phase, $-2\beta_s$, to obtain a measurement of the CKM angle $\gamma$ from $B_s^0 \to D_s^{\mp} K^{\pm}$ decays, yielding $\gamma = (128\,_{-22}^{+17})^\circ$ modulo $180^\circ$, where the uncertainty contains both statistical and systematic contributions. This corresponds to $3.8\,\sigma$ evidence for $CP$ violation in the interference between decay and decay after mixing.

==> figs/Fig2a.C <==
void Fig2a()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 00:52:11 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogy();
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(5186.667,0.3921955,5853.333,4.74811);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetLogy();
   //upperPad->SetLogx();
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.08);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_a227080__1 = new TH1D("frame_a227080__1","",100,5300,5800);
   frame_a227080__1->SetBinContent(1,9042.39);
   frame_a227080__1->SetMinimum(50);
   frame_a227080__1->SetMaximum(33908.96);
   frame_a227080__1->SetEntries(1);
   frame_a227080__1->SetDirectory(0);
   frame_a227080__1->SetStats(0);
   frame_a227080__1->GetXaxis()->SetTitle("BeautyMass");
   frame_a227080__1->GetXaxis()->SetLabelColor(0);
   frame_a227080__1->GetXaxis()->SetLabelFont(132);
   frame_a227080__1->GetXaxis()->SetLabelOffset(0.006);
   frame_a227080__1->GetXaxis()->SetLabelSize(0.065);
   frame_a227080__1->GetXaxis()->SetTitleSize(0.065);
   frame_a227080__1->GetYaxis()->SetTitle("#font[132]{Candidates / (5.00 MeV/#font[12]{c}^{2})}");
   frame_a227080__1->GetYaxis()->SetNdivisions(508);
   frame_a227080__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a227080__1->GetYaxis()->SetLabelFont(132);
   frame_a227080__1->GetYaxis()->SetLabelOffset(0.006);
   frame_a227080__1->GetYaxis()->SetLabelSize(0.065);
   frame_a227080__1->GetYaxis()->SetTitleSize(0.065);
   frame_a227080__1->GetYaxis()->SetTitleOffset(1.2);
   frame_a227080__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[150] = {
   5301.667,
   5305,
   5308.333,
   5311.667,
   5315,
   5318.333,
   5321.667,
   5325,
   5328.333,
   5331.667,
   5335,
   5338.333,
   5341.667,
   5345,
   5348.333,
   5351.667,
   5355,
   5358.333,
   5361.667,
   5365,
   5368.333,
   5371.667,
   5375,
   5378.333,
   5381.667,
   5385,
   5388.333,
   5391.667,
   5395,
   5398.333,
   5401.667,
   5405,
   5408.333,
   5411.667,
   5415,
   5418.333,
   5421.667,
   5425,
   5428.333,
   5431.667,
   5435,
   5438.333,
   5441.667,
   5445,
   5448.333,
   5451.667,
   5455,
   5458.333,
   5461.667,
   5465,
   5468.333,
   5471.667,
   5475,
   5478.333,
   5481.667,
   5485,
   5488.333,
   5491.667,
   5495,
   5498.333,
   5501.667,
   5505,
   5508.333,
   5511.667,
   5515,
   5518.333,
   5521.667,
   5525,
   5528.333,
   5531.667,
   5535,
   5538.333,
   5541.667,
   5545,
   5548.333,
   5551.667,
   5555,
   5558.333,
   5561.667,
   5565,
   5568.333,
   5571.667,
   5575,
   5578.333,
   5581.667,
   5585,
   5588.333,
   5591.667,
   5595,
   5598.333,
   5601.667,
   5605,
   5608.333,
   5611.667,
   5615,
   5618.333,
   5621.667,
   5625,
   5628.333,
   5631.667,
   5635,
   5638.333,
   5641.667,
   5645,
   5648.333,
   5651.667,
   5655,
   5658.333,
   5661.667,
   5665,
   5668.333,
   5671.667,
   5675,
   5678.333,
   5681.667,
   5685,
   5688.333,
   5691.667,
   5695,
   5698.333,
   5701.667,
   5705,
   5708.333,
   5711.667,
   5715,
   5718.333,
   5721.667,
   5725,
   5728.333,
   5731.667,
   5735,
   5738.333,
   5741.667,
   5745,
   5748.333,
   5751.667,
   5755,
   5758.333,
   5761.667,
   5765,
   5768.333,
   5771.667,
   5775,
   5778.333,
   5781.667,
   5785,
   5788.333,
   5791.667,
   5795,
   5798.333};
   Double_t dataSetCut_fy3001[150] = {
   878,
   836,
   792,
   832,
   835,
   895,
   1027,
   1068,
   1319,
   1558,
   1859,
   2342,
   3010,
   3876,
   4699,
   5733,
   6780,
   7689,
   8318,
   8519,
   8259,
   7647,
   6893,
   5874,
   4698,
   3758,
   2820,
   2160,
   1671,
   1233,
   952,
   685,
   580,
   524,
   398,
   383,
   333,
   352,
   294,
   271,
   269,
   287,
   248,
   229,
   240,
   229,
   244,
   216,
   197,
   184,
   188,
   193,
   190,
   195,
   193,
   188,
   174,
   193,
   161,
   167,
   145,
   174,
   160,
   164,
   152,
   144,
   139,
   140,
   168,
   142,
   140,
   123,
   105,
   120,
   114,
   125,
   126,
   127,
   128,
   110,
   108,
   112,
   127,
   130,
   107,
   98,
   98,
   133,
   93,
   102,
   95,
   115,
   92,
   83,
   95,
   95,
   90,
   93,
   114,
   75,
   96,
   89,
   93,
   88,
   73,
   84,
   103,
   84,
   55,
   70,
   74,
   84,
   78,
   70,
   68,
   68,
   75,
   68,
   77,
   74,
   69,
   62,
   66,
   59,
   83,
   74,
   75,
   61,
   60,
   80,
   71,
   75,
   72,
   63,
   54,
   63,
   65,
   82,
   71,
   59,
   49,
   56,
   77,
   50,
   55,
   56,
   70,
   60,
   67,
   69};
   Double_t dataSetCut_felx3001[150] = {
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667};
   Double_t dataSetCut_fely3001[150] = {
   29.13528,
   28.41799,
   27.64694,
   28.34874,
   28.40069,
   29.42073,
   31.55074,
   32.18409,
   35.82148,
   38.97468,
   42.61902,
   47.8968,
   54.36575,
   61.75954,
   68.05108,
   75.21823,
   81.84227,
   87.18837,
   90.70444,
   91.79978,
   90.38042,
   86.94856,
   82.5256,
   76.14366,
   68.04378,
   60.80457,
   52.60603,
   45.97849,
   40.38092,
   34.61766,
   30.35855,
   25.67728,
   23.58838,
   22.39651,
   19.4562,
   19.07677,
   17.75514,
   18.26832,
   16.65372,
   15.96967,
   15.90884,
   16.44845,
   15.25595,
   14.641,
   15,
   14.641,
   15.1285,
   14.20544,
   13.54457,
   13.07387,
   13.22042,
   13.40144,
   13.29311,
   13.47319,
   13.40144,
   13.22042,
   12.70038,
   13.40144,
   12.19843,
   12.43252,
   11.55197,
   12.70038,
   12.15899,
   12.31601,
   11.83896,
   11.51041,
   11.30042,
   11.34272,
   12.47112,
   11.42686,
   11.34272,
   10.6018,
   9.759142,
   10.46586,
   10.18878,
   10.69151,
   10.7361,
   10.78051,
   10.82475,
   10,
   9.904326,
   10.09481,
   10.78051,
   10.91271,
   9.856158,
   9.882579,
   9.882579,
   11.0434,
   9.626284,
   9.611874,
   9.729612,
   10.23546,
   9.574201,
   9.092044,
   9.729612,
   9.729612,
   9.469177,
   9.626284,
   10.18878,
   8.640903,
   9.780867,
   9.416226,
   9.626284,
   9.362975,
   8.524388,
   9.146873,
   9.661201,
   9.146873,
   7.39358,
   8.346566,
   8.582844,
   9.146873,
   8.812788,
   8.346566,
   8.225883,
   8.225883,
   8.640903,
   8.225883,
   8.755868,
   8.582844,
   8.286444,
   7.852713,
   8.103403,
   7.659312,
   9.092044,
   8.582844,
   8.640903,
   7.788779,
   7.724317,
   8.925539,
   8.406258,
   8.640903,
   8.465529,
   7.916129,
   7.32564,
   7.916129,
   8.041463,
   9.036884,
   8.406258,
   7.659312,
   6.976026,
   7.4609,
   8.755868,
   7.047337,
   7.39358,
   7.4609,
   8.346566,
   7.724317,
   8.164873,
   8.286444};
   Double_t dataSetCut_fehx3001[150] = {
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667};
   Double_t dataSetCut_fehy3001[150] = {
   30.13528,
   29.41799,
   28.64694,
   29.34874,
   29.40069,
   30.42073,
   32.55074,
   33.18409,
   36.82148,
   39.97468,
   43.61902,
   48.8968,
   55.36575,
   62.75954,
   69.05108,
   76.21823,
   82.84227,
   88.18837,
   91.70444,
   92.79978,
   91.38042,
   87.94856,
   83.5256,
   77.14366,
   69.04378,
   61.80457,
   53.60603,
   46.97849,
   41.38092,
   35.61766,
   31.35855,
   26.67728,
   24.58838,
   23.39651,
   20.4562,
   20.07677,
   18.75514,
   19.26832,
   17.65372,
   16.96967,
   16.90884,
   17.44845,
   16.25595,
   15.641,
   16,
   15.641,
   16.1285,
   15.20544,
   14.54457,
   14.07387,
   14.22042,
   14.40144,
   14.29311,
   14.47319,
   14.40144,
   14.22042,
   13.70038,
   14.40144,
   13.19843,
   13.43252,
   12.55197,
   13.70038,
   13.15899,
   13.31601,
   12.83896,
   12.51041,
   12.30042,
   12.34272,
   13.47112,
   12.42686,
   12.34272,
   11.6018,
   10.75914,
   11.46586,
   11.18878,
   11.69151,
   11.7361,
   11.78051,
   11.82475,
   11,
   10.90433,
   11.09481,
   11.78051,
   11.91271,
   10.85616,
   10.93319,
   10.93319,
   12.0434,
   10.67824,
   10.61187,
   10.78102,
   11.23546,
   10.62644,
   10.14705,
   10.78102,
   10.78102,
   10.522,
   10.67824,
   11.18878,
   9.698771,
   10.83201,
   10.46934,
   10.67824,
   10.41639,
   9.583044,
   10.20155,
   10.6612,
   10.20155,
   8.461166,
   9.406468,
   9.641101,
   10.20155,
   9.869531,
   9.406468,
   9.28666,
   9.28666,
   9.698771,
   9.28666,
   9.812979,
   9.641101,
   9.346779,
   8.916365,
   9.165094,
   8.724565,
   10.14705,
   9.641101,
   9.698771,
   8.852952,
   8.789023,
   9.981567,
   9.465736,
   9.698771,
   9.524592,
   8.979274,
   8.39385,
   8.979274,
   9.103628,
   10.09222,
   9.465736,
   8.724565,
   8.047634,
   8.527879,
   9.812979,
   8.118225,
   8.461166,
   8.527879,
   9.406468,
   8.789023,
   9.226102,
   9.346779};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BeautyMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__BeautyMass",150,5250,5850);
   Graph_dataSetCut3001->SetMinimum(37.82158);
   Graph_dataSetCut3001->SetMaximum(9468.777);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[145] = {
   5295,
   5295,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5336.25,
   5337.5,
   5338.75,
   5340,
   5341.25,
   5342.5,
   5343.75,
   5345,
   5346.25,
   5347.5,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5377.5,
   5380,
   5382.5,
   5383.75,
   5385,
   5386.25,
   5387.5,
   5388.75,
   5390,
   5391.25,
   5392.5,
   5393.75,
   5395,
   5396.25,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t FullPdf_fy1[145] = {
   0,
   969.1103,
   969.1103,
   901.5674,
   856.2199,
   830.681,
   822.4705,
   852.163,
   944.674,
   1018.98,
   1115.475,
   1237.07,
   1387.912,
   1574.227,
   1806.644,
   1947.212,
   2114.421,
   2313.862,
   2543.061,
   2798.251,
   3079.806,
   3388.064,
   3720.51,
   4074.839,
   4448.481,
   5238.983,
   6053.778,
   6842.188,
   7208.29,
   7545.511,
   7846.418,
   8104.054,
   8312.229,
   8465.764,
   8560.738,
   8594.641,
   8566.51,
   8476.95,
   8328.129,
   8123.663,
   7868.467,
   7568.531,
   7230.677,
   6862.268,
   6064.296,
   5233.973,
   4423.135,
   4037.902,
   3671.216,
   3325.762,
   3003.365,
   2705.066,
   2431.314,
   2184.142,
   1962.506,
   1764.097,
   1586.807,
   1428.68,
   1287.893,
   1051.673,
   866.0575,
   720.9216,
   608.199,
   523.0713,
   416.7493,
   357.975,
   321.9026,
   297.5339,
   279.6082,
   265.4396,
   253.5882,
   243.2737,
   234.0373,
   225.5144,
   217.3837,
   209.457,
   201.7037,
   194.1393,
   186.7574,
   179.5834,
   172.718,
   166.2932,
   160.3992,
   155.0518,
   150.2054,
   145.7856,
   141.7166,
   137.9344,
   134.3896,
   131.0454,
   127.8743,
   124.8559,
   121.9747,
   119.2187,
   116.5785,
   114.0462,
   111.6153,
   109.2798,
   107.0345,
   104.8748,
   102.7962,
   100.7951,
   98.86774,
   97.01085,
   95.22135,
   93.49639,
   91.83328,
   90.22948,
   88.6826,
   87.19037,
   85.75064,
   84.36137,
   83.02059,
   81.72646,
   80.47718,
   79.27106,
   78.10648,
   76.98187,
   75.89574,
   74.84668,
   73.83329,
   72.85429,
   71.9084,
   70.99442,
   70.11119,
   69.25759,
   68.43256,
   67.63508,
   66.86414,
   66.11881,
   65.39818,
   64.70136,
   64.02752,
   63.37585,
   62.74555,
   62.1359,
   61.54615,
   60.97562,
   60.42364,
   59.88957,
   59.37278,
   58.87268,
   58.87268,
   58.87268,
   0};
   TGraph *graph = new TGraph(145,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",145,5244,5856);
   Graph_FullPdf1->SetMinimum(9.454105);
   Graph_FullPdf1->SetMaximum(9454.105);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[117] = {
   5295,
   5295,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF1_fy2[117] = {
   0,
   827.248,
   827.248,
   784.7623,
   747.2251,
   714.5334,
   686.2024,
   661.7943,
   640.8161,
   622.8182,
   607.3552,
   594.0414,
   582.5423,
   563.8942,
   549.6259,
   538.6655,
   530.3743,
   523.6927,
   509.607,
   500.391,
   489.1844,
   463.052,
   438.9377,
   418.0574,
   397.6211,
   378.2073,
   361.141,
   346.5956,
   334.0018,
   322.7075,
   312.3333,
   302.7321,
   293.8674,
   285.7211,
   278.2376,
   271.3112,
   264.7968,
   258.543,
   252.4383,
   246.4309,
   240.4969,
   234.6007,
   228.7123,
   222.8436,
   217.0091,
   211.1434,
   205.1235,
   198.8982,
   192.5337,
   186.1156,
   179.6894,
   173.3193,
   167.1357,
   161.2934,
   155.9004,
   150.9866,
   146.5176,
   142.4281,
   138.6494,
   135.1237,
   131.8065,
   128.6648,
   125.6749,
   122.8189,
   120.0838,
   117.4597,
   114.9389,
   112.5151,
   110.1828,
   107.9372,
   105.7742,
   103.6899,
   101.6806,
   99.74322,
   97.87461,
   96.07198,
   94.3327,
   92.65428,
   91.03437,
   89.47073,
   87.96125,
   86.5039,
   85.09673,
   83.7379,
   82.42562,
   81.15819,
   79.93398,
   78.7514,
   77.60896,
   76.50519,
   75.43871,
   74.40817,
   73.41228,
   72.44981,
   71.51956,
   70.62039,
   69.75119,
   68.9109,
   68.09849,
   67.313,
   66.55346,
   65.81898,
   65.10866,
   64.42167,
   63.7572,
   63.11446,
   62.4927,
   61.89118,
   61.30922,
   60.74613,
   60.20126,
   59.674,
   59.16373,
   58.66988,
   58.66988,
   58.66988,
   0};
   graph = new TGraph(117,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#006600");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",117,5244,5856);
   Graph_PDF12->SetMinimum(0.9099728);
   Graph_PDF12->SetMaximum(909.9728);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[116] = {
   5295,
   5295,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF2_fy3[116] = {
   0,
   803.0076,
   803.0076,
   760.3536,
   722.3374,
   688.8348,
   659.4017,
   633.6151,
   611.0573,
   591.3343,
   574.0746,
   558.9375,
   545.6176,
   523.379,
   505.5883,
   491.0088,
   478.7467,
   468.0323,
   449.4201,
   433.0104,
   417.4657,
   402.7867,
   388.9756,
   375.8389,
   363.4176,
   351.6917,
   340.6226,
   330.1335,
   320.1038,
   310.5079,
   301.4005,
   292.86,
   284.9357,
   277.6135,
   270.8114,
   264.3966,
   258.2239,
   252.1849,
   246.2299,
   240.3369,
   234.4721,
   228.6074,
   222.7564,
   216.9351,
   211.0793,
   205.067,
   198.8477,
   192.488,
   186.0739,
   179.6511,
   173.2839,
   167.1029,
   161.2629,
   155.8721,
   150.9602,
   146.4929,
   142.4051,
   138.628,
   135.1036,
   131.7877,
   128.6473,
   125.6584,
   122.8035,
   120.0694,
   117.4463,
   114.9264,
   112.5034,
   110.1719,
   107.9272,
   105.7649,
   103.6812,
   101.6726,
   99.73583,
   97.8678,
   96.06572,
   94.32695,
   92.64901,
   91.02955,
   89.46633,
   87.95724,
   86.50026,
   85.09343,
   83.73491,
   82.42292,
   81.15576,
   79.93179,
   78.74944,
   77.6072,
   76.50362,
   75.43731,
   74.40692,
   73.41117,
   72.44883,
   71.51869,
   70.61962,
   69.7505,
   68.91029,
   68.09796,
   67.31253,
   66.55305,
   65.81861,
   65.10834,
   64.42139,
   63.75695,
   63.11424,
   62.4925,
   61.891,
   61.30906,
   60.74598,
   60.20113,
   59.67387,
   59.16361,
   58.66976,
   58.66976,
   58.66976,
   0};
   graph = new TGraph(116,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",116,5244,5856);
   Graph_PDF23->SetMinimum(0.8833083);
   Graph_PDF23->SetMaximum(883.3083);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF3_fy4[106] = {
   0,
   534.8176,
   534.8176,
   517.7903,
   502.2513,
   487.3144,
   472.5959,
   457.7643,
   443.0249,
   428.6683,
   414.3235,
   400.4053,
   387.1097,
   374.3409,
   362.192,
   350.6738,
   339.7662,
   329.4051,
   319.4783,
   309.9661,
   300.9277,
   292.4444,
   284.5684,
   277.2869,
   270.5194,
   264.1344,
   257.9875,
   251.9708,
   246.0354,
   240.1595,
   234.3098,
   228.4585,
   222.6195,
   216.8087,
   210.9625,
   204.9587,
   198.7471,
   192.3943,
   185.9865,
   179.5695,
   173.2075,
   167.0313,
   161.1957,
   155.8088,
   150.9006,
   146.4368,
   142.352,
   138.5778,
   135.0562,
   131.7427,
   128.6046,
   125.6179,
   122.765,
   120.0328,
   117.4114,
   114.8931,
   112.4717,
   110.1416,
   107.8982,
   105.7372,
   103.6547,
   101.6472,
   99.71144,
   97.8444,
   96.04326,
   94.30538,
   92.62828,
   91.00961,
   89.44714,
   87.93877,
   86.48246,
   85.07627,
   83.71836,
   82.40696,
   81.14035,
   79.91691,
   78.73506,
   77.5933,
   76.49017,
   75.42429,
   74.39432,
   73.39898,
   72.43701,
   71.50724,
   70.60851,
   69.73973,
   68.89984,
   68.08782,
   67.30268,
   66.54349,
   65.80932,
   65.09931,
   64.41261,
   63.74841,
   63.10593,
   62.48442,
   61.88314,
   61.3014,
   60.73852,
   60.19386,
   59.66679,
   59.15671,
   58.66303,
   58.66303,
   58.66303,
   0};
   graph = new TGraph(106,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",106,5244,5856);
   Graph_PDF34->SetMinimum(0.5882994);
   Graph_PDF34->SetMaximum(588.2994);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF4_fy5[106] = {
   0,
   530.0922,
   530.0922,
   513.0208,
   497.3521,
   482.2077,
   467.2169,
   452.0657,
   436.9774,
   422.2579,
   407.544,
   393.2507,
   379.5675,
   366.3893,
   353.8053,
   341.8362,
   330.4902,
   319.7387,
   309.4851,
   299.6769,
   290.2877,
   281.2901,
   272.6549,
   264.357,
   256.3818,
   248.7205,
   241.362,
   234.2926,
   227.4985,
   220.9653,
   214.6792,
   208.6289,
   202.8051,
   197.1995,
   191.8032,
   186.6065,
   181.6009,
   176.7792,
   172.1351,
   167.6627,
   163.3561,
   159.2089,
   155.2148,
   151.3672,
   147.6603,
   144.0884,
   140.6459,
   137.3279,
   134.1296,
   131.0463,
   128.0736,
   125.2076,
   122.444,
   119.7791,
   117.2091,
   114.7306,
   112.3399,
   110.0339,
   107.8093,
   105.663,
   103.5922,
   101.5939,
   99.66556,
   97.80446,
   96.00814,
   94.27422,
   92.6004,
   90.98447,
   89.42431,
   87.91788,
   86.46323,
   85.05847,
   83.70179,
   82.39145,
   81.12577,
   79.90313,
   78.722,
   77.58087,
   76.47831,
   75.41294,
   74.38343,
   73.38849,
   72.42691,
   71.49748,
   70.59907,
   69.73059,
   68.89097,
   68.07919,
   67.29429,
   66.5353,
   65.80133,
   65.0915,
   64.40496,
   63.74091,
   63.09856,
   62.47715,
   61.87597,
   61.29431,
   60.73151,
   60.1869,
   59.65987,
   59.1498,
   58.65614,
   58.65614,
   58.65614,
   0};
   graph = new TGraph(106,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",106,5244,5856);
   Graph_PDF45->SetMinimum(0.5831014);
   Graph_PDF45->SetMaximum(583.1014);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF5_fy6[106] = {
   0,
   521.5383,
   521.5383,
   503.841,
   486.8295,
   470.4762,
   454.7545,
   439.6392,
   425.1059,
   411.1314,
   397.6932,
   384.77,
   372.3413,
   360.3874,
   348.8893,
   337.8289,
   327.189,
   316.9529,
   307.1045,
   297.6285,
   288.5104,
   279.7359,
   271.2916,
   263.1645,
   255.3422,
   247.8126,
   240.5645,
   233.5867,
   226.8687,
   220.4005,
   214.1722,
   208.1747,
   202.3989,
   196.8363,
   191.4785,
   186.3179,
   181.3466,
   176.5575,
   171.9435,
   167.4979,
   163.2143,
   159.0865,
   155.1086,
   151.2747,
   147.5795,
   144.0177,
   140.5842,
   137.2742,
   134.0829,
   131.006,
   128.0391,
   125.178,
   122.4188,
   119.7577,
   117.1909,
   114.7151,
   112.3267,
   110.0226,
   107.7995,
   105.6545,
   103.5848,
   101.5874,
   99.65976,
   97.7993,
   96.00353,
   94.27007,
   92.59666,
   90.98108,
   89.42124,
   87.91508,
   86.46067,
   85.05612,
   83.69962,
   82.38943,
   81.12389,
   79.90137,
   78.72034,
   77.5793,
   76.47682,
   75.41151,
   74.38206,
   73.38717,
   72.42562,
   71.49623,
   70.59786,
   69.7294,
   68.8898,
   68.07805,
   67.29316,
   66.53419,
   65.80023,
   65.09041,
   64.40388,
   63.73984,
   63.0975,
   62.4761,
   61.87492,
   61.29327,
   60.73047,
   60.18586,
   59.65883,
   59.14877,
   58.6551,
   58.6551,
   58.6551,
   0};
   graph = new TGraph(106,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",106,5244,5856);
   Graph_PDF56->SetMinimum(0.5736921);
   Graph_PDF56->SetMaximum(573.6921);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx7[144] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5336.25,
   5337.5,
   5338.75,
   5340,
   5341.25,
   5342.5,
   5343.75,
   5345,
   5346.25,
   5347.5,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5377.5,
   5380,
   5382.5,
   5383.75,
   5385,
   5386.25,
   5387.5,
   5388.75,
   5390,
   5391.25,
   5392.5,
   5393.75,
   5395,
   5396.25,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDFSig_fy7[144] = {
   0,
   141.8623,
   141.8623,
   170.0175,
   215.1153,
   288.2687,
   406.0085,
   488.6053,
   591.7819,
   719.9172,
   878.3054,
   1073.836,
   1317.46,
   1464.301,
   1638.061,
   1844.179,
   2080.009,
   2341.646,
   2629.383,
   2943.52,
   3281.572,
   3641.281,
   4020.156,
   4820.926,
   5645.961,
   6444.567,
   6815.686,
   7157.832,
   7463.544,
   7725.847,
   7938.533,
   8096.42,
   8195.577,
   8233.5,
   8209.225,
   8123.37,
   7978.108,
   7777.068,
   7525.174,
   7228.431,
   6893.67,
   6528.266,
   5736.073,
   4911.265,
   4105.716,
   3723.051,
   3358.883,
   3015.899,
   2695.925,
   2400.003,
   2128.582,
   1883.694,
   1664.298,
   1468.082,
   1292.939,
   1136.915,
   998.1863,
   765.9518,
   584.1556,
   442.684,
   333.4859,
   251.7601,
   193.4266,
   151.9525,
   99.43202,
   69.4643,
   51.10301,
   39.1113,
   30.83886,
   24.87592,
   20.43006,
   17.02817,
   14.37104,
   12.26014,
   10.55873,
   9.169968,
   8.023664,
   7.068001,
   6.26409,
   5.582318,
   4.999843,
   4.498834,
   4.065223,
   3.687799,
   3.357549,
   3.067164,
   2.810672,
   2.583161,
   2.380557,
   2.199468,
   2.037047,
   1.890895,
   1.758979,
   1.639566,
   1.531176,
   1.432537,
   1.342551,
   1.260268,
   1.184861,
   1.11561,
   1.051884,
   0.9931314,
   0.9388637,
   0.8886512,
   0.8421129,
   0.7989109,
   0.7587442,
   0.7213444,
   0.6864717,
   0.653911,
   0.6234691,
   0.5949723,
   0.5682638,
   0.5432021,
   0.5196592,
   0.4975188,
   0.4766754,
   0.4570331,
   0.4385045,
   0.4210097,
   0.4044759,
   0.3888363,
   0.3740298,
   0.3600002,
   0.346696,
   0.3340696,
   0.3220774,
   0.310679,
   0.2998372,
   0.2895176,
   0.2796882,
   0.2703197,
   0.2613845,
   0.2528573,
   0.2447145,
   0.2369341,
   0.2294956,
   0.2223799,
   0.2155694,
   0.2090473,
   0.2027981,
   0.2027981,
   0.2027981,
   0};
   graph = new TGraph(144,PDFSig_fx7,PDFSig_fy7);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig7 = new TH1F("Graph_PDFSig7","Projection of FullPdf",144,5244,5856);
   Graph_PDFSig7->SetMinimum(9.05685);
   Graph_PDFSig7->SetMaximum(9056.85);
   Graph_PDFSig7->SetDirectory(0);
   Graph_PDFSig7->SetStats(0);
   graph->SetHistogram(Graph_PDFSig7);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[150] = {
   5301.667,
   5305,
   5308.333,
   5311.667,
   5315,
   5318.333,
   5321.667,
   5325,
   5328.333,
   5331.667,
   5335,
   5338.333,
   5341.667,
   5345,
   5348.333,
   5351.667,
   5355,
   5358.333,
   5361.667,
   5365,
   5368.333,
   5371.667,
   5375,
   5378.333,
   5381.667,
   5385,
   5388.333,
   5391.667,
   5395,
   5398.333,
   5401.667,
   5405,
   5408.333,
   5411.667,
   5415,
   5418.333,
   5421.667,
   5425,
   5428.333,
   5431.667,
   5435,
   5438.333,
   5441.667,
   5445,
   5448.333,
   5451.667,
   5455,
   5458.333,
   5461.667,
   5465,
   5468.333,
   5471.667,
   5475,
   5478.333,
   5481.667,
   5485,
   5488.333,
   5491.667,
   5495,
   5498.333,
   5501.667,
   5505,
   5508.333,
   5511.667,
   5515,
   5518.333,
   5521.667,
   5525,
   5528.333,
   5531.667,
   5535,
   5538.333,
   5541.667,
   5545,
   5548.333,
   5551.667,
   5555,
   5558.333,
   5561.667,
   5565,
   5568.333,
   5571.667,
   5575,
   5578.333,
   5581.667,
   5585,
   5588.333,
   5591.667,
   5595,
   5598.333,
   5601.667,
   5605,
   5608.333,
   5611.667,
   5615,
   5618.333,
   5621.667,
   5625,
   5628.333,
   5631.667,
   5635,
   5638.333,
   5641.667,
   5645,
   5648.333,
   5651.667,
   5655,
   5658.333,
   5661.667,
   5665,
   5668.333,
   5671.667,
   5675,
   5678.333,
   5681.667,
   5685,
   5688.333,
   5691.667,
   5695,
   5698.333,
   5701.667,
   5705,
   5708.333,
   5711.667,
   5715,
   5718.333,
   5721.667,
   5725,
   5728.333,
   5731.667,
   5735,
   5738.333,
   5741.667,
   5745,
   5748.333,
   5751.667,
   5755,
   5758.333,
   5761.667,
   5765,
   5768.333,
   5771.667,
   5775,
   5778.333,
   5781.667,
   5785,
   5788.333,
   5791.667,
   5795,
   5798.333};
   Double_t dataSetCut_fy3002[150] = {
   878,
   836,
   792,
   832,
   835,
   895,
   1027,
   1068,
   1319,
   1558,
   1859,
   2342,
   3010,
   3876,
   4699,
   5733,
   6780,
   7689,
   8318,
   8519,
   8259,
   7647,
   6893,
   5874,
   4698,
   3758,
   2820,
   2160,
   1671,
   1233,
   952,
   685,
   580,
   524,
   398,
   383,
   333,
   352,
   294,
   271,
   269,
   287,
   248,
   229,
   240,
   229,
   244,
   216,
   197,
   184,
   188,
   193,
   190,
   195,
   193,
   188,
   174,
   193,
   161,
   167,
   145,
   174,
   160,
   164,
   152,
   144,
   139,
   140,
   168,
   142,
   140,
   123,
   105,
   120,
   114,
   125,
   126,
   127,
   128,
   110,
   108,
   112,
   127,
   130,
   107,
   98,
   98,
   133,
   93,
   102,
   95,
   115,
   92,
   83,
   95,
   95,
   90,
   93,
   114,
   75,
   96,
   89,
   93,
   88,
   73,
   84,
   103,
   84,
   55,
   70,
   74,
   84,
   78,
   70,
   68,
   68,
   75,
   68,
   77,
   74,
   69,
   62,
   66,
   59,
   83,
   74,
   75,
   61,
   60,
   80,
   71,
   75,
   72,
   63,
   54,
   63,
   65,
   82,
   71,
   59,
   49,
   56,
   77,
   50,
   55,
   56,
   70,
   60,
   67,
   69};
   Double_t dataSetCut_felx3002[150] = {
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667};
   Double_t dataSetCut_fely3002[150] = {
   29.13528,
   28.41799,
   27.64694,
   28.34874,
   28.40069,
   29.42073,
   31.55074,
   32.18409,
   35.82148,
   38.97468,
   42.61902,
   47.8968,
   54.36575,
   61.75954,
   68.05108,
   75.21823,
   81.84227,
   87.18837,
   90.70444,
   91.79978,
   90.38042,
   86.94856,
   82.5256,
   76.14366,
   68.04378,
   60.80457,
   52.60603,
   45.97849,
   40.38092,
   34.61766,
   30.35855,
   25.67728,
   23.58838,
   22.39651,
   19.4562,
   19.07677,
   17.75514,
   18.26832,
   16.65372,
   15.96967,
   15.90884,
   16.44845,
   15.25595,
   14.641,
   15,
   14.641,
   15.1285,
   14.20544,
   13.54457,
   13.07387,
   13.22042,
   13.40144,
   13.29311,
   13.47319,
   13.40144,
   13.22042,
   12.70038,
   13.40144,
   12.19843,
   12.43252,
   11.55197,
   12.70038,
   12.15899,
   12.31601,
   11.83896,
   11.51041,
   11.30042,
   11.34272,
   12.47112,
   11.42686,
   11.34272,
   10.6018,
   9.759142,
   10.46586,
   10.18878,
   10.69151,
   10.7361,
   10.78051,
   10.82475,
   10,
   9.904326,
   10.09481,
   10.78051,
   10.91271,
   9.856158,
   9.882579,
   9.882579,
   11.0434,
   9.626284,
   9.611874,
   9.729612,
   10.23546,
   9.574201,
   9.092044,
   9.729612,
   9.729612,
   9.469177,
   9.626284,
   10.18878,
   8.640903,
   9.780867,
   9.416226,
   9.626284,
   9.362975,
   8.524388,
   9.146873,
   9.661201,
   9.146873,
   7.39358,
   8.346566,
   8.582844,
   9.146873,
   8.812788,
   8.346566,
   8.225883,
   8.225883,
   8.640903,
   8.225883,
   8.755868,
   8.582844,
   8.286444,
   7.852713,
   8.103403,
   7.659312,
   9.092044,
   8.582844,
   8.640903,
   7.788779,
   7.724317,
   8.925539,
   8.406258,
   8.640903,
   8.465529,
   7.916129,
   7.32564,
   7.916129,
   8.041463,
   9.036884,
   8.406258,
   7.659312,
   6.976026,
   7.4609,
   8.755868,
   7.047337,
   7.39358,
   7.4609,
   8.346566,
   7.724317,
   8.164873,
   8.286444};
   Double_t dataSetCut_fehx3002[150] = {
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667,
   1.666667};
   Double_t dataSetCut_fehy3002[150] = {
   30.13528,
   29.41799,
   28.64694,
   29.34874,
   29.40069,
   30.42073,
   32.55074,
   33.18409,
   36.82148,
   39.97468,
   43.61902,
   48.8968,
   55.36575,
   62.75954,
   69.05108,
   76.21823,
   82.84227,
   88.18837,
   91.70444,
   92.79978,
   91.38042,
   87.94856,
   83.5256,
   77.14366,
   69.04378,
   61.80457,
   53.60603,
   46.97849,
   41.38092,
   35.61766,
   31.35855,
   26.67728,
   24.58838,
   23.39651,
   20.4562,
   20.07677,
   18.75514,
   19.26832,
   17.65372,
   16.96967,
   16.90884,
   17.44845,
   16.25595,
   15.641,
   16,
   15.641,
   16.1285,
   15.20544,
   14.54457,
   14.07387,
   14.22042,
   14.40144,
   14.29311,
   14.47319,
   14.40144,
   14.22042,
   13.70038,
   14.40144,
   13.19843,
   13.43252,
   12.55197,
   13.70038,
   13.15899,
   13.31601,
   12.83896,
   12.51041,
   12.30042,
   12.34272,
   13.47112,
   12.42686,
   12.34272,
   11.6018,
   10.75914,
   11.46586,
   11.18878,
   11.69151,
   11.7361,
   11.78051,
   11.82475,
   11,
   10.90433,
   11.09481,
   11.78051,
   11.91271,
   10.85616,
   10.93319,
   10.93319,
   12.0434,
   10.67824,
   10.61187,
   10.78102,
   11.23546,
   10.62644,
   10.14705,
   10.78102,
   10.78102,
   10.522,
   10.67824,
   11.18878,
   9.698771,
   10.83201,
   10.46934,
   10.67824,
   10.41639,
   9.583044,
   10.20155,
   10.6612,
   10.20155,
   8.461166,
   9.406468,
   9.641101,
   10.20155,
   9.869531,
   9.406468,
   9.28666,
   9.28666,
   9.698771,
   9.28666,
   9.812979,
   9.641101,
   9.346779,
   8.916365,
   9.165094,
   8.724565,
   10.14705,
   9.641101,
   9.698771,
   8.852952,
   8.789023,
   9.981567,
   9.465736,
   9.698771,
   9.524592,
   8.979274,
   8.39385,
   8.979274,
   9.103628,
   10.09222,
   9.465736,
   8.724565,
   8.047634,
   8.527879,
   9.812979,
   8.118225,
   8.461166,
   8.527879,
   9.406468,
   8.789023,
   9.226102,
   9.346779};
   grae = new TGraphAsymmErrors(150,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BeautyMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__BeautyMass",150,5250,5850);
   Graph_dataSetCut3002->SetMinimum(37.82158);
   Graph_dataSetCut3002->SetMaximum(9468.777);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_a227080__2 = new TH1D("frame_a227080__2","",100,5300,5800);
   frame_a227080__2->SetBinContent(1,9042.39);
   frame_a227080__2->SetMinimum(50);
   frame_a227080__2->SetMaximum(33908.96);
   frame_a227080__2->SetEntries(1);
   frame_a227080__2->SetDirectory(0);
   frame_a227080__2->SetStats(0);
   frame_a227080__2->GetXaxis()->SetTitle("BeautyMass");
   frame_a227080__2->GetXaxis()->SetLabelColor(0);
   frame_a227080__2->GetXaxis()->SetLabelFont(132);
   frame_a227080__2->GetXaxis()->SetLabelOffset(0.006);
   frame_a227080__2->GetXaxis()->SetLabelSize(0.065);
   frame_a227080__2->GetXaxis()->SetTitleSize(0.065);
   frame_a227080__2->GetYaxis()->SetTitle("#font[132]{Candidates / ( 5.00 MeV/#font[12]{c}^{2})}");
   frame_a227080__2->GetYaxis()->SetNdivisions(508);
   frame_a227080__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a227080__2->GetYaxis()->SetLabelFont(132);
   frame_a227080__2->GetYaxis()->SetLabelOffset(0.006);
   frame_a227080__2->GetYaxis()->SetLabelSize(0.065);
   frame_a227080__2->GetYaxis()->SetTitleSize(0.065);
   frame_a227080__2->GetYaxis()->SetTitleOffset(1.2);
   frame_a227080__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.53,0.45,0.9,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(kWhite);
   leg->SetFillStyle(1001);

   TLegendEntry *entry=leg->AddEntry("gr","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
    
    //-Total Fit
    entry=leg->AddEntry("TotFit","Total fit","L");
    ci = TColor::GetColor("#6666cc");
    entry->SetLineColor(4);
    entry->SetLineStyle(1);
    entry->SetLineWidth(3);
    entry->SetMarkerColor(1);
    entry->SetMarkerStyle(21);
    entry->SetMarkerSize(1);
    entry->SetTextFont(132);

    entry=leg->AddEntry("TLine","Signal #it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D}_{s}^{#minus}#it{#pi}^{+}","L");
   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //-Bs2DsK
    entry=leg->AddEntry("Bs2DsK","#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D}_{#it{s}}^{#mp}#it{K}^{#pm}","f");
   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //Bs2DsstPi(rho)
  entry=leg->AddEntry("Bs2DsDsstPiRho","#it{B}_{(#it{d,s})}#kern[-3.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D_{s}}#kern[-0.3]{#lower[-0.95]{#scale[0.5]{(}}#lower[-0.8]{#scale[0.5]{*}}#lower[-0.95]{#scale[0.5]{)}}#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#it{#pi}#lower[-0.95]{#scale[0.6]{+}}}","f");
   ci = TColor::GetColor("#ccccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //-Lb2LcPi
  entry=leg->AddEntry("Lb2LcPi","#it{#Lambda_{b}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{#Lambda_{c}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{+}}}#it{#pi}^{#lower[0.1]{#minus}#kern[-.5]{ }}","f");
   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //-Bd2DPi
    entry=leg->AddEntry("Bd2DPi","#it{B_{d}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D}^{#mp}#pi^{#pm}","f");
   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //-Combinatorial   
   entry=leg->AddEntry("CombBkg","Combinatorial","f");
   ci = TColor::GetColor("#6666cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);



   leg->Draw();
   TText *text = new TText(0.335,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(5186.667,-10.4,5853.333,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetTickx(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.08);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_a8cef50__3 = new TH1D("frame_a8cef50__3","",100,5300,5800);
   frame_a8cef50__3->SetBinContent(1,4.084253);
   frame_a8cef50__3->SetMinimum(-4);
   frame_a8cef50__3->SetMaximum(4);
   frame_a8cef50__3->SetEntries(1);
   frame_a8cef50__3->SetDirectory(0);
   frame_a8cef50__3->SetStats(0);
    frame_a8cef50__3->GetXaxis()->SetTitle("#it{m}(#it{D}_{#it{s}}^{#minus}#it{pi}^{+}) [MeV/#font[12]{c}^{2}]}");
   frame_a8cef50__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a8cef50__3->GetXaxis()->SetLabelFont(132);
   frame_a8cef50__3->GetXaxis()->SetLabelOffset(0.06);
   frame_a8cef50__3->GetXaxis()->SetLabelSize(0.16);
   frame_a8cef50__3->GetXaxis()->SetTitleSize(0.16);
   frame_a8cef50__3->GetXaxis()->SetTitleOffset(1.2);
   frame_a8cef50__3->GetXaxis()->SetTitleFont(132);
   frame_a8cef50__3->GetYaxis()->SetNdivisions(5);
   frame_a8cef50__3->GetYaxis()->SetLabelFont(132);
   frame_a8cef50__3->GetYaxis()->SetLabelOffset(0.006);
   frame_a8cef50__3->GetYaxis()->SetLabelSize(0.16);
   frame_a8cef50__3->GetYaxis()->SetTitleSize(0.09);
   frame_a8cef50__3->GetYaxis()->SetTitleOffset(0.26);
   frame_a8cef50__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[150] = {
   5301.667,
   5305,
   5308.333,
   5311.667,
   5315,
   5318.333,
   5321.667,
   5325,
   5328.333,
   5331.667,
   5335,
   5338.333,
   5341.667,
   5345,
   5348.333,
   5351.667,
   5355,
   5358.333,
   5361.667,
   5365,
   5368.333,
   5371.667,
   5375,
   5378.333,
   5381.667,
   5385,
   5388.333,
   5391.667,
   5395,
   5398.333,
   5401.667,
   5405,
   5408.333,
   5411.667,
   5415,
   5418.333,
   5421.667,
   5425,
   5428.333,
   5431.667,
   5435,
   5438.333,
   5441.667,
   5445,
   5448.333,
   5451.667,
   5455,
   5458.333,
   5461.667,
   5465,
   5468.333,
   5471.667,
   5475,
   5478.333,
   5481.667,
   5485,
   5488.333,
   5491.667,
   5495,
   5498.333,
   5501.667,
   5505,
   5508.333,
   5511.667,
   5515,
   5518.333,
   5521.667,
   5525,
   5528.333,
   5531.667,
   5535,
   5538.333,
   5541.667,
   5545,
   5548.333,
   5551.667,
   5555,
   5558.333,
   5561.667,
   5565,
   5568.333,
   5571.667,
   5575,
   5578.333,
   5581.667,
   5585,
   5588.333,
   5591.667,
   5595,
   5598.333,
   5601.667,
   5605,
   5608.333,
   5611.667,
   5615,
   5618.333,
   5621.667,
   5625,
   5628.333,
   5631.667,
   5635,
   5638.333,
   5641.667,
   5645,
   5648.333,
   5651.667,
   5655,
   5658.333,
   5661.667,
   5665,
   5668.333,
   5671.667,
   5675,
   5678.333,
   5681.667,
   5685,
   5688.333,
   5691.667,
   5695,
   5698.333,
   5701.667,
   5705,
   5708.333,
   5711.667,
   5715,
   5718.333,
   5721.667,
   5725,
   5728.333,
   5731.667,
   5735,
   5738.333,
   5741.667,
   5745,
   5748.333,
   5751.667,
   5755,
   5758.333,
   5761.667,
   5765,
   5768.333,
   5771.667,
   5775,
   5778.333,
   5781.667,
   5785,
   5788.333,
   5791.667,
   5795,
   5798.333};
   Double_t pull_dataSetCut_FullPdf_fy3003[150] = {
   -1.52916,
   -0.6873301,
   -1.254729,
   -0.01253828,
   -0.5837601,
   -0.6192149,
   1.039245,
   -1.430642,
   0.8835171,
   1.177119,
   1.228457,
   1.975458,
   2.168592,
   2.51767,
   -0.1880021,
   -0.6452484,
   -0.7506758,
   -0.647656,
   -0.4951504,
   -0.8150995,
   -1.299361,
   -1.38136,
   0.3723902,
   1.135726,
   0.06739609,
   1.427257,
   0.2946633,
   1.081738,
   2.084975,
   0.6888674,
   0.7928791,
   -1.346524,
   0.007499133,
   1.623886,
   -0.9165596,
   0.2848245,
   -0.6905248,
   1.647519,
   -0.6603021,
   -1.211493,
   -0.6273737,
   1.023657,
   -0.8297958,
   -1.572037,
   -0.4194925,
   -0.7157398,
   0.6585408,
   -0.812563,
   -1.774145,
   -2.372031,
   -1.694689,
   -0.9632746,
   -0.8188338,
   -0.1147473,
   0.09859599,
   0.09398913,
   -0.5820804,
   1.171895,
   -0.8878345,
   -0.1068162,
   -1.539881,
   1.070896,
   0.2603624,
   0.8577205,
   0.1515869,
   -0.260492,
   -0.4413894,
   -0.1390789,
   2.309725,
   0.4591977,
   0.4946234,
   -0.7895449,
   -2.322525,
   -0.6867629,
   -1.060174,
   0.1033063,
   0.3749334,
   0.6365785,
   0.8925261,
   -0.5980445,
   -0.6318894,
   -0.1113971,
   1.427084,
   1.827383,
   -0.1410592,
   -0.8263373,
   -0.6946432,
   2.609531,
   -0.9174027,
   0.05595638,
   -0.4779372,
   1.576115,
   -0.5297927,
   -1.321995,
   -0.02053185,
   0.09544255,
   -0.2796069,
   0.1212016,
   2.28054,
   -1.517084,
   0.7481346,
   0.1393577,
   0.6533717,
   0.2402398,
   -1.233894,
   0.009353775,
   2.068005,
   0.2013982,
   -3.109504,
   -1.113827,
   -0.5884289,
   0.5594405,
   -0.01078863,
   -0.7820937,
   -0.9281946,
   -0.8502243,
   -0.02024637,
   -0.7008851,
   0.3616666,
   0.09546671,
   -0.3786323,
   -1.11126,
   -0.5781805,
   -1.341042,
   1.417592,
   0.5193939,
   0.6963876,
   -0.8395576,
   -0.8989514,
   1.414133,
   0.4919976,
   0.9990557,
   0.7230969,
   -0.2670794,
   -1.302577,
   -0.164462,
   0.120933,
   2.036867,
   0.9319547,
   -0.4293112,
   -1.65752,
   -0.6964585,
   1.764971,
   -1.375399,
   -0.6844955,
   -0.5187273,
   1.189999,
   0.03659774,
   0.9341503,
   1.202038};
   Double_t pull_dataSetCut_FullPdf_felx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[150] = {
   0.9668163,
   0.9660072,
   0.9650923,
   0.965927,
   0.9659872,
   0.9671277,
   1,
   0.9698651,
   1,
   1,
   1,
   1,
   1,
   1,
   0.985518,
   0.9868798,
   0.9879289,
   0.9886606,
   0.9890954,
   0.9892241,
   0.9890567,
   0.9886297,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.9625149,
   1,
   1,
   0.9511151,
   1,
   0.9466813,
   1,
   0.9433547,
   0.9410713,
   0.9408593,
   1,
   0.9384841,
   0.9360655,
   0.9375,
   0.9360655,
   1,
   0.9342341,
   0.9312458,
   0.9289463,
   0.9296786,
   0.9305625,
   0.9300362,
   0.9309067,
   1,
   1,
   0.9270093,
   1,
   0.9242334,
   0.9255538,
   0.9203312,
   1,
   1,
   1,
   1,
   0.9200666,
   0.918702,
   0.9189806,
   1,
   1,
   1,
   0.9138065,
   0.9070558,
   0.9127845,
   0.9106247,
   1,
   1,
   1,
   1,
   0.9090909,
   0.9082933,
   0.9098678,
   1,
   1,
   0.9078864,
   0.9039059,
   0.9039059,
   1,
   0.9014857,
   1,
   0.9024759,
   1,
   0.9009789,
   0.8960284,
   0.9024759,
   1,
   0.8999411,
   1,
   1,
   0.8909276,
   1,
   1,
   1,
   1,
   0.8895282,
   1,
   1,
   1,
   0.8738252,
   0.8873221,
   0.8902347,
   1,
   0.8929288,
   0.8873221,
   0.8857741,
   0.8857741,
   0.8909276,
   0.8857741,
   1,
   1,
   0.8865562,
   0.8807078,
   0.8841592,
   0.8779019,
   1,
   1,
   1,
   0.8797946,
   0.8788596,
   1,
   1,
   1,
   1,
   0.8816001,
   0.872739,
   0.8816001,
   1,
   1,
   1,
   0.8779019,
   0.8668419,
   0.8748834,
   1,
   0.8680884,
   0.8738252,
   0.8748834,
   1,
   1,
   1,
   1};
   Double_t pull_dataSetCut_FullPdf_fehx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[150] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1.031695,
   1,
   1.027916,
   1.025658,
   1.023464,
   1.020878,
   1.018394,
   1.016192,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.012117,
   1.013133,
   1.014696,
   1.016446,
   1.019009,
   1.021749,
   1.024764,
   1.028887,
   1.03294,
   1,
   1.042394,
   1.04465,
   1,
   1.05242,
   1,
   1.05474,
   1,
   1,
   1,
   1.060796,
   1,
   1,
   1,
   1,
   1.0661,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.074619,
   1.075641,
   1,
   1.074619,
   1,
   1,
   1,
   1.078738,
   1.082244,
   1.081195,
   1.084467,
   1,
   1,
   1,
   1.080185,
   1.087513,
   1.088162,
   1,
   1,
   1,
   1,
   1.093532,
   1.093144,
   1.09276,
   1.092381,
   1,
   1,
   1,
   1.09276,
   1.091636,
   1,
   1,
   1,
   1.090552,
   1,
   1.104038,
   1,
   1.0977,
   1,
   1,
   1,
   1.108063,
   1,
   1.10928,
   1.098147,
   1,
   1.107469,
   1.111841,
   1.10928,
   1.112509,
   1,
   1.115305,
   1.103507,
   1.115305,
   1,
   1,
   1,
   1.115305,
   1,
   1,
   1,
   1,
   1,
   1,
   1.120732,
   1.123299,
   1,
   1,
   1,
   1,
   1.116036,
   1.123299,
   1.122426,
   1,
   1,
   1.118315,
   1.126034,
   1.122426,
   1.125103,
   1,
   1,
   1,
   1.132086,
   1.116781,
   1.126034,
   1,
   1,
   1,
   1.120732,
   1,
   1,
   1,
   1.126986,
   1.137838,
   1.129975,
   1.12796};
   grae = new TGraphAsymmErrors(150,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[151] = {5300, 5303.333, 5306.667, 5310, 5313.333, 5316.667, 5320, 5323.333, 5326.667, 5330, 5333.333, 5336.667, 5340, 5343.333, 5346.667, 5350, 5353.333, 5356.667, 5360, 5363.333, 5366.667, 5370, 5373.333, 5376.667, 5380, 5383.333, 5386.667, 5390, 5393.333, 5396.667, 5400, 5403.333, 5406.667, 5410, 5413.333, 5416.667, 5420, 5423.333, 5426.667, 5430, 5433.333, 5436.667, 5440, 5443.333, 5446.667, 5450, 5453.333, 5456.667, 5460, 5463.333, 5466.667, 5470, 5473.333, 5476.667, 5480, 5483.333, 5486.667, 5490, 5493.333, 5496.667, 5500, 5503.333, 5506.667, 5510, 5513.333, 5516.667, 5520, 5523.333, 5526.667, 5530, 5533.333, 5536.667, 5540, 5543.333, 5546.667, 5550, 5553.333, 5556.667, 5560, 5563.333, 5566.667, 5570, 5573.333, 5576.667, 5580, 5583.333, 5586.667, 5590, 5593.333, 5596.667, 5600, 5603.333, 5606.667, 5610, 5613.333, 5616.667, 5620, 5623.333, 5626.667, 5630, 5633.333, 5636.667, 5640, 5643.333, 5646.667, 5650, 5653.333, 5656.667, 5660, 5663.333, 5666.667, 5670, 5673.333, 5676.667, 5680, 5683.333, 5686.667, 5690, 5693.333, 5696.667, 5700, 5703.333, 5706.667, 5710, 5713.333, 5716.667, 5720, 5723.333, 5726.667, 5730, 5733.333, 5736.667, 5740, 5743.333, 5746.667, 5750, 5753.333, 5756.667, 5760, 5763.333, 5766.667, 5770, 5773.333, 5776.667, 5780, 5783.333, 5786.667, 5790, 5793.333, 5796.667, 5800}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",150, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-4.751671);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(4.468424);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
  Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{#it{m(D_{s}}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#it{#pi}#lower[-0.95]{#scale[0.6]{+}}}) [MeV/#font[12]{c}^{2}]}");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_a8cef50__4 = new TH1D("frame_a8cef50__4","",100,5300,5800);
   frame_a8cef50__4->SetBinContent(1,4.084253);
   frame_a8cef50__4->SetMinimum(-4);
   frame_a8cef50__4->SetMaximum(4);
   frame_a8cef50__4->SetEntries(1);
   frame_a8cef50__4->SetDirectory(0);
   frame_a8cef50__4->SetStats(0);
  frame_a8cef50__4->GetXaxis()->SetTitle("#font[132]{m(D_{s}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#pi#lower[-0.95]{#scale[0.6]{+}}}) [MeV/#font[12]{c}^{2}]}");
   frame_a8cef50__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a8cef50__4->GetXaxis()->SetLabelFont(132);
   frame_a8cef50__4->GetXaxis()->SetLabelOffset(0.06);
   frame_a8cef50__4->GetXaxis()->SetLabelSize(0.16);
   frame_a8cef50__4->GetXaxis()->SetTitleSize(0.16);
   frame_a8cef50__4->GetXaxis()->SetTitleOffset(1.2);
   frame_a8cef50__4->GetXaxis()->SetTitleFont(132);
   frame_a8cef50__4->GetYaxis()->SetNdivisions(5);
   frame_a8cef50__4->GetYaxis()->SetLabelFont(132);
   frame_a8cef50__4->GetYaxis()->SetLabelOffset(0.006);
   frame_a8cef50__4->GetYaxis()->SetLabelSize(0.16);
   frame_a8cef50__4->GetYaxis()->SetTitleSize(0.09);
   frame_a8cef50__4->GetYaxis()->SetTitleOffset(0.26);
   frame_a8cef50__4->Draw("AXISSAME");
   
   Double_t Graph0_fx8[3] = {
   0,
   5300,
   5800};
   Double_t Graph0_fy8[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,0,6380);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(4.468424);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx9[2] = {
   5300,
   5800};
   Double_t Graph1_fy9[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx9,Graph1_fy9);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,5250,5850);
   Graph_Graph9->SetMinimum(-4.751671);
   Graph_Graph9->SetMaximum(4.468424);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx10[2] = {
   5300,
   5800};
   Double_t Graph2_fy10[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx10,Graph2_fy10);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,5250,5850);
   Graph_Graph10->SetMinimum(0);
   Graph_Graph10->SetMaximum(4.468424);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig2a.pdf");
   canvas->SaveAs("Fig2a.png");
//   canvas->SaveAs("Fig2a.jpg");
   canvas->SaveAs("Fig2a.eps");
   canvas->SaveAs("Fig2a.root.svnfool");
   //canvas->SaveAs("mass_Bs2DsPi_BeautyMass_both_all_run1.pdf");
   //canvas->SaveAs("mass_Bs2DsPi_BeautyMass_both_all_run1.png");
   //canvas->SaveAs("mass_Bs2DsPi_BeautyMass_both_all_run1.jpg");
   //canvas->SaveAs("mass_Bs2DsPi_BeautyMass_both_all_run1.eps");
   //canvas->SaveAs("mass_Bs2DsPi_BeautyMass_both_all_run1.root");
}


==> figs/Fig2b.C <==
void Fig2b()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 00:53:39 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogy();
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1911.474,0.7362981,2020.449,3.945204);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetLogy();
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_bfb4830__1 = new TH1D("frame_bfb4830__1","",100,1930,2015);
   frame_bfb4830__1->SetBinContent(1,3692.113);
   frame_bfb4830__1->SetMinimum(50);
   frame_bfb4830__1->SetMaximum(6091.987);
   frame_bfb4830__1->SetEntries(1);
   frame_bfb4830__1->SetDirectory(0);
   frame_bfb4830__1->SetStats(0);
   frame_bfb4830__1->GetXaxis()->SetTitle("CharmMass");
   frame_bfb4830__1->GetXaxis()->SetLabelColor(0);
   frame_bfb4830__1->GetXaxis()->SetLabelFont(132);
   frame_bfb4830__1->GetXaxis()->SetLabelOffset(0.006);
   frame_bfb4830__1->GetXaxis()->SetLabelSize(0.065);
   frame_bfb4830__1->GetXaxis()->SetTitleSize(0.065);
   frame_bfb4830__1->GetYaxis()->SetTitle("#font[132]{Candidates / (0.85 MeV/#font[12]{c}^{2})}");
   frame_bfb4830__1->GetYaxis()->SetNdivisions(512);
   frame_bfb4830__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_bfb4830__1->GetYaxis()->SetLabelFont(132);
   frame_bfb4830__1->GetYaxis()->SetLabelOffset(0.006);
   frame_bfb4830__1->GetYaxis()->SetLabelSize(0.065);
   frame_bfb4830__1->GetYaxis()->SetTitleSize(0.065);
   frame_bfb4830__1->GetYaxis()->SetTitleOffset(1.2);
   frame_bfb4830__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[150] = {
   1930.283,
   1930.85,
   1931.417,
   1931.983,
   1932.55,
   1933.117,
   1933.683,
   1934.25,
   1934.817,
   1935.383,
   1935.95,
   1936.517,
   1937.083,
   1937.65,
   1938.217,
   1938.783,
   1939.35,
   1939.917,
   1940.483,
   1941.05,
   1941.617,
   1942.183,
   1942.75,
   1943.317,
   1943.883,
   1944.45,
   1945.017,
   1945.583,
   1946.15,
   1946.717,
   1947.283,
   1947.85,
   1948.417,
   1948.983,
   1949.55,
   1950.117,
   1950.683,
   1951.25,
   1951.817,
   1952.383,
   1952.95,
   1953.517,
   1954.083,
   1954.65,
   1955.217,
   1955.783,
   1956.35,
   1956.917,
   1957.483,
   1958.05,
   1958.617,
   1959.183,
   1959.75,
   1960.317,
   1960.883,
   1961.45,
   1962.017,
   1962.583,
   1963.15,
   1963.717,
   1964.283,
   1964.85,
   1965.417,
   1965.983,
   1966.55,
   1967.117,
   1967.683,
   1968.25,
   1968.817,
   1969.383,
   1969.95,
   1970.517,
   1971.083,
   1971.65,
   1972.217,
   1972.783,
   1973.35,
   1973.917,
   1974.483,
   1975.05,
   1975.617,
   1976.183,
   1976.75,
   1977.317,
   1977.883,
   1978.45,
   1979.017,
   1979.583,
   1980.15,
   1980.717,
   1981.283,
   1981.85,
   1982.417,
   1982.983,
   1983.55,
   1984.117,
   1984.683,
   1985.25,
   1985.817,
   1986.383,
   1986.95,
   1987.517,
   1988.083,
   1988.65,
   1989.217,
   1989.783,
   1990.35,
   1990.917,
   1991.483,
   1992.05,
   1992.617,
   1993.183,
   1993.75,
   1994.317,
   1994.883,
   1995.45,
   1996.017,
   1996.583,
   1997.15,
   1997.717,
   1998.283,
   1998.85,
   1999.417,
   1999.983,
   2000.55,
   2001.117,
   2001.683,
   2002.25,
   2002.817,
   2003.383,
   2003.95,
   2004.517,
   2005.083,
   2005.65,
   2006.217,
   2006.783,
   2007.35,
   2007.917,
   2008.483,
   2009.05,
   2009.617,
   2010.183,
   2010.75,
   2011.317,
   2011.883,
   2012.45,
   2013.017,
   2013.583,
   2014.15,
   2014.717};
   Double_t dataSetCut_fy3001[150] = {
   202,
   166,
   223,
   201,
   216,
   187,
   198,
   190,
   203,
   204,
   195,
   203,
   200,
   218,
   227,
   200,
   227,
   239,
   218,
   230,
   228,
   251,
   206,
   217,
   234,
   245,
   263,
   255,
   250,
   274,
   271,
   278,
   298,
   290,
   345,
   355,
   367,
   354,
   391,
   394,
   459,
   488,
   505,
   528,
   543,
   606,
   694,
   745,
   800,
   828,
   964,
   1058,
   1169,
   1245,
   1449,
   1515,
   1745,
   1899,
   2000,
   2205,
   2422,
   2547,
   2625,
   2890,
   3073,
   3150,
   3197,
   3259,
   3335,
   3372,
   3457,
   3444,
   3439,
   3378,
   3198,
   3061,
   2952,
   2744,
   2675,
   2526,
   2242,
   2077,
   2008,
   1884,
   1680,
   1528,
   1369,
   1237,
   1201,
   1020,
   932,
   879,
   817,
   682,
   647,
   563,
   610,
   502,
   489,
   420,
   434,
   405,
   348,
   332,
   326,
   276,
   313,
   271,
   257,
   225,
   236,
   233,
   211,
   212,
   211,
   189,
   210,
   227,
   197,
   190,
   205,
   187,
   195,
   194,
   156,
   160,
   156,
   160,
   166,
   175,
   177,
   162,
   173,
   144,
   162,
   193,
   155,
   178,
   176,
   165,
   161,
   153,
   162,
   148,
   159,
   157,
   141,
   161,
   147,
   160};
   Double_t dataSetCut_felx3001[150] = {
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333};
   Double_t dataSetCut_fely3001[150] = {
   13.72146,
   12.3938,
   14.44155,
   13.68626,
   14.20544,
   13.18393,
   13.58013,
   13.29311,
   13.75658,
   13.79161,
   13.47319,
   13.75658,
   13.65097,
   14.27329,
   14.57481,
   13.65097,
   14.57481,
   14.96771,
   14.27329,
   14.67399,
   14.60794,
   15.35087,
   13.86141,
   14.2394,
   14.80523,
   15.16046,
   15.72498,
   15.47655,
   15.31929,
   16.0605,
   15.96967,
   16.18083,
   16.76992,
   16.53673,
   18.0809,
   18.34808,
   18.66377,
   18.32153,
   19.28004,
   19.35573,
   20.93012,
   21.59638,
   21.97777,
   22.48369,
   22.80772,
   24.12214,
   25.84862,
   26.79927,
   27.78869,
   28.27933,
   30.55238,
   32.03075,
   33.6943,
   34.7881,
   37.56902,
   38.42621,
   41.27619,
   43.08039,
   44.22415,
   46.46009,
   48.71636,
   49.97029,
   50.73719,
   53.26105,
   54.9369,
   55.62709,
   56.04423,
   56.58984,
   57.25162,
   57.57108,
   58.29838,
   58.18773,
   58.14512,
   57.62272,
   56.05307,
   54.82856,
   53.83461,
   51.88559,
   51.22282,
   49.76181,
   46.8524,
   45.07686,
   44.3135,
   42.90795,
   40.49085,
   38.59284,
   36.50338,
   34.67456,
   34.15905,
   31.44135,
   30.03277,
   29.15215,
   28.08758,
   25.61992,
   24.94111,
   23.23289,
   24.20324,
   21.91093,
   21.619,
   20,
   20.33867,
   19.63082,
   18.16146,
   17.72773,
   17.56239,
   16.12077,
   17.19887,
   15.96967,
   15.53901,
   14.50833,
   14.87043,
   14.77252,
   14.03444,
   14.0688,
   14.03444,
   13.25682,
   14,
   14.57481,
   13.54457,
   13.29311,
   13.82655,
   13.18393,
   13.47319,
   13.43736,
   12,
   12.15899,
   12,
   12.15899,
   12.3938,
   12.7382,
   12.81353,
   12.23774,
   12.66245,
   11.51041,
   12.23774,
   13.40144,
   11.95994,
   12.85103,
   12.77592,
   12.35496,
   12.19843,
   11.87942,
   12.23774,
   11.6758,
   12.11943,
   12.03994,
   11.38486,
   12.19843,
   11.63466,
   12.15899};
   Double_t dataSetCut_fehx3001[150] = {
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333};
   Double_t dataSetCut_fehy3001[150] = {
   14.72146,
   13.3938,
   15.44155,
   14.68626,
   15.20544,
   14.18393,
   14.58013,
   14.29311,
   14.75658,
   14.79161,
   14.47319,
   14.75658,
   14.65097,
   15.27329,
   15.57481,
   14.65097,
   15.57481,
   15.96771,
   15.27329,
   15.67399,
   15.60794,
   16.35087,
   14.86141,
   15.2394,
   15.80523,
   16.16046,
   16.72498,
   16.47655,
   16.31929,
   17.0605,
   16.96967,
   17.18083,
   17.76992,
   17.53673,
   19.0809,
   19.34808,
   19.66377,
   19.32153,
   20.28004,
   20.35573,
   21.93012,
   22.59638,
   22.97777,
   23.48369,
   23.80772,
   25.12214,
   26.84862,
   27.79927,
   28.78869,
   29.27933,
   31.55238,
   33.03075,
   34.6943,
   35.7881,
   38.56902,
   39.42621,
   42.27619,
   44.08039,
   45.22415,
   47.46009,
   49.71636,
   50.97029,
   51.73719,
   54.26105,
   55.9369,
   56.62709,
   57.04423,
   57.58984,
   58.25162,
   58.57108,
   59.29838,
   59.18773,
   59.14512,
   58.62272,
   57.05307,
   55.82856,
   54.83461,
   52.88559,
   52.22282,
   50.76181,
   47.8524,
   46.07686,
   45.3135,
   43.90795,
   41.49085,
   39.59284,
   37.50338,
   35.67456,
   35.15905,
   32.44135,
   31.03277,
   30.15215,
   29.08758,
   26.61992,
   25.94111,
   24.23289,
   25.20324,
   22.91093,
   22.619,
   21,
   21.33867,
   20.63082,
   19.16146,
   18.72773,
   18.56239,
   17.12077,
   18.19887,
   16.96967,
   16.53901,
   15.50833,
   15.87043,
   15.77252,
   15.03444,
   15.0688,
   15.03444,
   14.25682,
   15,
   15.57481,
   14.54457,
   14.29311,
   14.82655,
   14.18393,
   14.47319,
   14.43736,
   13,
   13.15899,
   13,
   13.15899,
   13.3938,
   13.7382,
   13.81353,
   13.23774,
   13.66245,
   12.51041,
   13.23774,
   14.40144,
   12.95994,
   13.85103,
   13.77592,
   13.35496,
   13.19843,
   12.87942,
   13.23774,
   12.6758,
   13.11943,
   13.03994,
   12.38486,
   13.19843,
   12.63466,
   13.15899};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__CharmMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__CharmMass",150,1921.5,2023.5);
   Graph_dataSetCut3001->SetMinimum(116.6536);
   Graph_dataSetCut3001->SetMaximum(3854.967);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[118] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t FullPdf_fy1[118] = {
   0,
   201.7359,
   201.7359,
   202.7519,
   203.8966,
   205.1835,
   206.6279,
   208.2474,
   210.0621,
   212.0952,
   214.3737,
   216.9288,
   219.7972,
   223.0217,
   226.6531,
   230.7511,
   235.3869,
   240.6453,
   246.628,
   253.4579,
   261.2845,
   270.292,
   280.7092,
   292.8232,
   306.9971,
   323.6929,
   343.4988,
   367.162,
   395.6242,
   430.0576,
   471.898,
   522.8664,
   584.9744,
   660.5044,
   751.959,
   861.9773,
   993.2213,
   1148.247,
   1235.417,
   1329.381,
   1430.383,
   1538.47,
   1774.596,
   2031.405,
   2294.922,
   2554.566,
   2799.485,
   2912.873,
   3018.332,
   3114.511,
   3200.14,
   3274.057,
   3335.24,
   3382.828,
   3416.14,
   3434.696,
   3438.225,
   3426.674,
   3400.207,
   3359.205,
   3304.251,
   3236.122,
   3155.764,
   3064.274,
   2962.872,
   2852.873,
   2735.661,
   2485.284,
   2223.039,
   1961.504,
   1716.122,
   1494.19,
   1296.258,
   1122.068,
   970.9444,
   841.2073,
   730.9109,
   637.9543,
   560.1872,
   495.5055,
   441.9294,
   397.6566,
   361.0929,
   330.8633,
   305.8059,
   284.9562,
   267.5236,
   252.8673,
   240.4706,
   229.9195,
   220.8834,
   213.0988,
   206.3557,
   200.4865,
   195.356,
   190.8538,
   186.8888,
   183.384,
   180.2745,
   177.5044,
   175.0256,
   172.7965,
   170.7814,
   168.9496,
   167.2752,
   165.7367,
   164.3168,
   163.0017,
   161.781,
   160.6466,
   159.5926,
   158.6144,
   157.7084,
   156.8709,
   156.0984,
   156.0984,
   156.0984,
   0};
   TGraph *graph = new TGraph(118,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",118,1920.48,2024.52);
   Graph_FullPdf1->SetMinimum(3.782048);
   Graph_FullPdf1->SetMaximum(3782.048);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[115] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF1_fy2[115] = {
   0,
   182.6034,
   182.6034,
   182.2638,
   181.9339,
   181.6142,
   181.3052,
   181.0075,
   180.7219,
   180.4489,
   180.1894,
   179.9442,
   179.7145,
   179.5015,
   179.3067,
   179.132,
   178.9798,
   178.8528,
   178.7543,
   178.6882,
   178.6593,
   178.673,
   178.7364,
   178.8579,
   179.0484,
   179.3217,
   179.6956,
   180.1929,
   180.8426,
   181.6811,
   182.7536,
   184.1142,
   185.8266,
   187.9637,
   190.6052,
   193.8356,
   197.7402,
   202.4003,
   207.8896,
   214.2646,
   221.4977,
   229.3952,
   237.5074,
   245.4943,
   253.0109,
   256.48,
   259.6965,
   262.6172,
   265.2017,
   267.4128,
   269.2178,
   270.5892,
   271.505,
   271.9499,
   271.9152,
   271.3992,
   270.4072,
   268.9514,
   267.0506,
   264.7295,
   262.0185,
   258.9525,
   255.5704,
   248.0276,
   239.7448,
   231.082,
   222.4505,
   214.3527,
   206.9941,
   200.3952,
   194.5461,
   189.4233,
   184.9725,
   181.1319,
   177.8359,
   175.0178,
   172.6132,
   170.5618,
   168.8089,
   167.306,
   166.0113,
   164.8888,
   163.9079,
   163.0424,
   162.2698,
   161.5705,
   160.9279,
   160.3294,
   159.7661,
   159.2327,
   158.7269,
   158.248,
   157.7958,
   157.3695,
   156.9675,
   156.587,
   156.2245,
   155.8758,
   155.5362,
   155.2013,
   154.8669,
   154.5299,
   154.1882,
   153.8412,
   153.4895,
   153.1351,
   152.7809,
   152.4304,
   152.0872,
   151.7551,
   151.4368,
   151.1345,
   151.1345,
   151.1345,
   0};
   graph = new TGraph(115,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#006600");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",115,1920.48,2024.52);
   Graph_PDF12->SetMinimum(0.2991449);
   Graph_PDF12->SetMaximum(299.1449);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[115] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF2_fy3[115] = {
   0,
   182.4347,
   182.4347,
   182.0833,
   181.7407,
   181.4072,
   181.0831,
   180.769,
   180.4653,
   180.1726,
   179.8913,
   179.6222,
   179.366,
   179.1236,
   178.8961,
   178.685,
   178.4918,
   178.3188,
   178.1682,
   178.0432,
   177.9469,
   177.8836,
   177.8583,
   177.8772,
   177.9483,
   178.0818,
   178.291,
   178.5931,
   179.0101,
   179.5698,
   180.3068,
   181.2629,
   182.4877,
   184.0375,
   185.9747,
   188.3652,
   191.2757,
   194.7702,
   198.9061,
   203.7285,
   209.219,
   215.2296,
   221.412,
   227.5025,
   233.234,
   235.8778,
   238.3271,
   240.5485,
   242.5107,
   244.1847,
   245.5451,
   246.5705,
   247.2439,
   247.5533,
   247.492,
   247.0586,
   246.2572,
   245.0974,
   243.5937,
   241.7654,
   239.6361,
   237.233,
   234.5861,
   228.6928,
   222.2314,
   215.4807,
   208.7614,
   202.4661,
   196.7491,
   191.6227,
   187.0763,
   183.0889,
   179.6179,
   176.6153,
   174.0299,
   171.8103,
   169.9072,
   168.2741,
   166.8695,
   165.6563,
   164.6025,
   163.6808,
   162.8677,
   162.143,
   161.4889,
   160.8897,
   160.3323,
   159.8063,
   159.3051,
   158.8251,
   158.3655,
   157.9266,
   157.5092,
   157.1133,
   156.738,
   156.381,
   156.0392,
   155.7087,
   155.3854,
   155.0649,
   154.7435,
   154.418,
   154.0867,
   153.7489,
   153.4056,
   153.0588,
   152.7114,
   152.367,
   152.0294,
   151.7022,
   151.3885,
   151.0903,
   151.0903,
   151.0903,
   0};
   graph = new TGraph(115,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",115,1920.48,2024.52);
   Graph_PDF23->SetMinimum(0.2723087);
   Graph_PDF23->SetMaximum(272.3087);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[114] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF3_fy4[114] = {
   0,
   182.305,
   182.305,
   181.9445,
   181.592,
   181.2476,
   180.9117,
   180.5847,
   180.2668,
   179.9585,
   179.6602,
   179.3722,
   179.0951,
   178.8295,
   178.5763,
   178.3363,
   178.1109,
   177.9015,
   177.71,
   177.5384,
   177.3892,
   177.2652,
   177.17,
   177.1081,
   177.0849,
   177.1077,
   177.1862,
   177.3325,
   177.5627,
   177.8972,
   178.3614,
   178.9862,
   179.8083,
   180.8696,
   182.2166,
   183.8984,
   185.9652,
   188.4645,
   191.4391,
   194.9228,
   198.9036,
   203.275,
   207.7768,
   212.2123,
   216.3834,
   220.0824,
   221.6912,
   223.1079,
   224.311,
   225.2815,
   226.0034,
   226.4641,
   226.6546,
   226.5698,
   226.2089,
   225.5747,
   224.6746,
   223.5193,
   222.1232,
   220.5039,
   218.6816,
   216.6786,
   212.2289,
   207.3589,
   202.2761,
   197.2214,
   192.4895,
   188.1879,
   184.3253,
   180.8922,
   177.8714,
   175.231,
   172.935,
   170.9457,
   169.2252,
   167.7374,
   166.4486,
   165.3286,
   164.3504,
   163.4909,
   162.7301,
   162.0507,
   161.4377,
   160.8772,
   160.3569,
   159.8663,
   159.3973,
   158.9448,
   158.5068,
   158.0833,
   157.6758,
   157.2858,
   156.9138,
   156.5594,
   156.2208,
   155.8952,
   155.5791,
   155.2686,
   154.9594,
   154.6481,
   154.3317,
   154.0084,
   153.6779,
   153.3411,
   153.0001,
   152.658,
   152.3183,
   151.985,
   151.6618,
   151.3516,
   151.0565,
   151.0565,
   151.0565,
   0};
   graph = new TGraph(114,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",114,1920.48,2024.52);
   Graph_PDF34->SetMinimum(0.24932);
   Graph_PDF34->SetMaximum(249.32);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[114] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF4_fy5[114] = {
   0,
   177.9842,
   177.9842,
   177.6239,
   177.2717,
   176.928,
   176.593,
   176.2672,
   175.9509,
   175.6446,
   175.3488,
   175.0642,
   174.7914,
   174.531,
   174.2837,
   174.0505,
   173.832,
   173.6292,
   173.4433,
   173.2755,
   173.1274,
   173.0012,
   172.8999,
   172.8274,
   172.7892,
   172.7926,
   172.8473,
   172.9661,
   173.1656,
   173.467,
   173.8962,
   174.4853,
   175.2718,
   176.2987,
   177.6135,
   179.2666,
   181.3089,
   183.7891,
   186.7505,
   190.227,
   194.2066,
   198.582,
   203.0918,
   207.5378,
   211.7198,
   215.4281,
   217.0403,
   218.4591,
   219.6628,
   220.6321,
   221.3509,
   221.8063,
   221.9892,
   221.8944,
   221.5208,
   220.8716,
   219.9539,
   218.7785,
   217.36,
   215.7161,
   213.8672,
   211.8359,
   207.3255,
   202.3917,
   197.2447,
   192.1284,
   187.34,
   182.9894,
   179.0866,
   175.623,
   172.5811,
   169.928,
   167.6262,
   165.6358,
   163.9167,
   162.4303,
   161.141,
   160.017,
   159.0309,
   158.1592,
   157.3828,
   156.6856,
   156.0541,
   155.4761,
   154.941,
   154.4395,
   153.9639,
   153.5092,
   153.0723,
   152.652,
   152.2479,
   151.8594,
   151.4855,
   151.1244,
   150.7738,
   150.4315,
   150.095,
   149.7623,
   149.4317,
   149.102,
   148.7723,
   148.4426,
   148.1133,
   147.785,
   147.4588,
   147.1359,
   146.8173,
   146.5044,
   146.198,
   145.8991,
   145.6083,
   145.6083,
   145.6083,
   0};
   graph = new TGraph(114,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",114,1920.48,2024.52);
   Graph_PDF45->SetMinimum(0.2441881);
   Graph_PDF45->SetMaximum(244.1881);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[114] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF5_fy6[114] = {
   0,
   177.6856,
   177.6856,
   177.3229,
   176.9637,
   176.6082,
   176.2566,
   175.9093,
   175.5667,
   175.229,
   174.8969,
   174.5707,
   174.2512,
   173.9391,
   173.6353,
   173.3407,
   173.0565,
   172.7843,
   172.5256,
   172.2827,
   172.058,
   171.8546,
   171.6766,
   171.5289,
   171.4177,
   171.3513,
   171.3401,
   171.3974,
   171.5402,
   171.7899,
   172.1727,
   172.7204,
   173.4702,
   174.4648,
   175.7511,
   177.3786,
   179.3974,
   181.8552,
   184.7952,
   188.251,
   192.211,
   196.5683,
   201.0616,
   205.4922,
   209.6593,
   213.3525,
   214.9571,
   216.3683,
   217.5647,
   218.5272,
   219.2397,
   219.6897,
   219.8683,
   219.7702,
   219.3947,
   218.7447,
   217.8274,
   216.6535,
   215.2375,
   213.597,
   211.7523,
   209.7262,
   205.2286,
   200.3109,
   195.1827,
   190.0859,
   185.3154,
   180.9792,
   177.0866,
   173.6297,
   170.5932,
   167.9466,
   165.6545,
   163.679,
   161.9807,
   160.5213,
   159.2644,
   158.1771,
   157.23,
   156.3978,
   155.6591,
   154.9963,
   154.3949,
   153.8434,
   153.3323,
   152.8544,
   152.4038,
   151.9757,
   151.5665,
   151.1732,
   150.7935,
   150.4253,
   150.067,
   149.7174,
   149.3753,
   149.0398,
   148.7102,
   148.3858,
   148.0661,
   147.7505,
   147.4388,
   147.1304,
   146.8252,
   146.5229,
   146.2233,
   145.9261,
   145.6312,
   145.3384,
   145.0477,
   144.7588,
   144.4718,
   144.4718,
   144.4718,
   0};
   graph = new TGraph(114,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",114,1920.48,2024.52);
   Graph_PDF56->SetMinimum(0.2418551);
   Graph_PDF56->SetMaximum(241.8551);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx7[118] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDFSig_fy7[118] = {
   0,
   19.13253,
   19.13253,
   20.48811,
   21.9627,
   23.56929,
   25.32268,
   27.23982,
   29.34019,
   31.64632,
   34.18432,
   36.98459,
   40.08268,
   43.52026,
   47.34641,
   51.61911,
   56.40714,
   61.79254,
   67.87373,
   74.76963,
   82.62523,
   91.61901,
   101.9729,
   113.9653,
   127.9487,
   144.3712,
   163.8032,
   186.9692,
   214.7816,
   248.3765,
   289.1445,
   338.7523,
   399.1478,
   472.5407,
   561.3538,
   668.1417,
   795.4812,
   945.8465,
   1030.379,
   1121.492,
   1219.418,
   1324.205,
   1553.098,
   1802.009,
   2057.415,
   2309.072,
   2546.474,
   2656.393,
   2758.636,
   2851.894,
   2934.938,
   3006.644,
   3066.022,
   3112.239,
   3144.635,
   3162.746,
   3166.31,
   3155.274,
   3129.8,
   3090.253,
   3037.201,
   2971.393,
   2893.746,
   2805.322,
   2707.302,
   2600.959,
   2487.633,
   2245.539,
   1991.957,
   1739.053,
   1501.77,
   1287.195,
   1095.863,
   927.5215,
   781.5211,
   656.2348,
   549.7789,
   460.1184,
   385.1694,
   322.8924,
   271.3677,
   228.8477,
   193.7869,
   164.852,
   140.9172,
   121.0483,
   104.4812,
   90.59742,
   78.90009,
   68.99158,
   60.55398,
   53.33269,
   47.12305,
   41.75964,
   37.108,
   33.05807,
   29.51926,
   26.41655,
   23.68749,
   21.27986,
   19.1498,
   17.26035,
   15.58019,
   14.08273,
   12.74531,
   11.54849,
   10.47559,
   9.512203,
   8.645854,
   7.86569,
   7.162241,
   6.527212,
   5.953316,
   5.43413,
   4.96398,
   4.96398,
   4.96398,
   0};
   graph = new TGraph(118,PDFSig_fx7,PDFSig_fy7);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig7 = new TH1F("Graph_PDFSig7","Projection of FullPdf",118,1920.48,2024.52);
   Graph_PDFSig7->SetMinimum(3.482941);
   Graph_PDFSig7->SetMaximum(3482.941);
   Graph_PDFSig7->SetDirectory(0);
   Graph_PDFSig7->SetStats(0);
   graph->SetHistogram(Graph_PDFSig7);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[150] = {
   1930.283,
   1930.85,
   1931.417,
   1931.983,
   1932.55,
   1933.117,
   1933.683,
   1934.25,
   1934.817,
   1935.383,
   1935.95,
   1936.517,
   1937.083,
   1937.65,
   1938.217,
   1938.783,
   1939.35,
   1939.917,
   1940.483,
   1941.05,
   1941.617,
   1942.183,
   1942.75,
   1943.317,
   1943.883,
   1944.45,
   1945.017,
   1945.583,
   1946.15,
   1946.717,
   1947.283,
   1947.85,
   1948.417,
   1948.983,
   1949.55,
   1950.117,
   1950.683,
   1951.25,
   1951.817,
   1952.383,
   1952.95,
   1953.517,
   1954.083,
   1954.65,
   1955.217,
   1955.783,
   1956.35,
   1956.917,
   1957.483,
   1958.05,
   1958.617,
   1959.183,
   1959.75,
   1960.317,
   1960.883,
   1961.45,
   1962.017,
   1962.583,
   1963.15,
   1963.717,
   1964.283,
   1964.85,
   1965.417,
   1965.983,
   1966.55,
   1967.117,
   1967.683,
   1968.25,
   1968.817,
   1969.383,
   1969.95,
   1970.517,
   1971.083,
   1971.65,
   1972.217,
   1972.783,
   1973.35,
   1973.917,
   1974.483,
   1975.05,
   1975.617,
   1976.183,
   1976.75,
   1977.317,
   1977.883,
   1978.45,
   1979.017,
   1979.583,
   1980.15,
   1980.717,
   1981.283,
   1981.85,
   1982.417,
   1982.983,
   1983.55,
   1984.117,
   1984.683,
   1985.25,
   1985.817,
   1986.383,
   1986.95,
   1987.517,
   1988.083,
   1988.65,
   1989.217,
   1989.783,
   1990.35,
   1990.917,
   1991.483,
   1992.05,
   1992.617,
   1993.183,
   1993.75,
   1994.317,
   1994.883,
   1995.45,
   1996.017,
   1996.583,
   1997.15,
   1997.717,
   1998.283,
   1998.85,
   1999.417,
   1999.983,
   2000.55,
   2001.117,
   2001.683,
   2002.25,
   2002.817,
   2003.383,
   2003.95,
   2004.517,
   2005.083,
   2005.65,
   2006.217,
   2006.783,
   2007.35,
   2007.917,
   2008.483,
   2009.05,
   2009.617,
   2010.183,
   2010.75,
   2011.317,
   2011.883,
   2012.45,
   2013.017,
   2013.583,
   2014.15,
   2014.717};
   Double_t dataSetCut_fy3002[150] = {
   202,
   166,
   223,
   201,
   216,
   187,
   198,
   190,
   203,
   204,
   195,
   203,
   200,
   218,
   227,
   200,
   227,
   239,
   218,
   230,
   228,
   251,
   206,
   217,
   234,
   245,
   263,
   255,
   250,
   274,
   271,
   278,
   298,
   290,
   345,
   355,
   367,
   354,
   391,
   394,
   459,
   488,
   505,
   528,
   543,
   606,
   694,
   745,
   800,
   828,
   964,
   1058,
   1169,
   1245,
   1449,
   1515,
   1745,
   1899,
   2000,
   2205,
   2422,
   2547,
   2625,
   2890,
   3073,
   3150,
   3197,
   3259,
   3335,
   3372,
   3457,
   3444,
   3439,
   3378,
   3198,
   3061,
   2952,
   2744,
   2675,
   2526,
   2242,
   2077,
   2008,
   1884,
   1680,
   1528,
   1369,
   1237,
   1201,
   1020,
   932,
   879,
   817,
   682,
   647,
   563,
   610,
   502,
   489,
   420,
   434,
   405,
   348,
   332,
   326,
   276,
   313,
   271,
   257,
   225,
   236,
   233,
   211,
   212,
   211,
   189,
   210,
   227,
   197,
   190,
   205,
   187,
   195,
   194,
   156,
   160,
   156,
   160,
   166,
   175,
   177,
   162,
   173,
   144,
   162,
   193,
   155,
   178,
   176,
   165,
   161,
   153,
   162,
   148,
   159,
   157,
   141,
   161,
   147,
   160};
   Double_t dataSetCut_felx3002[150] = {
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333};
   Double_t dataSetCut_fely3002[150] = {
   13.72146,
   12.3938,
   14.44155,
   13.68626,
   14.20544,
   13.18393,
   13.58013,
   13.29311,
   13.75658,
   13.79161,
   13.47319,
   13.75658,
   13.65097,
   14.27329,
   14.57481,
   13.65097,
   14.57481,
   14.96771,
   14.27329,
   14.67399,
   14.60794,
   15.35087,
   13.86141,
   14.2394,
   14.80523,
   15.16046,
   15.72498,
   15.47655,
   15.31929,
   16.0605,
   15.96967,
   16.18083,
   16.76992,
   16.53673,
   18.0809,
   18.34808,
   18.66377,
   18.32153,
   19.28004,
   19.35573,
   20.93012,
   21.59638,
   21.97777,
   22.48369,
   22.80772,
   24.12214,
   25.84862,
   26.79927,
   27.78869,
   28.27933,
   30.55238,
   32.03075,
   33.6943,
   34.7881,
   37.56902,
   38.42621,
   41.27619,
   43.08039,
   44.22415,
   46.46009,
   48.71636,
   49.97029,
   50.73719,
   53.26105,
   54.9369,
   55.62709,
   56.04423,
   56.58984,
   57.25162,
   57.57108,
   58.29838,
   58.18773,
   58.14512,
   57.62272,
   56.05307,
   54.82856,
   53.83461,
   51.88559,
   51.22282,
   49.76181,
   46.8524,
   45.07686,
   44.3135,
   42.90795,
   40.49085,
   38.59284,
   36.50338,
   34.67456,
   34.15905,
   31.44135,
   30.03277,
   29.15215,
   28.08758,
   25.61992,
   24.94111,
   23.23289,
   24.20324,
   21.91093,
   21.619,
   20,
   20.33867,
   19.63082,
   18.16146,
   17.72773,
   17.56239,
   16.12077,
   17.19887,
   15.96967,
   15.53901,
   14.50833,
   14.87043,
   14.77252,
   14.03444,
   14.0688,
   14.03444,
   13.25682,
   14,
   14.57481,
   13.54457,
   13.29311,
   13.82655,
   13.18393,
   13.47319,
   13.43736,
   12,
   12.15899,
   12,
   12.15899,
   12.3938,
   12.7382,
   12.81353,
   12.23774,
   12.66245,
   11.51041,
   12.23774,
   13.40144,
   11.95994,
   12.85103,
   12.77592,
   12.35496,
   12.19843,
   11.87942,
   12.23774,
   11.6758,
   12.11943,
   12.03994,
   11.38486,
   12.19843,
   11.63466,
   12.15899};
   Double_t dataSetCut_fehx3002[150] = {
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333,
   0.2833333};
   Double_t dataSetCut_fehy3002[150] = {
   14.72146,
   13.3938,
   15.44155,
   14.68626,
   15.20544,
   14.18393,
   14.58013,
   14.29311,
   14.75658,
   14.79161,
   14.47319,
   14.75658,
   14.65097,
   15.27329,
   15.57481,
   14.65097,
   15.57481,
   15.96771,
   15.27329,
   15.67399,
   15.60794,
   16.35087,
   14.86141,
   15.2394,
   15.80523,
   16.16046,
   16.72498,
   16.47655,
   16.31929,
   17.0605,
   16.96967,
   17.18083,
   17.76992,
   17.53673,
   19.0809,
   19.34808,
   19.66377,
   19.32153,
   20.28004,
   20.35573,
   21.93012,
   22.59638,
   22.97777,
   23.48369,
   23.80772,
   25.12214,
   26.84862,
   27.79927,
   28.78869,
   29.27933,
   31.55238,
   33.03075,
   34.6943,
   35.7881,
   38.56902,
   39.42621,
   42.27619,
   44.08039,
   45.22415,
   47.46009,
   49.71636,
   50.97029,
   51.73719,
   54.26105,
   55.9369,
   56.62709,
   57.04423,
   57.58984,
   58.25162,
   58.57108,
   59.29838,
   59.18773,
   59.14512,
   58.62272,
   57.05307,
   55.82856,
   54.83461,
   52.88559,
   52.22282,
   50.76181,
   47.8524,
   46.07686,
   45.3135,
   43.90795,
   41.49085,
   39.59284,
   37.50338,
   35.67456,
   35.15905,
   32.44135,
   31.03277,
   30.15215,
   29.08758,
   26.61992,
   25.94111,
   24.23289,
   25.20324,
   22.91093,
   22.619,
   21,
   21.33867,
   20.63082,
   19.16146,
   18.72773,
   18.56239,
   17.12077,
   18.19887,
   16.96967,
   16.53901,
   15.50833,
   15.87043,
   15.77252,
   15.03444,
   15.0688,
   15.03444,
   14.25682,
   15,
   15.57481,
   14.54457,
   14.29311,
   14.82655,
   14.18393,
   14.47319,
   14.43736,
   13,
   13.15899,
   13,
   13.15899,
   13.3938,
   13.7382,
   13.81353,
   13.23774,
   13.66245,
   12.51041,
   13.23774,
   14.40144,
   12.95994,
   13.85103,
   13.77592,
   13.35496,
   13.19843,
   12.87942,
   13.23774,
   12.6758,
   13.11943,
   13.03994,
   12.38486,
   13.19843,
   12.63466,
   13.15899};
   grae = new TGraphAsymmErrors(150,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__CharmMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__CharmMass",150,1921.5,2023.5);
   Graph_dataSetCut3002->SetMinimum(116.6536);
   Graph_dataSetCut3002->SetMaximum(3854.967);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_bfb4830__2 = new TH1D("frame_bfb4830__2","",100,1930,2015);
   frame_bfb4830__2->SetBinContent(1,3692.113);
   frame_bfb4830__2->SetMinimum(50);
   frame_bfb4830__2->SetMaximum(6091.987);
   frame_bfb4830__2->SetEntries(1);
   frame_bfb4830__2->SetDirectory(0);
   frame_bfb4830__2->SetStats(0);
   frame_bfb4830__2->GetXaxis()->SetTitle("CharmMass");
   frame_bfb4830__2->GetXaxis()->SetLabelColor(0);
   frame_bfb4830__2->GetXaxis()->SetLabelFont(132);
   frame_bfb4830__2->GetXaxis()->SetLabelOffset(0.006);
   frame_bfb4830__2->GetXaxis()->SetLabelSize(0.065);
   frame_bfb4830__2->GetXaxis()->SetTitleSize(0.065);
   frame_bfb4830__2->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.85 MeV/#font[12]{c}^{2})}");
   frame_bfb4830__2->GetYaxis()->SetNdivisions(512);
   frame_bfb4830__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_bfb4830__2->GetYaxis()->SetLabelFont(132);
   frame_bfb4830__2->GetYaxis()->SetLabelOffset(0.006);
   frame_bfb4830__2->GetYaxis()->SetLabelSize(0.065);
   frame_bfb4830__2->GetYaxis()->SetTitleSize(0.065);
   frame_bfb4830__2->GetYaxis()->SetTitleOffset(1.2);
   frame_bfb4830__2->Draw("AXISSAME");
   TText *text = new TText(0.725,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.075);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1911.474,-10.4,2020.449,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_c87a840__3 = new TH1D("frame_c87a840__3","",100,1930,2015);
   frame_c87a840__3->SetBinContent(1,4.373211);
   frame_c87a840__3->SetMinimum(-4);
   frame_c87a840__3->SetMaximum(4);
   frame_c87a840__3->SetEntries(1);
   frame_c87a840__3->SetDirectory(0);
   frame_c87a840__3->SetStats(0);
   frame_c87a840__3->GetXaxis()->SetTitle("#font[132]{m(K^{+}K^{#minus}#pi^{#pm}, #pi^{+}#pi^{#minus}#pi^{#pm}, K^{#pm}#pi^{#minus}#pi^{+}) [MeV/#font[12]{c}^{2}]}");
   frame_c87a840__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_c87a840__3->GetXaxis()->SetLabelFont(132);
   frame_c87a840__3->GetXaxis()->SetLabelOffset(0.06);
   frame_c87a840__3->GetXaxis()->SetLabelSize(0.16);
   frame_c87a840__3->GetXaxis()->SetTitleSize(0.16);
   frame_c87a840__3->GetXaxis()->SetTitleOffset(1.2);
   frame_c87a840__3->GetXaxis()->SetTitleFont(132);
   frame_c87a840__3->GetYaxis()->SetNdivisions(5);
   frame_c87a840__3->GetYaxis()->SetLabelFont(132);
   frame_c87a840__3->GetYaxis()->SetLabelOffset(0.006);
   frame_c87a840__3->GetYaxis()->SetLabelSize(0.16);
   frame_c87a840__3->GetYaxis()->SetTitleSize(0.09);
   frame_c87a840__3->GetYaxis()->SetTitleOffset(0.26);
   frame_c87a840__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[150] = {
   1930.283,
   1930.85,
   1931.417,
   1931.983,
   1932.55,
   1933.117,
   1933.683,
   1934.25,
   1934.817,
   1935.383,
   1935.95,
   1936.517,
   1937.083,
   1937.65,
   1938.217,
   1938.783,
   1939.35,
   1939.917,
   1940.483,
   1941.05,
   1941.617,
   1942.183,
   1942.75,
   1943.317,
   1943.883,
   1944.45,
   1945.017,
   1945.583,
   1946.15,
   1946.717,
   1947.283,
   1947.85,
   1948.417,
   1948.983,
   1949.55,
   1950.117,
   1950.683,
   1951.25,
   1951.817,
   1952.383,
   1952.95,
   1953.517,
   1954.083,
   1954.65,
   1955.217,
   1955.783,
   1956.35,
   1956.917,
   1957.483,
   1958.05,
   1958.617,
   1959.183,
   1959.75,
   1960.317,
   1960.883,
   1961.45,
   1962.017,
   1962.583,
   1963.15,
   1963.717,
   1964.283,
   1964.85,
   1965.417,
   1965.983,
   1966.55,
   1967.117,
   1967.683,
   1968.25,
   1968.817,
   1969.383,
   1969.95,
   1970.517,
   1971.083,
   1971.65,
   1972.217,
   1972.783,
   1973.35,
   1973.917,
   1974.483,
   1975.05,
   1975.617,
   1976.183,
   1976.75,
   1977.317,
   1977.883,
   1978.45,
   1979.017,
   1979.583,
   1980.15,
   1980.717,
   1981.283,
   1981.85,
   1982.417,
   1982.983,
   1983.55,
   1984.117,
   1984.683,
   1985.25,
   1985.817,
   1986.383,
   1986.95,
   1987.517,
   1988.083,
   1988.65,
   1989.217,
   1989.783,
   1990.35,
   1990.917,
   1991.483,
   1992.05,
   1992.617,
   1993.183,
   1993.75,
   1994.317,
   1994.883,
   1995.45,
   1996.017,
   1996.583,
   1997.15,
   1997.717,
   1998.283,
   1998.85,
   1999.417,
   1999.983,
   2000.55,
   2001.117,
   2001.683,
   2002.25,
   2002.817,
   2003.383,
   2003.95,
   2004.517,
   2005.083,
   2005.65,
   2006.217,
   2006.783,
   2007.35,
   2007.917,
   2008.483,
   2009.05,
   2009.617,
   2010.183,
   2010.75,
   2011.317,
   2011.883,
   2012.45,
   2013.017,
   2013.583,
   2014.15,
   2014.717};
   Double_t pull_dataSetCut_FullPdf_fy3003[150] = {
   -0.00506571,
   -2.743948,
   1.349231,
   -0.2264389,
   0.7614361,
   -1.349866,
   -0.6287809,
   -1.276654,
   -0.437579,
   -0.4556495,
   -1.181165,
   -0.7192868,
   -1.039209,
   0.07504682,
   0.5597963,
   -1.424618,
   0.2729547,
   0.9057741,
   -0.6559884,
   -0.04792159,
   -0.3742751,
   0.9028978,
   -2.331228,
   -1.813312,
   -0.9430194,
   -0.5233677,
   0.2750003,
   -0.5636508,
   -1.243439,
   -0.1897269,
   -0.810105,
   -0.8627743,
   -0.2404313,
   -1.286576,
   1.178434,
   0.9866527,
   0.836565,
   -0.6812105,
   0.2522409,
   -0.6436511,
   1.382809,
   1.39138,
   0.7331273,
   0.2283245,
   -0.8934807,
   -0.1652353,
   1.295837,
   0.8778541,
   0.4090949,
   -1.160453,
   0.4754682,
   0.4090913,
   0.6159252,
   -0.607414,
   1.391684,
   -0.5952825,
   1.189859,
   0.9006704,
   -0.6944194,
   -0.04388849,
   0.8319542,
   -0.1484461,
   -1.794556,
   0.2801933,
   0.9951035,
   0.1248665,
   -0.9188979,
   -1.32385,
   -1.011681,
   -0.9648248,
   0.32205,
   0.4493846,
   1.137291,
   1.279854,
   -0.1986976,
   -0.6049067,
   -0.1982695,
   -1.319878,
   0.4450773,
   0.8182211,
   -1.430522,
   -1.277443,
   1.049256,
   2.006244,
   0.9349083,
   0.8760816,
   0.1853174,
   -0.03348756,
   2.310731,
   -0.040652,
   0.1432207,
   1.296396,
   1.756067,
   -0.673381,
   0.3626813,
   -0.9536441,
   2.948919,
   0.2964032,
   1.351213,
   -0.3415145,
   1.786914,
   1.615786,
   -0.1574185,
   0.06412037,
   0.6742597,
   -1.334987,
   1.630563,
   -0.1375674,
   -0.3409014,
   -1.796922,
   -0.5420645,
   -0.2506605,
   -1.258412,
   -0.7894092,
   -0.4847894,
   -1.690334,
   0.09975669,
   1.550667,
   -0.2397121,
   -0.4943751,
   0.8060383,
   -0.2717053,
   0.5039295,
   0.6161532,
   -2.106465,
   -1.619503,
   -1.796241,
   -1.330222,
   -0.735552,
   0.0563229,
   0.32805,
   -0.7141048,
   0.2234295,
   -1.994309,
   -0.4406601,
   1.957822,
   -0.8284525,
   1.027928,
   0.9487846,
   0.1617403,
   -0.09000246,
   -0.6524254,
   0.1105913,
   -0.9422643,
   -0.02031804,
   -0.1238078,
   -1.373483,
   0.2927236,
   -0.7812594,
   0.2997008};
   Double_t pull_dataSetCut_FullPdf_felx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[150] = {
   0.932072,
   0.9253386,
   1,
   0.9319091,
   1,
   0.9294977,
   0.9314135,
   0.9300362,
   0.9322336,
   0.9323941,
   0.9309067,
   0.9322336,
   0.9317451,
   1,
   1,
   0.9317451,
   1,
   1,
   0.9345262,
   0.9362,
   0.9359301,
   1,
   0.9327116,
   0.9343806,
   0.9367298,
   0.9381206,
   1,
   0.9393077,
   0.9387228,
   0.9413851,
   0.9410713,
   0.9417956,
   0.9437251,
   0.9429768,
   1,
   1,
   1,
   0.9482443,
   1,
   0.9508738,
   1,
   1,
   1,
   1,
   0.9579968,
   0.9601945,
   1,
   1,
   1,
   0.9658462,
   1,
   1,
   1,
   0.9720578,
   1,
   0.9746362,
   1,
   1,
   0.9778879,
   0.9789297,
   1,
   0.9803807,
   0.9806715,
   1,
   1,
   1,
   0.9824697,
   0.9826358,
   0.9828331,
   0.9829267,
   1,
   1,
   1,
   1,
   0.9824725,
   0.982088,
   0.9817633,
   0.9810913,
   1,
   1,
   0.9791024,
   0.9782971,
   1,
   1,
   1,
   1,
   1,
   0.9719688,
   1,
   0.9691751,
   1,
   1,
   1,
   0.9624341,
   1,
   0.9587338,
   1,
   1,
   1,
   0.952381,
   1,
   1,
   0.9478119,
   1,
   1,
   0.9415914,
   1,
   0.9410713,
   0.9395369,
   0.9355185,
   0.9369897,
   0.9365986,
   0.9334861,
   0.9336377,
   0.9334861,
   0.9298581,
   1,
   1,
   0.9312458,
   0.9300362,
   1,
   0.9294977,
   1,
   1,
   0.9230769,
   0.9240063,
   0.9230769,
   0.9240063,
   0.9253386,
   1,
   1,
   0.9244584,
   1,
   0.9200666,
   0.9244584,
   1,
   0.9228391,
   1,
   1,
   1,
   0.9242334,
   0.9223567,
   1,
   0.9211095,
   0.9237772,
   0.9233125,
   0.9192563,
   1,
   0.9208526,
   1};
   Double_t pull_dataSetCut_FullPdf_fehx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[150] = {
   1,
   1,
   1.069245,
   1,
   1.070396,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.070061,
   1.068612,
   1,
   1.068612,
   1.06681,
   1,
   1,
   1,
   1.065143,
   1,
   1,
   1,
   1,
   1.063593,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.055307,
   1.054502,
   1.05358,
   1,
   1.051867,
   1,
   1.047778,
   1.046304,
   1.045501,
   1.044477,
   1,
   1,
   1.038687,
   1.037314,
   1.035986,
   1,
   1.032731,
   1.03122,
   1.029679,
   1,
   1.026618,
   1,
   1.024227,
   1.023212,
   1,
   1,
   1.020527,
   1,
   1,
   1.018775,
   1.018203,
   1.017977,
   1,
   1,
   1,
   1,
   1.017153,
   1.017186,
   1.017198,
   1.017354,
   1,
   1,
   1,
   1,
   1.019523,
   1.020096,
   1,
   1,
   1.022566,
   1.023306,
   1.024697,
   1.025912,
   1.027395,
   1,
   1.029275,
   1,
   1.033297,
   1.034303,
   1.035603,
   1,
   1.040094,
   1,
   1.041317,
   1.045639,
   1.046256,
   1,
   1.049167,
   1.05094,
   1,
   1.056409,
   1.05694,
   1,
   1.058143,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.071429,
   1.068612,
   1,
   1,
   1.072325,
   1,
   1.074221,
   1.074419,
   1,
   1,
   1,
   1,
   1,
   1.078504,
   1.078043,
   1,
   1.078974,
   1,
   1,
   1.074619,
   1,
   1.077815,
   1.078272,
   1.080939,
   1,
   1,
   1.081714,
   1,
   1,
   1,
   1,
   1.081978,
   1,
   1.082244};
   grae = new TGraphAsymmErrors(150,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[151] = {1930, 1930.567, 1931.133, 1931.7, 1932.267, 1932.833, 1933.4, 1933.967, 1934.533, 1935.1, 1935.667, 1936.233, 1936.8, 1937.367, 1937.933, 1938.5, 1939.067, 1939.633, 1940.2, 1940.767, 1941.333, 1941.9, 1942.467, 1943.033, 1943.6, 1944.167, 1944.733, 1945.3, 1945.867, 1946.433, 1947, 1947.567, 1948.133, 1948.7, 1949.267, 1949.833, 1950.4, 1950.967, 1951.533, 1952.1, 1952.667, 1953.233, 1953.8, 1954.367, 1954.933, 1955.5, 1956.067, 1956.633, 1957.2, 1957.767, 1958.333, 1958.9, 1959.467, 1960.033, 1960.6, 1961.167, 1961.733, 1962.3, 1962.867, 1963.433, 1964, 1964.567, 1965.133, 1965.7, 1966.267, 1966.833, 1967.4, 1967.967, 1968.533, 1969.1, 1969.667, 1970.233, 1970.8, 1971.367, 1971.933, 1972.5, 1973.067, 1973.633, 1974.2, 1974.767, 1975.333, 1975.9, 1976.467, 1977.033, 1977.6, 1978.167, 1978.733, 1979.3, 1979.867, 1980.433, 1981, 1981.567, 1982.133, 1982.7, 1983.267, 1983.833, 1984.4, 1984.967, 1985.533, 1986.1, 1986.667, 1987.233, 1987.8, 1988.367, 1988.933, 1989.5, 1990.067, 1990.633, 1991.2, 1991.767, 1992.333, 1992.9, 1993.467, 1994.033, 1994.6, 1995.167, 1995.733, 1996.3, 1996.867, 1997.433, 1998, 1998.567, 1999.133, 1999.7, 2000.267, 2000.833, 2001.4, 2001.967, 2002.533, 2003.1, 2003.667, 2004.233, 2004.8, 2005.367, 2005.933, 2006.5, 2007.067, 2007.633, 2008.2, 2008.767, 2009.333, 2009.9, 2010.467, 2011.033, 2011.6, 2012.167, 2012.733, 2013.3, 2013.867, 2014.433, 2015}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",150, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-4.435239);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(4.756188);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
    Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K^{+}K^{#minus}#pi^{#minus}}, #it{#pi^{+}#pi^{#minus}#pi^{#minus}}, #it{K^{#minus}#pi^{#minus}#pi^{+}}}) [MeV/#font[12]{c}^{2}]");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_c87a840__4 = new TH1D("frame_c87a840__4","",100,1930,2015);
   frame_c87a840__4->SetBinContent(1,4.373211);
   frame_c87a840__4->SetMinimum(-4);
   frame_c87a840__4->SetMaximum(4);
   frame_c87a840__4->SetEntries(1);
   frame_c87a840__4->SetDirectory(0);
   frame_c87a840__4->SetStats(0);
   frame_c87a840__4->GetXaxis()->SetTitle("#font[132]{m(K^{+}K^{#minus}#pi^{#pm}, #pi^{+}#pi^{#minus}#pi^{#pm}, K^{#pm}#pi^{#minus}#pi^{+}) [MeV/#font[12]{c}^{2}]}");
   frame_c87a840__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_c87a840__4->GetXaxis()->SetLabelFont(132);
   frame_c87a840__4->GetXaxis()->SetLabelOffset(0.06);
   frame_c87a840__4->GetXaxis()->SetLabelSize(0.16);
   frame_c87a840__4->GetXaxis()->SetTitleSize(0.16);
   frame_c87a840__4->GetXaxis()->SetTitleOffset(1.2);
   frame_c87a840__4->GetXaxis()->SetTitleFont(132);
   frame_c87a840__4->GetYaxis()->SetNdivisions(5);
   frame_c87a840__4->GetYaxis()->SetLabelFont(132);
   frame_c87a840__4->GetYaxis()->SetLabelOffset(0.006);
   frame_c87a840__4->GetYaxis()->SetLabelSize(0.16);
   frame_c87a840__4->GetYaxis()->SetTitleSize(0.09);
   frame_c87a840__4->GetYaxis()->SetTitleOffset(0.26);
   frame_c87a840__4->Draw("AXISSAME");
   
   Double_t Graph0_fx8[3] = {
   0,
   1930,
   2015};
   Double_t Graph0_fy8[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,0,2216.5);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(4.756188);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx9[2] = {
   1930,
   2015};
   Double_t Graph1_fy9[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx9,Graph1_fy9);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,1921.5,2023.5);
   Graph_Graph9->SetMinimum(-4.435239);
   Graph_Graph9->SetMaximum(4.756188);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx10[2] = {
   1930,
   2015};
   Double_t Graph2_fy10[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx10,Graph2_fy10);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,1921.5,2023.5);
   Graph_Graph10->SetMinimum(0);
   Graph_Graph10->SetMaximum(4.756188);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig2b.pdf");
   canvas->SaveAs("Fig2b.png");
//   canvas->SaveAs("Fig2b.jpg");
   canvas->SaveAs("Fig2b.eps");
   canvas->SaveAs("Fig2b.root.svnfool");
}


==> figs/Fig2c.C <==
void Fig2c()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 00:51:00 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogy();
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-9.615385,-1.3387,5.769231,4.127066);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetLogy();
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_a124730__1 = new TH1D("frame_a124730__1","",100,-7,5);
   frame_a124730__1->SetBinContent(1,3967.393);
   frame_a124730__1->SetMinimum(2);
   frame_a124730__1->SetMaximum(7141.307);
   frame_a124730__1->SetEntries(1);
   frame_a124730__1->SetDirectory(0);
   frame_a124730__1->SetStats(0);
   frame_a124730__1->GetXaxis()->SetTitle("BacPIDK");
   frame_a124730__1->GetXaxis()->SetLabelColor(0);
   frame_a124730__1->GetXaxis()->SetLabelFont(132);
   frame_a124730__1->GetXaxis()->SetLabelOffset(0.006);
   frame_a124730__1->GetXaxis()->SetLabelSize(0.065);
   frame_a124730__1->GetXaxis()->SetTitleSize(0.065);
   frame_a124730__1->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.12 )}");
   frame_a124730__1->GetYaxis()->SetNdivisions(512);
   frame_a124730__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a124730__1->GetYaxis()->SetLabelFont(132);
   frame_a124730__1->GetYaxis()->SetLabelOffset(0.006);
   frame_a124730__1->GetYaxis()->SetLabelSize(0.065);
   frame_a124730__1->GetYaxis()->SetTitleSize(0.065);
   frame_a124730__1->GetYaxis()->SetTitleOffset(1.2);
   frame_a124730__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[150] = {
   -6.96,
   -6.88,
   -6.8,
   -6.72,
   -6.64,
   -6.56,
   -6.48,
   -6.4,
   -6.32,
   -6.24,
   -6.16,
   -6.08,
   -6,
   -5.92,
   -5.84,
   -5.76,
   -5.68,
   -5.6,
   -5.52,
   -5.44,
   -5.36,
   -5.28,
   -5.2,
   -5.12,
   -5.04,
   -4.96,
   -4.88,
   -4.8,
   -4.72,
   -4.64,
   -4.56,
   -4.48,
   -4.4,
   -4.32,
   -4.24,
   -4.16,
   -4.08,
   -4,
   -3.92,
   -3.84,
   -3.76,
   -3.68,
   -3.6,
   -3.52,
   -3.44,
   -3.36,
   -3.28,
   -3.2,
   -3.12,
   -3.04,
   -2.96,
   -2.88,
   -2.8,
   -2.72,
   -2.64,
   -2.56,
   -2.48,
   -2.4,
   -2.32,
   -2.24,
   -2.16,
   -2.08,
   -2,
   -1.92,
   -1.84,
   -1.76,
   -1.68,
   -1.6,
   -1.52,
   -1.44,
   -1.36,
   -1.28,
   -1.2,
   -1.12,
   -1.04,
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96,
   1.04,
   1.12,
   1.2,
   1.28,
   1.36,
   1.44,
   1.52,
   1.6,
   1.68,
   1.76,
   1.84,
   1.92,
   2,
   2.08,
   2.16,
   2.24,
   2.32,
   2.4,
   2.48,
   2.56,
   2.64,
   2.72,
   2.8,
   2.88,
   2.96,
   3.04,
   3.12,
   3.2,
   3.28,
   3.36,
   3.44,
   3.52,
   3.6,
   3.68,
   3.76,
   3.84,
   3.92,
   4,
   4.08,
   4.16,
   4.24,
   4.32,
   4.4,
   4.48,
   4.56,
   4.64,
   4.72,
   4.8,
   4.88,
   4.96};
   Double_t dataSetCut_fy3001[150] = {
   0,
   3,
   0,
   0,
   0,
   0,
   1,
   5,
   2,
   3,
   2,
   4,
   2,
   3,
   2,
   3,
   1,
   3,
   4,
   2,
   7,
   6,
   3,
   6,
   8,
   3,
   2,
   10,
   6,
   12,
   10,
   6,
   11,
   14,
   18,
   13,
   20,
   18,
   12,
   19,
   33,
   37,
   28,
   28,
   20,
   24,
   36,
   27,
   42,
   41,
   27,
   50,
   51,
   60,
   61,
   82,
   97,
   66,
   100,
   100,
   106,
   97,
   121,
   143,
   124,
   129,
   175,
   164,
   185,
   219,
   213,
   227,
   265,
   281,
   294,
   348,
   350,
   377,
   372,
   422,
   447,
   455,
   457,
   543,
   586,
   583,
   685,
   710,
   730,
   783,
   775,
   791,
   953,
   907,
   964,
   970,
   1040,
   1111,
   1133,
   1159,
   1212,
   1321,
   1392,
   1432,
   1465,
   1511,
   1604,
   1636,
   1744,
   1885,
   1981,
   2034,
   2170,
   2224,
   2305,
   2326,
   2494,
   2507,
   2659,
   2872,
   2813,
   2979,
   2997,
   3102,
   3177,
   3275,
   3327,
   3343,
   3554,
   3571,
   3574,
   3717,
   3561,
   3585,
   3411,
   3085,
   2782,
   2402,
   1837,
   1490,
   1153,
   779,
   505,
   334,
   206,
   125,
   44,
   19,
   6,
   4};
   Double_t dataSetCut_felx3001[150] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t dataSetCut_fely3001[150] = {
   0,
   1.632705,
   0,
   0,
   0,
   0,
   0.8272462,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   2.58147,
   2.379931,
   1.632705,
   2.379931,
   2.768386,
   1.632705,
   1.291815,
   3.108694,
   2.379931,
   3.415266,
   3.108694,
   2.379931,
   3.265579,
   3.6965,
   4.202887,
   3.558662,
   4.434448,
   4.202887,
   3.415266,
   4.320219,
   5.715302,
   6.055143,
   5.259711,
   5.259711,
   4.434448,
   4.864612,
   5.971996,
   5.163771,
   6.454831,
   6.376898,
   5.163771,
   7.047337,
   7.117933,
   7.724317,
   7.788779,
   9.036884,
   9.831854,
   8.103403,
   9.983255,
   9.983255,
   9.807764,
   9.831854,
   10.51136,
   11.46871,
   10.64675,
   10.86882,
   12.7382,
   12.31601,
   13.11066,
   14.30709,
   14.10308,
   14.57481,
   15.7865,
   16.27051,
   16.65372,
   18.16146,
   18.21497,
   18.92292,
   18.79378,
   20.04872,
   20.64829,
   20.83659,
   20.8834,
   22.80772,
   23.7126,
   23.65057,
   25.67728,
   26.15052,
   26.52314,
   27.4866,
   27.34331,
   27.62917,
   30.37475,
   29.62059,
   30.55238,
   30.64884,
   31.75291,
   32.83542,
   33.16378,
   33.54776,
   34.31738,
   35.849,
   36.81287,
   37.34508,
   37.77858,
   38.3748,
   39.55309,
   39.95059,
   41.26422,
   42.91947,
   44.01123,
   44.60266,
   46.08594,
   46.66196,
   47.51302,
   47.73121,
   49.44247,
   49.57245,
   51.06792,
   53.09338,
   52.54008,
   54.08251,
   54.24715,
   55.19785,
   55.8671,
   56.7298,
   57.18232,
   57.32084,
   59.11753,
   59.25994,
   59.28503,
   60.46925,
   59.17621,
   59.37696,
   57.90591,
   55.04503,
   52.24704,
   48.51275,
   42.36315,
   38.10376,
   33.45953,
   27.41505,
   21.97777,
   17.78251,
   13.86141,
   10.69151,
   6.60794,
   4.320219,
   2.379931,
   1.914339};
   Double_t dataSetCut_fehx3001[150] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t dataSetCut_fehy3001[150] = {
   1.147874,
   2.918186,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   3.770281,
   3.583642,
   2.918186,
   3.583642,
   3.945142,
   2.918186,
   2.63786,
   4.26695,
   3.583642,
   4.559819,
   4.26695,
   3.583642,
   4.416521,
   4.830381,
   5.321007,
   4.697573,
   5.546519,
   5.321007,
   4.559819,
   5.435196,
   6.802567,
   7.137555,
   6.354446,
   6.354446,
   5.546519,
   5.966932,
   7.055545,
   6.260244,
   7.53218,
   7.455185,
   6.260244,
   8.118225,
   8.188122,
   8.789023,
   8.852952,
   10.09222,
   10.88273,
   9.165094,
   11.03336,
   11.03336,
   10.80776,
   10.88273,
   11.51136,
   12.46871,
   11.64675,
   11.86882,
   13.7382,
   13.31601,
   14.11066,
   15.30709,
   15.10308,
   15.57481,
   16.7865,
   17.27051,
   17.65372,
   19.16146,
   19.21497,
   19.92292,
   19.79378,
   21.04872,
   21.64829,
   21.83659,
   21.8834,
   23.80772,
   24.7126,
   24.65057,
   26.67728,
   27.15052,
   27.52314,
   28.4866,
   28.34331,
   28.62917,
   31.37475,
   30.62059,
   31.55238,
   31.64884,
   32.75291,
   33.83542,
   34.16378,
   34.54776,
   35.31738,
   36.849,
   37.81287,
   38.34508,
   38.77858,
   39.3748,
   40.55309,
   40.95059,
   42.26422,
   43.91947,
   45.01123,
   45.60266,
   47.08594,
   47.66196,
   48.51302,
   48.73121,
   50.44247,
   50.57245,
   52.06792,
   54.09338,
   53.54008,
   55.08251,
   55.24715,
   56.19785,
   56.8671,
   57.7298,
   58.18232,
   58.32084,
   60.11753,
   60.25994,
   60.28503,
   61.46925,
   60.17621,
   60.37696,
   58.90591,
   56.04503,
   53.24704,
   49.51275,
   43.36315,
   39.10376,
   34.45953,
   28.41505,
   22.97777,
   18.78251,
   14.86141,
   11.69151,
   7.68351,
   5.435196,
   3.583642,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BacPIDK");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__BacPIDK",150,-8.2,6.2);
   Graph_dataSetCut3001->SetMinimum(4.156316);
   Graph_dataSetCut3001->SetMaximum(4156.316);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[175] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.28,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.2,
   -2.14,
   -2.08,
   -1.96,
   -1.84,
   -1.72,
   -1.6,
   -1.48,
   -1.36,
   -1.24,
   -1.18,
   -1.12,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.52,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.06,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.54,
   2.6,
   2.72,
   2.84,
   2.9,
   2.96,
   3.08,
   3.2,
   3.26,
   3.32,
   3.38,
   3.44,
   3.47,
   3.5,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.565,
   4.58,
   4.595,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   4.94,
   5,
   5,
   5.12,
   5.12};
   Double_t FullPdf_fy1[175] = {
   0,
   0.7133078,
   0.7133078,
   0.6290602,
   1.210881,
   1.406544,
   1.119469,
   1.37222,
   1.895556,
   1.998484,
   1.99789,
   2.801539,
   3.2741,
   3.193291,
   3.391309,
   3.671281,
   4.67479,
   5.533696,
   5.780423,
   6.908663,
   8.046036,
   8.586275,
   9.677854,
   10.97125,
   12.29787,
   13.24341,
   15.45601,
   18.12132,
   19.47933,
   22.11219,
   25.22173,
   28.07946,
   31.80651,
   34.95265,
   40.41224,
   45.91508,
   50.77858,
   56.84652,
   66.25687,
   74.30637,
   73.3729,
   72.59176,
   81.04268,
   93.06907,
   102.4146,
   103.9069,
   114.3873,
   129.3709,
   144.6838,
   162.0523,
   180.3673,
   202.6923,
   225.2568,
   248.1251,
   256.9947,
   274.7737,
   306.3947,
   339.7648,
   374.8249,
   389.4005,
   411.5722,
   454.1029,
   499.4801,
   546.6731,
   592.7028,
   611.5055,
   647.0339,
   681.1017,
   706.5131,
   760.7241,
   785.7278,
   822.9876,
   859.8938,
   884.6422,
   909.3901,
   948.2166,
   985.0243,
   1012.796,
   1040.488,
   1082.381,
   1155.221,
   1229.031,
   1262.459,
   1309.446,
   1398.589,
   1486.611,
   1530.152,
   1590.439,
   1697.738,
   1745.639,
   1815.235,
   1943.365,
   2004.593,
   2075.966,
   2142.427,
   2217.811,
   2362.662,
   2433.016,
   2512.996,
   2665.955,
   2744.803,
   2814.977,
   2957.576,
   3103.921,
   3180.768,
   3238.79,
   3367.794,
   3496.267,
   3562.742,
   3614.457,
   3680.158,
   3693.006,
   3717.78,
   3733.756,
   3720.717,
   3698.879,
   3704.128,
   3717.148,
   3723.96,
   3716.17,
   3690.968,
   3651.132,
   3605.019,
   3566.575,
   3548.754,
   3539.277,
   3522.98,
   3490.809,
   3439.707,
   3372.723,
   3298.982,
   3233.675,
   3146.916,
   3101.575,
   3044.382,
   2973.088,
   2889.969,
   2720.126,
   2434.848,
   2104.801,
   1777.7,
   1481.673,
   1313.354,
   1230.586,
   1156.674,
   1093.326,
   1038.859,
   932.8783,
   788.2774,
   717.8686,
   659.1081,
   614.2215,
   580.9832,
   518.2908,
   412.9373,
   362.0441,
   322.1308,
   295.2957,
   279.4405,
   251.2964,
   188.2767,
   157.968,
   135.1554,
   121.2782,
   114.9156,
   104.7211,
   45.47081,
   36.0528,
   10.64401,
   9.645523,
   1.172426,
   3.508547,
   3.508547,
   3.508547,
   0};
   TGraph *graph = new TGraph(175,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",175,-8.344,6.344);
   Graph_FullPdf1->SetMinimum(4.107132);
   Graph_FullPdf1->SetMaximum(4107.132);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[186] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.34,
   -3.28,
   -3.22,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.74,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.26,
   -2.2,
   -2.14,
   -2.08,
   -2.02,
   -1.96,
   -1.9,
   -1.84,
   -1.72,
   -1.66,
   -1.6,
   -1.48,
   -1.36,
   -1.3,
   -1.24,
   -1.18,
   -1.12,
   -1.06,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.58,
   -0.52,
   -0.46,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.58,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.6,
   2.72,
   2.84,
   2.9,
   2.96,
   3.08,
   3.14,
   3.2,
   3.26,
   3.32,
   3.35,
   3.38,
   3.44,
   3.47,
   3.485,
   3.5,
   3.515,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.58,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   5,
   5,
   5.12,
   5.12};
   Double_t PDF1_fy2[186] = {
   0,
   0.3138848,
   0.3138848,
   0.2990293,
   0.5774631,
   0.6735907,
   0.5547294,
   0.6717638,
   0.8945517,
   0.9331285,
   0.9637035,
   1.276813,
   1.513494,
   1.513511,
   1.503994,
   1.624333,
   2.09542,
   2.432943,
   2.542879,
   3.0123,
   3.556135,
   3.899847,
   4.4437,
   4.963286,
   5.520666,
   5.849107,
   6.741714,
   8.044378,
   8.834227,
   9.861162,
   11.18289,
   12.41907,
   14.40204,
   15.79523,
   15.71223,
   15.80725,
   17.68381,
   20.09696,
   22.80737,
   25.27452,
   25.59709,
   29.11899,
   32.80323,
   32.14462,
   31.81468,
   35.25377,
   40.01452,
   42.61685,
   43.73439,
   44.17297,
   48.24435,
   52.56265,
   54.93872,
   57.27182,
   61.03654,
   67.18457,
   69.27315,
   73.9678,
   83.13163,
   91.61237,
   96.5557,
   99.77644,
   102.3065,
   109.343,
   115.9627,
   120.6852,
   131.0594,
   142.7929,
   147.558,
   155.2523,
   162.7203,
   168.7102,
   174.5792,
   181.8419,
   195.8975,
   209.1677,
   214.4134,
   223.7134,
   233.1263,
   239.2113,
   251.5856,
   256.9784,
   266.426,
   275.8776,
   279.7044,
   284.1414,
   293.2743,
   301.2252,
   305.6176,
   311.3113,
   319.2829,
   330.0258,
   342.0865,
   346.8148,
   354.2803,
   369.1206,
   379.7429,
   385.8546,
   395.3247,
   403.0128,
   408.7448,
   414.5214,
   424.2297,
   441.3382,
   449.3856,
   459.372,
   477.1154,
   494.6639,
   503.8667,
   514.8723,
   534.1023,
   555.4973,
   575.3899,
   598.8912,
   610.6765,
   621.0365,
   643.7074,
   655.274,
   664.8372,
   676.6695,
   684.2073,
   690.2961,
   694.7873,
   693.1204,
   696.7628,
   698.3281,
   698.3004,
   696.4001,
   692.9574,
   685.5085,
   685.2305,
   686.5207,
   686.6093,
   683.8301,
   677.6162,
   668.501,
   658.1174,
   649.1986,
   644.1436,
   640.5746,
   635.7213,
   627.9664,
   616.7324,
   602.5904,
   587.2257,
   573.4382,
   553.0448,
   542.5294,
   530.2787,
   515.9754,
   499.9628,
   467.6207,
   410.1995,
   350.0013,
   288.0148,
   237.2072,
   206.6573,
   191.6516,
   178.5922,
   167.8665,
   159.1117,
   142.3099,
   117.7126,
   105.7725,
   96.04117,
   88.94073,
   84.04906,
   74.98361,
   58.25066,
   50.18625,
   43.98043,
   39.98847,
   37.85502,
   34.19148,
   24.78214,
   16.88598,
   14.13563,
   13.04542,
   5.002822,
   4.169338,
   1.055164,
   0.9940569,
   0.3710095,
   0.3710095,
   0.3710095,
   0};
   graph = new TGraph(186,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#006600");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",186,-8.344,6.344);
   Graph_PDF12->SetMinimum(0.768161);
   Graph_PDF12->SetMaximum(768.161);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[186] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.34,
   -3.28,
   -3.22,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.74,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.26,
   -2.2,
   -2.14,
   -2.08,
   -2.02,
   -1.96,
   -1.9,
   -1.84,
   -1.72,
   -1.66,
   -1.6,
   -1.48,
   -1.36,
   -1.3,
   -1.24,
   -1.18,
   -1.12,
   -1.06,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.58,
   -0.52,
   -0.46,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.58,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.6,
   2.72,
   2.84,
   2.9,
   2.96,
   3.08,
   3.14,
   3.2,
   3.26,
   3.32,
   3.35,
   3.38,
   3.44,
   3.47,
   3.485,
   3.5,
   3.515,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.58,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   5,
   5,
   5.12,
   5.12};
   Double_t PDF2_fy3[186] = {
   0,
   0.2797895,
   0.2797895,
   0.2689298,
   0.5327123,
   0.6146674,
   0.4980466,
   0.6189557,
   0.8215791,
   0.8474169,
   0.8546403,
   1.141831,
   1.375188,
   1.367053,
   1.349322,
   1.471052,
   1.898769,
   2.199874,
   2.285715,
   2.727198,
   3.248713,
   3.580643,
   4.057916,
   4.521481,
   5.028361,
   5.316601,
   6.115424,
   7.342965,
   8.024184,
   8.957801,
   10.14826,
   11.26792,
   13.10351,
   14.4414,
   14.2925,
   14.28655,
   16.05154,
   18.3017,
   20.70923,
   22.91325,
   23.08412,
   26.44902,
   30.00326,
   29.20097,
   28.68209,
   31.91855,
   36.34396,
   38.71475,
   39.58398,
   39.83749,
   43.69614,
   47.7102,
   49.75435,
   51.82342,
   55.30408,
   60.73139,
   62.51065,
   66.87311,
   75.19838,
   82.94168,
   87.39485,
   90.09352,
   92.17273,
   98.74025,
   104.8309,
   109.0061,
   118.3595,
   128.9699,
   133.1977,
   140.3454,
   147.2355,
   152.6381,
   157.8691,
   164.5389,
   177.7516,
   190.0411,
   194.9092,
   203.861,
   212.7463,
   218.4003,
   230.6473,
   235.7241,
   244.9704,
   254.6,
   258.7194,
   263.1364,
   272.3544,
   280.7377,
   285.6674,
   291.6109,
   299.9294,
   312.1054,
   325.2725,
   330.8581,
   339.2608,
   355.7082,
   368.1239,
   375.167,
   385.5301,
   393.9841,
   400.4438,
   407.0777,
   417.5905,
   435.9067,
   444.7138,
   455.3846,
   473.9235,
   492.5393,
   502.0017,
   513.195,
   533.106,
   554.7111,
   574.9791,
   598.5557,
   610.4341,
   620.8709,
   643.5706,
   655.1772,
   664.773,
   676.6136,
   684.1524,
   690.2489,
   694.7495,
   693.0902,
   696.7337,
   698.2993,
   698.2716,
   696.3714,
   692.9286,
   685.4795,
   685.2018,
   686.492,
   686.5808,
   683.8016,
   677.5879,
   668.4729,
   658.0898,
   649.1714,
   644.1172,
   640.549,
   635.6965,
   627.9426,
   616.7098,
   602.5688,
   587.2051,
   573.4185,
   553.0268,
   542.5124,
   530.2626,
   515.9602,
   499.9485,
   467.6079,
   410.1888,
   349.9925,
   288.01,
   237.2037,
   206.6539,
   191.6481,
   178.5885,
   167.8625,
   159.1071,
   142.3042,
   117.7063,
   105.7658,
   96.03394,
   88.93296,
   84.04089,
   74.9751,
   58.24257,
   50.1786,
   43.97336,
   39.98187,
   37.84888,
   34.18604,
   24.77706,
   16.88126,
   14.13108,
   13.04104,
   4.999442,
   4.167157,
   1.054336,
   0.9939194,
   0.3705438,
   0.3705438,
   0.3705438,
   0};
   graph = new TGraph(186,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",186,-8.344,6.344);
   Graph_PDF23->SetMinimum(0.7681292);
   Graph_PDF23->SetMaximum(768.1292);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[186] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.34,
   -3.28,
   -3.22,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.74,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.26,
   -2.2,
   -2.14,
   -2.08,
   -2.02,
   -1.96,
   -1.9,
   -1.84,
   -1.72,
   -1.66,
   -1.6,
   -1.48,
   -1.36,
   -1.3,
   -1.24,
   -1.18,
   -1.12,
   -1.06,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.58,
   -0.52,
   -0.46,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.58,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.6,
   2.72,
   2.84,
   2.96,
   3.08,
   3.14,
   3.2,
   3.26,
   3.32,
   3.35,
   3.38,
   3.44,
   3.47,
   3.485,
   3.5,
   3.515,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.07,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.58,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   5,
   5,
   5.12,
   5.12};
   Double_t PDF3_fy4[186] = {
   0,
   0.2771372,
   0.2771372,
   0.2667386,
   0.5285063,
   0.6098012,
   0.4942964,
   0.6143037,
   0.8149327,
   0.8403416,
   0.8477689,
   1.131699,
   1.363493,
   1.355896,
   1.336785,
   1.457462,
   1.88165,
   2.179287,
   2.26422,
   2.701328,
   3.21889,
   3.549512,
   4.023164,
   4.481597,
   4.983361,
   5.26751,
   6.057565,
   7.276062,
   7.953523,
   8.876458,
   10.05503,
   11.16393,
   12.98792,
   14.32232,
   14.16475,
   14.15423,
   15.90066,
   18.13029,
   20.52351,
   22.70363,
   22.86285,
   26.20241,
   29.72765,
   28.9272,
   28.41132,
   31.61453,
   35.99169,
   38.33665,
   39.19434,
   39.44085,
   43.25697,
   47.23056,
   49.26014,
   51.31695,
   54.74866,
   60.10146,
   61.85094,
   66.16662,
   74.40454,
   82.05432,
   86.4578,
   89.10848,
   91.14559,
   97.64182,
   103.6691,
   107.7731,
   116.9738,
   127.4292,
   131.592,
   138.6435,
   145.4495,
   150.7432,
   155.8733,
   162.4299,
   175.4226,
   187.4946,
   192.2727,
   201.0504,
   209.7721,
   215.2977,
   227.2669,
   232.2136,
   241.2753,
   250.7225,
   254.7031,
   258.9853,
   268.0062,
   276.1979,
   280.9724,
   286.7698,
   294.8631,
   306.627,
   319.3842,
   324.7792,
   332.9197,
   348.874,
   360.776,
   367.5707,
   377.5966,
   385.7274,
   391.8873,
   398.2417,
   408.3571,
   425.9365,
   434.3908,
   444.654,
   462.3692,
   480.1403,
   489.1969,
   499.9323,
   518.9558,
   539.7138,
   559.1671,
   581.9284,
   603.4952,
   625.489,
   636.7245,
   645.9788,
   657.4566,
   664.702,
   670.5999,
   674.9331,
   673.1772,
   676.6804,
   678.1812,
   678.1223,
   676.2308,
   672.8302,
   665.4764,
   665.1619,
   666.3742,
   666.4183,
   663.6723,
   657.5845,
   648.6734,
   638.5273,
   629.8048,
   624.8352,
   621.3061,
   616.5296,
   608.9376,
   597.9693,
   584.1791,
   569.2028,
   555.7581,
   535.8067,
   525.5234,
   513.5718,
   499.6477,
   484.0814,
   452.6535,
   396.7466,
   338.3416,
   307.5458,
   278.1188,
   228.9406,
   199.3054,
   184.7495,
   172.094,
   161.7174,
   153.2654,
   137.0547,
   113.2535,
   101.7012,
   92.29485,
   85.44476,
   80.74091,
   72.03122,
   55.88711,
   48.10751,
   42.12608,
   38.28627,
   36.2444,
   32.74411,
   23.69108,
   16.09556,
   13.46157,
   12.43206,
   4.730598,
   3.955367,
   0.9906723,
   0.9364579,
   0.3496969,
   0.3496969,
   0.3496969,
   0};
   graph = new TGraph(186,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",186,-8.344,6.344);
   Graph_PDF34->SetMinimum(0.7459993);
   Graph_PDF34->SetMaximum(745.9993);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[187] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.82,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.34,
   -3.28,
   -3.22,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.74,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.26,
   -2.2,
   -2.14,
   -2.08,
   -2.02,
   -1.96,
   -1.9,
   -1.84,
   -1.72,
   -1.66,
   -1.6,
   -1.48,
   -1.36,
   -1.3,
   -1.24,
   -1.18,
   -1.12,
   -1.06,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.58,
   -0.52,
   -0.46,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.58,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.6,
   2.72,
   2.84,
   2.96,
   3.08,
   3.14,
   3.2,
   3.26,
   3.32,
   3.35,
   3.38,
   3.44,
   3.47,
   3.485,
   3.5,
   3.515,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.07,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.58,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   5,
   5,
   5.12,
   5.12};
   Double_t PDF4_fy5[187] = {
   0,
   0.2757854,
   0.2757854,
   0.2656771,
   0.5263072,
   0.6069435,
   0.4915352,
   0.6111866,
   0.8112562,
   0.8367424,
   0.8441845,
   1.126502,
   1.357621,
   1.34998,
   1.330155,
   1.449803,
   1.87236,
   2.16881,
   2.252419,
   2.686876,
   3.203086,
   3.533264,
   4.005464,
   4.460709,
   4.959184,
   5.241688,
   6.029284,
   7.242834,
   7.916476,
   7.710035,
   8.83375,
   10.00615,
   11.10942,
   12.92664,
   14.2592,
   14.09639,
   14.08285,
   15.81929,
   18.03838,
   20.42399,
   22.59035,
   22.74212,
   26.07081,
   29.5841,
   28.7801,
   28.26185,
   31.44876,
   35.80119,
   38.1341,
   38.98271,
   39.22114,
   43.02155,
   46.98158,
   48.99518,
   51.04063,
   54.44185,
   59.75144,
   61.4879,
   65.77288,
   73.9592,
   81.55097,
   85.91758,
   88.54803,
   90.56798,
   97.01608,
   103.002,
   107.0641,
   116.1671,
   126.5265,
   130.6589,
   137.6354,
   144.3795,
   149.5945,
   154.6523,
   161.1236,
   173.9509,
   185.8562,
   190.5621,
   199.2133,
   207.8208,
   213.2289,
   224.9484,
   229.7691,
   238.6732,
   247.9753,
   251.7839,
   255.9056,
   264.7386,
   272.7547,
   277.3243,
   282.9363,
   290.7827,
   302.0592,
   314.2924,
   319.4401,
   327.226,
   342.5083,
   353.6731,
   360.0966,
   369.6313,
   377.2981,
   382.987,
   388.9045,
   398.4301,
   414.8814,
   422.7868,
   432.3969,
   448.8227,
   465.3069,
   473.7599,
   483.7766,
   501.4572,
   520.9259,
   539.099,
   560.5641,
   580.8398,
   601.5508,
   612.1217,
   620.79,
   631.6357,
   638.386,
   643.9159,
   647.9555,
   646.1783,
   649.4789,
   650.889,
   650.8048,
   648.966,
   645.6835,
   638.587,
   638.2552,
   639.3844,
   639.3985,
   636.7468,
   630.9016,
   622.3574,
   612.6313,
   604.2631,
   599.483,
   596.0808,
   591.4817,
   584.1857,
   573.6544,
   560.4196,
   546.0493,
   533.148,
   513.9949,
   504.1218,
   492.6481,
   479.2826,
   464.3426,
   434.1893,
   380.5494,
   324.5368,
   294.9997,
   266.7779,
   219.6052,
   191.1684,
   177.1991,
   165.0524,
   155.0919,
   146.9784,
   131.4193,
   108.574,
   97.486,
   88.46044,
   81.89152,
   77.38525,
   69.04355,
   53.56593,
   46.10746,
   40.3724,
   36.68996,
   34.73072,
   31.37143,
   22.68592,
   15.39775,
   12.87207,
   11.89069,
   4.51933,
   3.782166,
   0.94505,
   0.8927336,
   0.3348024,
   0.3348024,
   0.3348024,
   0};
   graph = new TGraph(187,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",187,-8.344,6.344);
   Graph_PDF45->SetMinimum(0.7159779);
   Graph_PDF45->SetMaximum(715.9779);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[187] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.82,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.34,
   -3.28,
   -3.22,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.74,
   -2.68,
   -2.62,
   -2.56,
   -2.5,
   -2.44,
   -2.32,
   -2.26,
   -2.2,
   -2.14,
   -2.08,
   -2.02,
   -1.96,
   -1.9,
   -1.84,
   -1.72,
   -1.66,
   -1.6,
   -1.48,
   -1.36,
   -1.3,
   -1.24,
   -1.18,
   -1.12,
   -1.06,
   -1,
   -0.88,
   -0.76,
   -0.7,
   -0.64,
   -0.58,
   -0.52,
   -0.46,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.02,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.62,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.58,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.6,
   2.72,
   2.84,
   2.96,
   3.08,
   3.14,
   3.2,
   3.26,
   3.32,
   3.35,
   3.38,
   3.44,
   3.47,
   3.485,
   3.5,
   3.515,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.07,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.58,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   5,
   5,
   5.12,
   5.12};
   Double_t PDF5_fy6[187] = {
   0,
   0.2746038,
   0.2746038,
   0.2646039,
   0.5240629,
   0.6044634,
   0.4898044,
   0.6090709,
   0.8080211,
   0.8329735,
   0.8402279,
   1.12135,
   1.351967,
   1.344197,
   1.323574,
   1.443081,
   1.864313,
   2.158906,
   2.242115,
   2.674488,
   3.188835,
   3.518026,
   3.987901,
   4.440447,
   4.936724,
   5.218011,
   6.0013,
   7.209716,
   7.880695,
   7.673209,
   8.793216,
   9.961182,
   11.06013,
   12.8694,
   14.19567,
   14.03294,
   14.0205,
   15.74695,
   17.95587,
   20.33355,
   22.48926,
   22.6384,
   25.95216,
   29.44885,
   28.64836,
   28.13377,
   31.30358,
   35.63393,
   37.95606,
   38.80019,
   39.03788,
   42.81381,
   46.75078,
   48.75849,
   50.7967,
   54.17975,
   59.45916,
   61.1841,
   65.44427,
   73.58957,
   81.14243,
   85.48931,
   88.09945,
   90.10259,
   96.51807,
   102.4735,
   106.511,
   115.5578,
   125.8553,
   129.9571,
   136.8975,
   143.6089,
   148.7808,
   153.7964,
   160.2312,
   172.9792,
   184.8053,
   189.4798,
   198.0699,
   206.6202,
   211.9829,
   223.6089,
   228.3897,
   237.2269,
   246.4616,
   250.2323,
   254.3165,
   263.081,
   271.031,
   275.5537,
   281.1218,
   288.8918,
   300.0323,
   312.1318,
   317.2184,
   324.9146,
   340.0301,
   351.0234,
   357.3662,
   366.7854,
   374.3436,
   379.927,
   385.7455,
   395.1388,
   411.3407,
   419.126,
   428.5962,
   444.7456,
   460.9512,
   469.2688,
   479.1384,
   496.5331,
   515.7336,
   533.648,
   554.8556,
   574.8912,
   595.371,
   605.8225,
   614.3849,
   625.1133,
   631.7862,
   637.2532,
   641.2439,
   639.4756,
   642.7405,
   644.1352,
   644.0499,
   642.2271,
   638.9751,
   631.9443,
   631.6133,
   632.7289,
   632.741,
   630.1145,
   624.3269,
   615.8675,
   606.2378,
   597.9517,
   593.2161,
   589.8436,
   585.2862,
   578.0599,
   567.6318,
   554.5282,
   540.3011,
   527.5282,
   508.5611,
   498.7838,
   487.4233,
   474.1915,
   459.4026,
   429.557,
   376.458,
   321.0302,
   291.796,
   263.8665,
   217.1961,
   189.0537,
   175.2287,
   163.2087,
   153.354,
   145.3285,
   129.9398,
   107.3376,
   96.36773,
   87.43939,
   80.94277,
   76.48786,
   68.2421,
   52.93443,
   45.55795,
   39.88656,
   36.24595,
   34.31022,
   30.99198,
   22.4045,
   15.19861,
   12.7031,
   11.73613,
   4.455023,
   3.730736,
   0.9308956,
   0.8793691,
   0.330046,
   0.330046,
   0.330046,
   0};
   graph = new TGraph(187,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",187,-8.344,6.344);
   Graph_PDF56->SetMinimum(0.7085487);
   Graph_PDF56->SetMaximum(708.5487);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx7[169] = {
   -7.12,
   -7.12,
   -7,
   -6.88,
   -6.76,
   -6.64,
   -6.52,
   -6.4,
   -6.28,
   -6.16,
   -6.04,
   -5.92,
   -5.8,
   -5.68,
   -5.56,
   -5.44,
   -5.32,
   -5.2,
   -5.08,
   -4.96,
   -4.84,
   -4.72,
   -4.6,
   -4.48,
   -4.36,
   -4.24,
   -4.12,
   -4,
   -3.88,
   -3.76,
   -3.64,
   -3.52,
   -3.4,
   -3.28,
   -3.16,
   -3.04,
   -2.92,
   -2.8,
   -2.68,
   -2.56,
   -2.44,
   -2.32,
   -2.2,
   -2.08,
   -1.96,
   -1.84,
   -1.72,
   -1.6,
   -1.48,
   -1.36,
   -1.24,
   -1.12,
   -1,
   -0.88,
   -0.76,
   -0.64,
   -0.52,
   -0.4,
   -0.28,
   -0.16,
   -0.1,
   -0.04,
   0.08,
   0.2,
   0.26,
   0.32,
   0.38,
   0.44,
   0.5,
   0.56,
   0.68,
   0.74,
   0.8,
   0.92,
   1.04,
   1.1,
   1.16,
   1.28,
   1.4,
   1.46,
   1.52,
   1.64,
   1.7,
   1.76,
   1.88,
   1.94,
   2,
   2.06,
   2.12,
   2.24,
   2.3,
   2.36,
   2.48,
   2.54,
   2.6,
   2.72,
   2.84,
   2.9,
   2.96,
   3.02,
   3.08,
   3.2,
   3.26,
   3.32,
   3.38,
   3.44,
   3.47,
   3.5,
   3.53,
   3.56,
   3.575,
   3.59,
   3.605,
   3.62,
   3.635,
   3.65,
   3.665,
   3.68,
   3.695,
   3.71,
   3.725,
   3.74,
   3.755,
   3.77,
   3.785,
   3.8,
   3.83,
   3.845,
   3.86,
   3.875,
   3.89,
   3.92,
   3.98,
   4.04,
   4.1,
   4.16,
   4.19,
   4.205,
   4.22,
   4.235,
   4.25,
   4.28,
   4.31,
   4.325,
   4.34,
   4.355,
   4.37,
   4.4,
   4.43,
   4.445,
   4.46,
   4.475,
   4.49,
   4.52,
   4.55,
   4.565,
   4.58,
   4.595,
   4.61,
   4.64,
   4.7,
   4.76,
   4.82,
   4.88,
   4.94,
   5,
   5,
   5.12,
   5.12};
   Double_t PDFSig_fy7[169] = {
   0,
   0.399423,
   0.399423,
   0.3300309,
   0.6334179,
   0.732953,
   0.5647398,
   0.7004565,
   1.001004,
   1.065355,
   1.034187,
   1.524726,
   1.760607,
   1.67978,
   1.887316,
   2.046948,
   2.579371,
   3.100753,
   3.237544,
   3.896363,
   4.489901,
   4.686428,
   5.234153,
   6.007963,
   6.777204,
   7.394303,
   8.714292,
   10.07694,
   10.6451,
   12.25103,
   14.03884,
   15.6604,
   17.40448,
   19.24042,
   22.72843,
   25.81812,
   27.97121,
   31.572,
   37.13788,
   41.22828,
   45.78891,
   53.05455,
   58.68025,
   66.14295,
   74.43216,
   83.64722,
   94.8677,
   106.3995,
   119.5606,
   133.6444,
   148.3487,
   165.4307,
   185.7095,
   208.7053,
   232.0319,
   256.3199,
   285.3926,
   317.6382,
   350.7756,
   383.5352,
   397.0921,
   423.3205,
   467.3018,
   509.1384,
   528.7495,
   556.5616,
   584.0163,
   604.9378,
   625.2487,
   654.9423,
   707.1783,
   729.1762,
   763.0977,
   825.1952,
   886.9448,
   915.6446,
   955.1652,
   1029.468,
   1106.868,
   1144.297,
   1195.115,
   1288.994,
   1331.117,
   1391.006,
   1502.027,
   1555.208,
   1616.593,
   1674.403,
   1740.696,
   1867.998,
   1929.15,
   1998.123,
   2131.853,
   2200.248,
   2259.48,
   2382.186,
   2505.03,
   2570.092,
   2617.753,
   2667.811,
   2724.087,
   2831.43,
   2886.073,
   2930.25,
   2985.371,
   2999.885,
   3021.017,
   3035.456,
   3027.759,
   3013.37,
   3018.897,
   3030.628,
   3037.351,
   3032.34,
   3013.352,
   2982.631,
   2946.902,
   2917.376,
   2904.61,
   2898.703,
   2887.259,
   2862.842,
   2822.974,
   2770.133,
   2711.756,
   2660.237,
   2593.871,
   2559.045,
   2514.104,
   2457.113,
   2390.006,
   2252.506,
   2024.649,
   1754.799,
   1489.686,
   1244.465,
   1106.696,
   1038.934,
   978.0816,
   925.4596,
   879.7477,
   790.5684,
   670.5648,
   612.0961,
   563.0669,
   525.2808,
   496.9342,
   443.3072,
   354.6866,
   311.8578,
   278.1504,
   255.3073,
   241.5855,
   217.1049,
   163.4946,
   137.7174,
   118.2695,
   106.3601,
   100.78,
   91.67567,
   40.46799,
   31.88346,
   9.588844,
   8.651466,
   1.069814,
   3.137537,
   3.137537,
   3.137537,
   0};
   graph = new TGraph(169,PDFSig_fx7,PDFSig_fy7);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig7 = new TH1F("Graph_PDFSig7","Projection of FullPdf",169,-8.344,6.344);
   Graph_PDFSig7->SetMinimum(3.341086);
   Graph_PDFSig7->SetMaximum(3341.086);
   Graph_PDFSig7->SetDirectory(0);
   Graph_PDFSig7->SetStats(0);
   graph->SetHistogram(Graph_PDFSig7);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[150] = {
   -6.96,
   -6.88,
   -6.8,
   -6.72,
   -6.64,
   -6.56,
   -6.48,
   -6.4,
   -6.32,
   -6.24,
   -6.16,
   -6.08,
   -6,
   -5.92,
   -5.84,
   -5.76,
   -5.68,
   -5.6,
   -5.52,
   -5.44,
   -5.36,
   -5.28,
   -5.2,
   -5.12,
   -5.04,
   -4.96,
   -4.88,
   -4.8,
   -4.72,
   -4.64,
   -4.56,
   -4.48,
   -4.4,
   -4.32,
   -4.24,
   -4.16,
   -4.08,
   -4,
   -3.92,
   -3.84,
   -3.76,
   -3.68,
   -3.6,
   -3.52,
   -3.44,
   -3.36,
   -3.28,
   -3.2,
   -3.12,
   -3.04,
   -2.96,
   -2.88,
   -2.8,
   -2.72,
   -2.64,
   -2.56,
   -2.48,
   -2.4,
   -2.32,
   -2.24,
   -2.16,
   -2.08,
   -2,
   -1.92,
   -1.84,
   -1.76,
   -1.68,
   -1.6,
   -1.52,
   -1.44,
   -1.36,
   -1.28,
   -1.2,
   -1.12,
   -1.04,
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96,
   1.04,
   1.12,
   1.2,
   1.28,
   1.36,
   1.44,
   1.52,
   1.6,
   1.68,
   1.76,
   1.84,
   1.92,
   2,
   2.08,
   2.16,
   2.24,
   2.32,
   2.4,
   2.48,
   2.56,
   2.64,
   2.72,
   2.8,
   2.88,
   2.96,
   3.04,
   3.12,
   3.2,
   3.28,
   3.36,
   3.44,
   3.52,
   3.6,
   3.68,
   3.76,
   3.84,
   3.92,
   4,
   4.08,
   4.16,
   4.24,
   4.32,
   4.4,
   4.48,
   4.56,
   4.64,
   4.72,
   4.8,
   4.88,
   4.96};
   Double_t dataSetCut_fy3002[150] = {
   0,
   3,
   0,
   0,
   0,
   0,
   1,
   5,
   2,
   3,
   2,
   4,
   2,
   3,
   2,
   3,
   1,
   3,
   4,
   2,
   7,
   6,
   3,
   6,
   8,
   3,
   2,
   10,
   6,
   12,
   10,
   6,
   11,
   14,
   18,
   13,
   20,
   18,
   12,
   19,
   33,
   37,
   28,
   28,
   20,
   24,
   36,
   27,
   42,
   41,
   27,
   50,
   51,
   60,
   61,
   82,
   97,
   66,
   100,
   100,
   106,
   97,
   121,
   143,
   124,
   129,
   175,
   164,
   185,
   219,
   213,
   227,
   265,
   281,
   294,
   348,
   350,
   377,
   372,
   422,
   447,
   455,
   457,
   543,
   586,
   583,
   685,
   710,
   730,
   783,
   775,
   791,
   953,
   907,
   964,
   970,
   1040,
   1111,
   1133,
   1159,
   1212,
   1321,
   1392,
   1432,
   1465,
   1511,
   1604,
   1636,
   1744,
   1885,
   1981,
   2034,
   2170,
   2224,
   2305,
   2326,
   2494,
   2507,
   2659,
   2872,
   2813,
   2979,
   2997,
   3102,
   3177,
   3275,
   3327,
   3343,
   3554,
   3571,
   3574,
   3717,
   3561,
   3585,
   3411,
   3085,
   2782,
   2402,
   1837,
   1490,
   1153,
   779,
   505,
   334,
   206,
   125,
   44,
   19,
   6,
   4};
   Double_t dataSetCut_felx3002[150] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t dataSetCut_fely3002[150] = {
   0,
   1.632705,
   0,
   0,
   0,
   0,
   0.8272462,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   2.58147,
   2.379931,
   1.632705,
   2.379931,
   2.768386,
   1.632705,
   1.291815,
   3.108694,
   2.379931,
   3.415266,
   3.108694,
   2.379931,
   3.265579,
   3.6965,
   4.202887,
   3.558662,
   4.434448,
   4.202887,
   3.415266,
   4.320219,
   5.715302,
   6.055143,
   5.259711,
   5.259711,
   4.434448,
   4.864612,
   5.971996,
   5.163771,
   6.454831,
   6.376898,
   5.163771,
   7.047337,
   7.117933,
   7.724317,
   7.788779,
   9.036884,
   9.831854,
   8.103403,
   9.983255,
   9.983255,
   9.807764,
   9.831854,
   10.51136,
   11.46871,
   10.64675,
   10.86882,
   12.7382,
   12.31601,
   13.11066,
   14.30709,
   14.10308,
   14.57481,
   15.7865,
   16.27051,
   16.65372,
   18.16146,
   18.21497,
   18.92292,
   18.79378,
   20.04872,
   20.64829,
   20.83659,
   20.8834,
   22.80772,
   23.7126,
   23.65057,
   25.67728,
   26.15052,
   26.52314,
   27.4866,
   27.34331,
   27.62917,
   30.37475,
   29.62059,
   30.55238,
   30.64884,
   31.75291,
   32.83542,
   33.16378,
   33.54776,
   34.31738,
   35.849,
   36.81287,
   37.34508,
   37.77858,
   38.3748,
   39.55309,
   39.95059,
   41.26422,
   42.91947,
   44.01123,
   44.60266,
   46.08594,
   46.66196,
   47.51302,
   47.73121,
   49.44247,
   49.57245,
   51.06792,
   53.09338,
   52.54008,
   54.08251,
   54.24715,
   55.19785,
   55.8671,
   56.7298,
   57.18232,
   57.32084,
   59.11753,
   59.25994,
   59.28503,
   60.46925,
   59.17621,
   59.37696,
   57.90591,
   55.04503,
   52.24704,
   48.51275,
   42.36315,
   38.10376,
   33.45953,
   27.41505,
   21.97777,
   17.78251,
   13.86141,
   10.69151,
   6.60794,
   4.320219,
   2.379931,
   1.914339};
   Double_t dataSetCut_fehx3002[150] = {
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04,
   0.04};
   Double_t dataSetCut_fehy3002[150] = {
   1.147874,
   2.918186,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   3.770281,
   3.583642,
   2.918186,
   3.583642,
   3.945142,
   2.918186,
   2.63786,
   4.26695,
   3.583642,
   4.559819,
   4.26695,
   3.583642,
   4.416521,
   4.830381,
   5.321007,
   4.697573,
   5.546519,
   5.321007,
   4.559819,
   5.435196,
   6.802567,
   7.137555,
   6.354446,
   6.354446,
   5.546519,
   5.966932,
   7.055545,
   6.260244,
   7.53218,
   7.455185,
   6.260244,
   8.118225,
   8.188122,
   8.789023,
   8.852952,
   10.09222,
   10.88273,
   9.165094,
   11.03336,
   11.03336,
   10.80776,
   10.88273,
   11.51136,
   12.46871,
   11.64675,
   11.86882,
   13.7382,
   13.31601,
   14.11066,
   15.30709,
   15.10308,
   15.57481,
   16.7865,
   17.27051,
   17.65372,
   19.16146,
   19.21497,
   19.92292,
   19.79378,
   21.04872,
   21.64829,
   21.83659,
   21.8834,
   23.80772,
   24.7126,
   24.65057,
   26.67728,
   27.15052,
   27.52314,
   28.4866,
   28.34331,
   28.62917,
   31.37475,
   30.62059,
   31.55238,
   31.64884,
   32.75291,
   33.83542,
   34.16378,
   34.54776,
   35.31738,
   36.849,
   37.81287,
   38.34508,
   38.77858,
   39.3748,
   40.55309,
   40.95059,
   42.26422,
   43.91947,
   45.01123,
   45.60266,
   47.08594,
   47.66196,
   48.51302,
   48.73121,
   50.44247,
   50.57245,
   52.06792,
   54.09338,
   53.54008,
   55.08251,
   55.24715,
   56.19785,
   56.8671,
   57.7298,
   58.18232,
   58.32084,
   60.11753,
   60.25994,
   60.28503,
   61.46925,
   60.17621,
   60.37696,
   58.90591,
   56.04503,
   53.24704,
   49.51275,
   43.36315,
   39.10376,
   34.45953,
   28.41505,
   22.97777,
   18.78251,
   14.86141,
   11.69151,
   7.68351,
   5.435196,
   3.583642,
   3.162753};
   grae = new TGraphAsymmErrors(150,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BacPIDK");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__BacPIDK",150,-8.2,6.2);
   Graph_dataSetCut3002->SetMinimum(4.156316);
   Graph_dataSetCut3002->SetMaximum(4156.316);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_a124730__2 = new TH1D("frame_a124730__2","",100,-7,5);
   frame_a124730__2->SetBinContent(1,3967.393);
   frame_a124730__2->SetMinimum(2);
   frame_a124730__2->SetMaximum(7141.307);
   frame_a124730__2->SetEntries(1);
   frame_a124730__2->SetDirectory(0);
   frame_a124730__2->SetStats(0);
   frame_a124730__2->GetXaxis()->SetTitle("BacPIDK");
   frame_a124730__2->GetXaxis()->SetLabelColor(0);
   frame_a124730__2->GetXaxis()->SetLabelFont(132);
   frame_a124730__2->GetXaxis()->SetLabelOffset(0.006);
   frame_a124730__2->GetXaxis()->SetLabelSize(0.065);
   frame_a124730__2->GetXaxis()->SetTitleSize(0.065);
   frame_a124730__2->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.12 )}");
   frame_a124730__2->GetYaxis()->SetNdivisions(512);
   frame_a124730__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a124730__2->GetYaxis()->SetLabelFont(132);
   frame_a124730__2->GetYaxis()->SetLabelOffset(0.006);
   frame_a124730__2->GetYaxis()->SetLabelSize(0.065);
   frame_a124730__2->GetYaxis()->SetTitleSize(0.065);
   frame_a124730__2->GetYaxis()->SetTitleOffset(1.2);
   frame_a124730__2->Draw("AXISSAME");
   TText *text = new TText(0.225,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-9.615385,-10.4,5.769231,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetTickx(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_a52bf10__3 = new TH1D("frame_a52bf10__3","",100,-7,5);
   frame_a52bf10__3->SetBinContent(1,4.236123);
   frame_a52bf10__3->SetMinimum(-4);
   frame_a52bf10__3->SetMaximum(4);
   frame_a52bf10__3->SetEntries(1);
   frame_a52bf10__3->SetDirectory(0);
   frame_a52bf10__3->SetStats(0);
  frame_a52bf10__3->GetXaxis()->SetTitle("#font[132]{ln(#it{L}(#it{#pi}#kern[0.1]{/#kern[0.1]{#it{K}}}))}");
   frame_a52bf10__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a52bf10__3->GetXaxis()->SetLabelFont(132);
   frame_a52bf10__3->GetXaxis()->SetLabelOffset(0.06);
   frame_a52bf10__3->GetXaxis()->SetLabelSize(0.16);
   frame_a52bf10__3->GetXaxis()->SetTitleSize(0.16);
   frame_a52bf10__3->GetXaxis()->SetTitleOffset(1.2);
   frame_a52bf10__3->GetXaxis()->SetTitleFont(132);
   frame_a52bf10__3->GetYaxis()->SetNdivisions(5);
   frame_a52bf10__3->GetYaxis()->SetLabelFont(132);
   frame_a52bf10__3->GetYaxis()->SetLabelOffset(0.006);
   frame_a52bf10__3->GetYaxis()->SetLabelSize(0.16);
   frame_a52bf10__3->GetYaxis()->SetTitleSize(0.09);
   frame_a52bf10__3->GetYaxis()->SetTitleOffset(0.26);
   frame_a52bf10__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[150] = {
   -6.96,
   -6.88,
   -6.8,
   -6.72,
   -6.64,
   -6.56,
   -6.48,
   -6.4,
   -6.32,
   -6.24,
   -6.16,
   -6.08,
   -6,
   -5.92,
   -5.84,
   -5.76,
   -5.68,
   -5.6,
   -5.52,
   -5.44,
   -5.36,
   -5.28,
   -5.2,
   -5.12,
   -5.04,
   -4.96,
   -4.88,
   -4.8,
   -4.72,
   -4.64,
   -4.56,
   -4.48,
   -4.4,
   -4.32,
   -4.24,
   -4.16,
   -4.08,
   -4,
   -3.92,
   -3.84,
   -3.76,
   -3.68,
   -3.6,
   -3.52,
   -3.44,
   -3.36,
   -3.28,
   -3.2,
   -3.12,
   -3.04,
   -2.96,
   -2.88,
   -2.8,
   -2.72,
   -2.64,
   -2.56,
   -2.48,
   -2.4,
   -2.32,
   -2.24,
   -2.16,
   -2.08,
   -2,
   -1.92,
   -1.84,
   -1.76,
   -1.68,
   -1.6,
   -1.52,
   -1.44,
   -1.36,
   -1.28,
   -1.2,
   -1.12,
   -1.04,
   -0.96,
   -0.88,
   -0.8,
   -0.72,
   -0.64,
   -0.56,
   -0.48,
   -0.4,
   -0.32,
   -0.24,
   -0.16,
   -0.08,
   0,
   0.08,
   0.16,
   0.24,
   0.32,
   0.4,
   0.48,
   0.56,
   0.64,
   0.72,
   0.8,
   0.88,
   0.96,
   1.04,
   1.12,
   1.2,
   1.28,
   1.36,
   1.44,
   1.52,
   1.6,
   1.68,
   1.76,
   1.84,
   1.92,
   2,
   2.08,
   2.16,
   2.24,
   2.32,
   2.4,
   2.48,
   2.56,
   2.64,
   2.72,
   2.8,
   2.88,
   2.96,
   3.04,
   3.12,
   3.2,
   3.28,
   3.36,
   3.44,
   3.52,
   3.6,
   3.68,
   3.76,
   3.84,
   3.92,
   4,
   4.08,
   4.16,
   4.24,
   4.32,
   4.4,
   4.48,
   4.56,
   4.64,
   4.72,
   4.8,
   4.88,
   4.96};
   Double_t pull_dataSetCut_FullPdf_fy3003[150] = {
   -0.5969514,
   1.452155,
   -0.8859338,
   -1.111709,
   -1.225346,
   -1.058618,
   -0.08859196,
   1.679768,
   0.2158897,
   0.655437,
   0.001173654,
   1.045746,
   -0.1007534,
   0.1215533,
   -0.4232902,
   -0.08469783,
   -0.9538011,
   -0.1114745,
   0.2692139,
   -0.6335748,
   1.030309,
   0.4365285,
   -0.8682435,
   0.1268185,
   0.6659103,
   -1.339416,
   -2.148299,
   0.5706203,
   -0.7216891,
   0.7864705,
   -0.02554175,
   -1.387206,
   -0.1937414,
   0.3752062,
   1.131743,
   -0.3658218,
   0.8243543,
   -0.02279961,
   -1.540995,
   -0.2496597,
   1.905027,
   2.116347,
   0.3471086,
   -0.01250534,
   -1.904647,
   -1.48405,
   0.1753763,
   -1.851746,
   -0.0327291,
   -0.6592836,
   -3.539385,
   -0.3450546,
   -0.7140252,
   -0.354998,
   -1.199962,
   0.9546544,
   2.196053,
   -2.0787,
   0.6942552,
   0.07017234,
   0.2641307,
   -1.597697,
   -0.2933065,
   0.7433117,
   -1.775926,
   -2.297008,
   0.5371819,
   -1.229142,
   -0.7264442,
   0.6141162,
   -0.8115428,
   -0.8669342,
   0.69438,
   0.3826741,
   -0.1050404,
   1.678387,
   0.5619129,
   0.7325407,
   -0.6336315,
   0.5201232,
   0.3425964,
   -0.6515941,
   -1.9412,
   0.5286765,
   1.011431,
   -0.3936145,
   2.401021,
   1.539329,
   0.8855245,
   1.467851,
   -0.08443821,
   -1.117307,
   2.79366,
   0.1978081,
   0.5166007,
   -0.7672155,
   0.2753462,
   0.8716019,
   0.06208867,
   -0.602774,
   -0.482237,
   1.196087,
   1.435366,
   0.8946548,
   0.2046086,
   -0.1177902,
   0.3428492,
   -0.634227,
   0.3472299,
   1.62548,
   1.825559,
   1.116888,
   2.040416,
   1.20966,
   0.8188362,
   -0.7523289,
   0.6942179,
   -1.126743,
   -0.1335777,
   1.955146,
   -0.9247302,
   0.3961413,
   -1.052346,
   -0.9458098,
   -1.086565,
   -0.8625151,
   -1.437184,
   -2.628004,
   -0.4321606,
   -1.448026,
   -1.974051,
   -0.1311755,
   -2.670316,
   0.3103089,
   -0.1082883,
   -0.5654133,
   1.18425,
   1.590668,
   -1.146914,
   0.2185446,
   2.326077,
   1.373764,
   -0.5784199,
   2.473744,
   2.736311,
   1.89673,
   0.2525035,
   -0.02090146,
   -1.017268,
   1.070274};
   Double_t pull_dataSetCut_FullPdf_felx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[150] = {
   0,
   1,
   0,
   0,
   0,
   0,
   0.3597463,
   1,
   1,
   1,
   1,
   1,
   0.4897207,
   1,
   0.4897207,
   0.559493,
   0.3597463,
   0.559493,
   1,
   0.4897207,
   1,
   1,
   0.559493,
   1,
   1,
   0.559493,
   0.4897207,
   1,
   0.6641098,
   1,
   0.7285519,
   0.6641098,
   0.7394009,
   1,
   1,
   0.7575533,
   1,
   0.7898668,
   0.7489916,
   0.7948599,
   1,
   1,
   1,
   0.8277214,
   0.7995011,
   0.8152619,
   1,
   0.8248515,
   0.8569671,
   0.8553641,
   0.8248515,
   0.8680884,
   0.8692998,
   0.8788596,
   0.8797946,
   1,
   1,
   0.8841592,
   1,
   1,
   1,
   0.9034364,
   0.9131293,
   1,
   0.9141391,
   0.9157456,
   1,
   0.9249024,
   0.9291316,
   1,
   0.9337883,
   0.9357938,
   1,
   1,
   0.9433547,
   1,
   1,
   1,
   0.9494791,
   1,
   1,
   0.9542053,
   0.9543033,
   1,
   1,
   0.959433,
   1,
   1,
   1,
   1,
   0.9647183,
   0.9650706,
   1,
   1,
   1,
   0.9684033,
   1,
   1,
   1,
   0.9710546,
   0.9716853,
   1,
   1,
   1,
   1,
   0.974603,
   1,
   0.9755803,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.9794793,
   1,
   0.9802264,
   0.9807943,
   1,
   0.9813224,
   1,
   0.9818995,
   0.9822057,
   0.9824151,
   0.9826779,
   0.9828126,
   0.9828535,
   0.9833659,
   0.9834052,
   0.9834121,
   0.9837317,
   0.9833821,
   1,
   0.9830238,
   0.9821572,
   1,
   1,
   0.9769389,
   1,
   1,
   1,
   0.9564797,
   1,
   1,
   1,
   1,
   0.7948599,
   0.6641098,
   1};
   Double_t pull_dataSetCut_FullPdf_fehx3003[150] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[150] = {
   1,
   1.787332,
   1,
   1,
   1,
   1,
   1,
   1.566184,
   2.04198,
   1.787332,
   2.04198,
   1.652138,
   1,
   1.787332,
   1,
   1,
   1,
   1,
   1.652138,
   1,
   1.460517,
   1.505775,
   1,
   1.505775,
   1.425069,
   1,
   1,
   1.372586,
   1,
   1.335129,
   1,
   1,
   1,
   1.306744,
   1.266036,
   1,
   1.25078,
   1,
   1,
   1,
   1.190238,
   1.178759,
   1.208136,
   1,
   1,
   1,
   1.181438,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.116781,
   1.106885,
   1,
   1.105187,
   1.105187,
   1.10196,
   1,
   1,
   1.087194,
   1,
   1,
   1.078504,
   1,
   1,
   1.069895,
   1,
   1,
   1.063345,
   1.061461,
   1,
   1.055062,
   1.0549,
   1.052846,
   1,
   1.049878,
   1.04843,
   1,
   1,
   1.043845,
   1.042172,
   1,
   1.038945,
   1.03824,
   1.037703,
   1.036381,
   1,
   1,
   1.032922,
   1.03376,
   1.032731,
   1,
   1.031493,
   1.030455,
   1.030153,
   1,
   1,
   1.027895,
   1.027164,
   1.026777,
   1.02647,
   1,
   1.025282,
   1,
   1.024234,
   1.023299,
   1.022721,
   1.02242,
   1.021699,
   1.021431,
   1.021047,
   1,
   1.020226,
   1,
   1,
   1.018835,
   1,
   1.01849,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.016842,
   1,
   1,
   1.01914,
   1.020613,
   1,
   1.026244,
   1.029887,
   1.036476,
   1,
   1.056235,
   1.072143,
   1.093532,
   1.162769,
   1,
   1,
   1.652138};
   grae = new TGraphAsymmErrors(150,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[151] = {-7, -6.92, -6.84, -6.76, -6.68, -6.6, -6.52, -6.44, -6.36, -6.28, -6.2, -6.12, -6.04, -5.96, -5.88, -5.8, -5.72, -5.64, -5.56, -5.48, -5.4, -5.32, -5.24, -5.16, -5.08, -5, -4.92, -4.84, -4.76, -4.68, -4.6, -4.52, -4.44, -4.36, -4.28, -4.2, -4.12, -4.04, -3.96, -3.88, -3.8, -3.72, -3.64, -3.56, -3.48, -3.4, -3.32, -3.24, -3.16, -3.08, -3, -2.92, -2.84, -2.76, -2.68, -2.6, -2.52, -2.44, -2.36, -2.28, -2.2, -2.12, -2.04, -1.96, -1.88, -1.8, -1.72, -1.64, -1.56, -1.48, -1.4, -1.32, -1.24, -1.16, -1.08, -1, -0.92, -0.84, -0.76, -0.68, -0.6, -0.52, -0.44, -0.36, -0.28, -0.2, -0.12, -0.04, 0.04, 0.12, 0.2, 0.28, 0.36, 0.44, 0.52, 0.6, 0.68, 0.76, 0.84, 0.92, 1, 1.08, 1.16, 1.24, 1.32, 1.4, 1.48, 1.56, 1.64, 1.72, 1.8, 1.88, 1.96, 2.04, 2.12, 2.2, 2.28, 2.36, 2.44, 2.52, 2.6, 2.68, 2.76, 2.84, 2.92, 3, 3.08, 3.16, 3.24, 3.32, 3.4, 3.48, 3.56, 3.64, 3.72, 3.8, 3.88, 3.96, 4.04, 4.12, 4.2, 4.28, 4.36, 4.44, 4.52, 4.6, 4.68, 4.76, 4.84, 4.92, 5}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",150, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-5.183319);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(4.645664);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{ln(#it{L}(#it{#pi}#kern[0.1]{/#kern[0.1]{#it{K}}}))}");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_a52bf10__4 = new TH1D("frame_a52bf10__4","",100,-7,5);
   frame_a52bf10__4->SetBinContent(1,4.236123);
   frame_a52bf10__4->SetMinimum(-4);
   frame_a52bf10__4->SetMaximum(4);
   frame_a52bf10__4->SetEntries(1);
   frame_a52bf10__4->SetDirectory(0);
   frame_a52bf10__4->SetStats(0);
   frame_a52bf10__4->GetXaxis()->SetTitle("#font[132]{ln(L(#pi#kern[0.1]{/#kern[0.1]{K}}))}");
   frame_a52bf10__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a52bf10__4->GetXaxis()->SetLabelFont(132);
   frame_a52bf10__4->GetXaxis()->SetLabelOffset(0.06);
   frame_a52bf10__4->GetXaxis()->SetLabelSize(0.16);
   frame_a52bf10__4->GetXaxis()->SetTitleSize(0.16);
   frame_a52bf10__4->GetXaxis()->SetTitleOffset(1.2);
   frame_a52bf10__4->GetXaxis()->SetTitleFont(132);
   frame_a52bf10__4->GetYaxis()->SetNdivisions(5);
   frame_a52bf10__4->GetYaxis()->SetLabelFont(132);
   frame_a52bf10__4->GetYaxis()->SetLabelOffset(0.006);
   frame_a52bf10__4->GetYaxis()->SetLabelSize(0.16);
   frame_a52bf10__4->GetYaxis()->SetTitleSize(0.09);
   frame_a52bf10__4->GetYaxis()->SetTitleOffset(0.26);
   frame_a52bf10__4->Draw("AXISSAME");
   
   Double_t Graph0_fx8[3] = {
   0,
   -7,
   5};
   Double_t Graph0_fy8[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,-8.2,6.2);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(4.645664);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx9[2] = {
   -7,
   5};
   Double_t Graph1_fy9[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx9,Graph1_fy9);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,-8.2,6.2);
   Graph_Graph9->SetMinimum(-5.183319);
   Graph_Graph9->SetMaximum(4.645664);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx10[2] = {
   -7,
   5};
   Double_t Graph2_fy10[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx10,Graph2_fy10);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,-8.2,6.2);
   Graph_Graph10->SetMinimum(0);
   Graph_Graph10->SetMaximum(4.645664);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig2c.pdf");
   canvas->SaveAs("Fig2c.png");
//   canvas->SaveAs("Fig2c.jpg");
   canvas->SaveAs("Fig2c.eps");
   canvas->SaveAs("Fig2c.root.svnfool");
}


==> figs/Fig3a.C <==
void Fig3a()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Nov  8 23:13:25 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(5186.667,-574.5359,5853.333,1343.917);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.08);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_b2a0bb0__1 = new TH1D("frame_b2a0bb0__1","",100,5300,5800);
   frame_b2a0bb0__1->SetBinContent(1,1039.995);
   frame_b2a0bb0__1->SetMinimum(1);
   frame_b2a0bb0__1->SetMaximum(1247.994);
   frame_b2a0bb0__1->SetEntries(1);
   frame_b2a0bb0__1->SetDirectory(0);
   frame_b2a0bb0__1->SetStats(0);
   frame_b2a0bb0__1->GetXaxis()->SetTitle("BeautyMass");
   frame_b2a0bb0__1->GetXaxis()->SetLabelColor(0);
   frame_b2a0bb0__1->GetXaxis()->SetLabelFont(132);
   frame_b2a0bb0__1->GetXaxis()->SetLabelOffset(0.006);
   frame_b2a0bb0__1->GetXaxis()->SetLabelSize(0.065);
   frame_b2a0bb0__1->GetXaxis()->SetTitleSize(0.065);
   frame_b2a0bb0__1->GetYaxis()->SetTitle("#font[132]{Candidates / ( 5.00 MeV/#font[12]{c}^{2})}");
   frame_b2a0bb0__1->GetYaxis()->SetNdivisions(6);
   frame_b2a0bb0__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_b2a0bb0__1->GetYaxis()->SetLabelFont(132);
   frame_b2a0bb0__1->GetYaxis()->SetLabelOffset(0.006);
   frame_b2a0bb0__1->GetYaxis()->SetLabelSize(0.065);
   frame_b2a0bb0__1->GetYaxis()->SetTitleSize(0.065);
   frame_b2a0bb0__1->GetYaxis()->SetTitleOffset(1.2);
   frame_b2a0bb0__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[100] = {
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5,
   5652.5,
   5657.5,
   5662.5,
   5667.5,
   5672.5,
   5677.5,
   5682.5,
   5687.5,
   5692.5,
   5697.5,
   5702.5,
   5707.5,
   5712.5,
   5717.5,
   5722.5,
   5727.5,
   5732.5,
   5737.5,
   5742.5,
   5747.5,
   5752.5,
   5757.5,
   5762.5,
   5767.5,
   5772.5,
   5777.5,
   5782.5,
   5787.5,
   5792.5,
   5797.5};
   Double_t dataSetCut_fy3001[100] = {
   316,
   251,
   216,
   195,
   226,
   193,
   234,
   305,
   382,
   495,
   643,
   852,
   959,
   901,
   835,
   736,
   553,
   450,
   378,
   308,
   285,
   298,
   269,
   267,
   243,
   213,
   199,
   188,
   174,
   162,
   142,
   156,
   147,
   127,
   127,
   131,
   106,
   104,
   108,
   116,
   107,
   103,
   97,
   96,
   80,
   83,
   102,
   82,
   98,
   75,
   82,
   89,
   63,
   66,
   75,
   71,
   75,
   74,
   62,
   60,
   53,
   66,
   63,
   61,
   66,
   75,
   66,
   60,
   61,
   42,
   49,
   48,
   62,
   37,
   49,
   45,
   45,
   52,
   44,
   43,
   43,
   47,
   41,
   48,
   47,
   36,
   48,
   44,
   45,
   30,
   50,
   43,
   39,
   39,
   40,
   47,
   44,
   43,
   54,
   31};
   Double_t dataSetCut_felx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataSetCut_fely3001[100] = {
   17.28342,
   15.35087,
   14.20544,
   13.47319,
   14.54161,
   13.40144,
   14.80523,
   16.97141,
   19.05121,
   21.75421,
   24.86237,
   28.69332,
   30.47176,
   29.52083,
   28.40069,
   26.63393,
   23.02127,
   20.7191,
   18.94865,
   17.05705,
   16.38935,
   16.76992,
   15.90884,
   15.84778,
   15.09647,
   14.10308,
   13.61559,
   13.22042,
   12.70038,
   12.23774,
   11.42686,
   12,
   11.63466,
   10.78051,
   10.78051,
   10.95644,
   9.807764,
   9.710289,
   9.904326,
   10.28193,
   9.856158,
   9.661201,
   9.831854,
   9.780867,
   8.925539,
   9.092044,
   9.611874,
   9.036884,
   9.882579,
   8.640903,
   9.036884,
   9.416226,
   7.916129,
   8.103403,
   8.640903,
   8.406258,
   8.640903,
   8.582844,
   7.852713,
   7.724317,
   7.257065,
   8.103403,
   7.916129,
   7.788779,
   8.103403,
   8.640903,
   8.103403,
   7.724317,
   7.788779,
   6.454831,
   6.976026,
   6.903979,
   7.852713,
   6.055143,
   6.976026,
   6.683179,
   6.683179,
   7.187836,
   6.60794,
   6.531834,
   6.531834,
   6.831172,
   6.376898,
   6.903979,
   6.831172,
   5.971996,
   6.903979,
   6.60794,
   6.683179,
   5.446522,
   7.047337,
   6.531834,
   6.218102,
   6.218102,
   6.298,
   6.831172,
   6.60794,
   6.531834,
   7.32564,
   5.537565};
   Double_t dataSetCut_fehx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataSetCut_fehy3001[100] = {
   18.28342,
   16.35087,
   15.20544,
   14.47319,
   15.54161,
   14.40144,
   15.80523,
   17.97141,
   20.05121,
   22.75421,
   25.86237,
   29.69332,
   31.47176,
   30.52083,
   29.40069,
   27.63393,
   24.02127,
   21.7191,
   19.94865,
   18.05705,
   17.38935,
   17.76992,
   16.90884,
   16.84778,
   16.09647,
   15.10308,
   14.61559,
   14.22042,
   13.70038,
   13.23774,
   12.42686,
   13,
   12.63466,
   11.78051,
   11.78051,
   11.95644,
   10.80776,
   10.71029,
   10.90433,
   11.28193,
   10.85616,
   10.6612,
   10.88273,
   10.83201,
   9.981567,
   10.14705,
   10.61187,
   10.09222,
   10.93319,
   9.698771,
   10.09222,
   10.46934,
   8.979274,
   9.165094,
   9.698771,
   9.465736,
   9.698771,
   9.641101,
   8.916365,
   8.789023,
   8.325916,
   9.165094,
   8.979274,
   8.852952,
   9.165094,
   9.698771,
   9.165094,
   8.789023,
   8.852952,
   7.53218,
   8.047634,
   7.97633,
   8.916365,
   7.137555,
   8.047634,
   7.757905,
   7.757905,
   8.257346,
   7.68351,
   7.608278,
   7.608278,
   7.904289,
   7.455185,
   7.97633,
   7.904289,
   7.055545,
   7.97633,
   7.68351,
   7.757905,
   6.538046,
   8.118225,
   7.608278,
   7.298372,
   7.298372,
   7.377261,
   7.904289,
   7.68351,
   7.608278,
   8.39385,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BeautyMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__BeautyMass",100,5250,5850);
   Graph_dataSetCut3001->SetMinimum(0);
   Graph_dataSetCut3001->SetMaximum(1087.064);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[146] = {
   5295,
   5295,
   5300,
   5301.25,
   5302.5,
   5303.75,
   5305,
   5306.25,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5336.25,
   5337.5,
   5338.75,
   5340,
   5341.25,
   5342.5,
   5343.75,
   5345,
   5346.25,
   5347.5,
   5350,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5386.25,
   5387.5,
   5388.75,
   5390,
   5391.25,
   5392.5,
   5393.75,
   5395,
   5397.5,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t FullPdf_fy1[146] = {
   0,
   345.1226,
   345.1226,
   318.301,
   295.327,
   275.8685,
   259.5601,
   246.0206,
   234.8823,
   218.4539,
   207.949,
   201.716,
   198.8549,
   198.8135,
   201.2498,
   206.1916,
   213.9028,
   224.797,
   239.4232,
   258.589,
   270.3272,
   284.0551,
   300.4399,
   320.0887,
   343.3974,
   369.8626,
   399.1544,
   431.2653,
   466.1082,
   503.4953,
   584.6131,
   756.7334,
   797.414,
   835.3718,
   869.6964,
   899.5148,
   924.0485,
   942.632,
   954.7662,
   960.1218,
   958.5814,
   950.2194,
   935.3277,
   914.3706,
   887.9943,
   856.962,
   822.1529,
   784.4861,
   623.7715,
   585.2078,
   548.5992,
   514.4028,
   482.9291,
   454.3807,
   428.83,
   406.257,
   386.5456,
   369.5132,
   354.9259,
   342.5129,
   331.9978,
   315.5437,
   303.5412,
   286.8807,
   274.7071,
   261.379,
   245.0041,
   227.1233,
   209.6013,
   193.3912,
   179.4473,
   168.1412,
   158.903,
   151.0572,
   144.271,
   138.3888,
   133.2223,
   128.5653,
   124.2946,
   120.3827,
   116.8339,
   113.6236,
   110.6799,
   107.9073,
   105.2234,
   102.5753,
   99.91943,
   97.19284,
   94.32586,
   91.29311,
   88.15232,
   85.02956,
   82.06225,
   79.34556,
   76.91393,
   74.75317,
   72.82257,
   71.07371,
   69.4626,
   67.95567,
   66.53109,
   65.17703,
   63.88859,
   62.66451,
   61.50453,
   60.40749,
   59.3705,
   58.38886,
   57.45652,
   56.56687,
   55.71345,
   54.89059,
   54.09374,
   53.31962,
   52.5662,
   51.83249,
   51.11831,
   50.424,
   49.75022,
   49.09765,
   48.46694,
   47.85852,
   47.27258,
   46.70908,
   46.16773,
   45.64805,
   45.14943,
   44.67118,
   44.21256,
   43.77287,
   43.35145,
   42.9477,
   42.56111,
   42.19126,
   41.83784,
   41.50057,
   41.17928,
   40.87382,
   40.58411,
   40.31006,
   40.05161,
   39.8087,
   39.58126,
   39.58126,
   39.58126,
   0};
   TGraph *graph = new TGraph(146,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",146,5244,5856);
   Graph_FullPdf1->SetMinimum(0);
   Graph_FullPdf1->SetMaximum(1056.134);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[134] = {
   5295,
   5295,
   5300,
   5300.625,
   5301.25,
   5301.875,
   5302.5,
   5303.125,
   5303.75,
   5304.375,
   5305,
   5305.625,
   5306.25,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5315,
   5317.5,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5362.5,
   5365,
   5367.5,
   5370,
   5372.5,
   5375,
   5377.5,
   5380,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5437.5,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF1_fy2[134] = {
   0,
   336.1906,
   336.1906,
   322.1396,
   309.0786,
   296.9709,
   285.7757,
   275.4481,
   265.9425,
   257.2108,
   249.2044,
   241.8731,
   235.1697,
   223.4581,
   213.7065,
   205.5891,
   198.8119,
   193.1267,
   188.3179,
   184.2302,
   177.7608,
   172.8727,
   165.3924,
   159.3108,
   153.9943,
   149.2952,
   145.2343,
   141.9161,
   139.582,
   138.6698,
   138.9391,
   139.8246,
   141.4463,
   143.9382,
   147.4414,
   152.0949,
   158.0257,
   165.3332,
   174.0642,
   184.1668,
   195.4282,
   207.4196,
   219.4975,
   230.8986,
   240.9104,
   249.0217,
   254.9646,
   258.6479,
   260.0774,
   259.3318,
   256.5691,
   252.0217,
   245.9904,
   238.8471,
   222.8452,
   206.5061,
   191.0795,
   184.0675,
   177.6753,
   166.7531,
   157.7953,
   150.1593,
   143.533,
   137.7749,
   132.706,
   128.127,
   123.9194,
   120.059,
   116.5528,
   113.3777,
   110.4637,
   107.7162,
   105.0536,
   102.4239,
   99.78369,
   97.07073,
   94.21561,
   91.19323,
   88.06155,
   84.94683,
   81.98663,
   79.27626,
   76.85026,
   74.69454,
   72.76845,
   71.02366,
   69.41622,
   67.91261,
   66.49104,
   65.13971,
   63.85376,
   62.63195,
   61.47405,
   60.37892,
   59.34368,
   58.36365,
   57.43279,
   56.54451,
   55.69236,
   54.87067,
   54.0749,
   53.30179,
   52.54931,
   51.81647,
   51.1031,
   50.40956,
   49.73648,
   49.08458,
   48.45449,
   47.84665,
   47.26126,
   46.69828,
   46.15741,
   45.63818,
   45.13999,
   44.66214,
   44.20391,
   43.76458,
   43.34349,
   42.94006,
   42.55378,
   42.18422,
   41.83107,
   41.49406,
   41.17302,
   40.8678,
   40.5783,
   40.30446,
   40.04622,
   39.8035,
   39.57625,
   39.57625,
   39.57625,
   0};
   graph = new TGraph(134,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",134,5244,5856);
   Graph_PDF12->SetMinimum(0);
   Graph_PDF12->SetMaximum(369.8096);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[126] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5362.5,
   5365,
   5367.5,
   5370,
   5372.5,
   5375,
   5377.5,
   5380,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5398.75,
   5400,
   5401.25,
   5402.5,
   5403.75,
   5405,
   5406.25,
   5407.5,
   5408.75,
   5410,
   5411.25,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5437.5,
   5440,
   5442.5,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF2_fy3[126] = {
   0,
   182.8695,
   182.8695,
   179.6051,
   175.9891,
   171.8321,
   167.1622,
   162.2282,
   157.3208,
   152.6464,
   148.3376,
   144.5295,
   141.3824,
   139.1682,
   138.3426,
   138.6463,
   139.5614,
   141.209,
   143.7234,
   147.2463,
   151.9173,
   157.8635,
   165.1847,
   173.9279,
   184.0413,
   195.3125,
   207.3127,
   219.3985,
   230.8068,
   240.825,
   245.1409,
   248.9422,
   252.194,
   254.8905,
   257.0164,
   258.5786,
   259.5726,
   260.0126,
   259.9045,
   259.2712,
   258.1299,
   256.5122,
   251.9682,
   245.9401,
   238.7997,
   222.803,
   206.4684,
   191.0457,
   184.0354,
   177.6448,
   171.8931,
   166.7255,
   157.7703,
   150.1365,
   143.5122,
   137.7559,
   132.6886,
   128.111,
   123.9047,
   120.0454,
   116.5401,
   113.366,
   110.4528,
   107.7061,
   105.0442,
   102.4151,
   99.77546,
   97.06302,
   94.20837,
   91.18644,
   88.05516,
   84.94081,
   81.98096,
   79.27091,
   76.84521,
   74.68976,
   72.76393,
   71.01938,
   69.41215,
   67.90875,
   66.48737,
   65.13622,
   63.85043,
   62.62879,
   61.47103,
   60.37604,
   59.34093,
   58.36102,
   57.43028,
   56.54211,
   55.69006,
   54.86847,
   54.07279,
   53.29977,
   52.54737,
   51.81461,
   51.10131,
   50.40784,
   49.73482,
   49.08299,
   48.45295,
   47.84517,
   47.25984,
   46.6969,
   46.15608,
   45.63691,
   45.13876,
   44.66095,
   44.20276,
   43.76347,
   43.34242,
   42.93902,
   42.55277,
   42.18325,
   41.83013,
   41.49315,
   41.17213,
   40.86694,
   40.57747,
   40.30366,
   40.04543,
   39.80274,
   39.57551,
   39.57551,
   39.57551,
   0};
   graph = new TGraph(126,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",126,5244,5856);
   Graph_PDF23->SetMinimum(0);
   Graph_PDF23->SetMaximum(286.0139);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[126] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5362.5,
   5365,
   5367.5,
   5370,
   5372.5,
   5375,
   5377.5,
   5380,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5398.75,
   5400,
   5401.25,
   5402.5,
   5403.75,
   5405,
   5406.25,
   5407.5,
   5408.75,
   5410,
   5411.25,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5437.5,
   5440,
   5442.5,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF3_fy4[126] = {
   0,
   182.8635,
   182.8635,
   179.5989,
   175.9826,
   171.825,
   167.1542,
   162.2187,
   157.3092,
   152.6316,
   148.3182,
   144.5032,
   141.3462,
   139.1176,
   138.2709,
   138.5612,
   139.4608,
   141.0907,
   143.5855,
   147.0871,
   151.7355,
   157.6585,
   164.9569,
   173.6784,
   183.7722,
   195.0264,
   207.0127,
   219.088,
   230.4894,
   240.5042,
   244.8198,
   248.6214,
   251.8745,
   254.5731,
   256.702,
   258.2679,
   259.2664,
   259.7116,
   259.6093,
   258.9823,
   257.848,
   256.2375,
   251.7088,
   245.6964,
   238.5714,
   222.6029,
   206.2921,
   190.8895,
   183.8882,
   177.5059,
   171.762,
   166.6014,
   157.6586,
   150.035,
   143.4191,
   137.6697,
   132.6082,
   128.0355,
   123.8335,
   119.9782,
   116.4768,
   113.3062,
   110.3963,
   107.6527,
   104.9936,
   102.367,
   99.72975,
   97.01939,
   94.16663,
   91.14641,
   88.01672,
   84.90385,
   81.94539,
   79.23667,
   76.81225,
   74.65803,
   72.73338,
   70.98994,
   69.38378,
   67.88137,
   66.46093,
   65.11066,
   63.82568,
   62.60478,
   61.44773,
   60.3534,
   59.31891,
   58.33959,
   57.40942,
   56.52179,
   55.67028,
   54.84921,
   54.05404,
   53.28152,
   52.52961,
   51.79733,
   51.0845,
   50.39148,
   49.71891,
   49.06751,
   48.4379,
   47.83052,
   47.24558,
   46.68302,
   46.14255,
   45.62372,
   45.1259,
   44.6484,
   44.1905,
   43.75148,
   43.33069,
   42.92754,
   42.5415,
   42.17218,
   41.81924,
   41.48242,
   41.16155,
   40.85647,
   40.56711,
   40.29337,
   40.0352,
   39.79254,
   39.56532,
   39.56532,
   39.56532,
   0};
   graph = new TGraph(126,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",126,5244,5856);
   Graph_PDF34->SetMinimum(0);
   Graph_PDF34->SetMaximum(285.6827);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[126] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5362.5,
   5365,
   5367.5,
   5370,
   5372.5,
   5375,
   5377.5,
   5380,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5398.75,
   5400,
   5401.25,
   5402.5,
   5403.75,
   5405,
   5406.25,
   5407.5,
   5408.75,
   5410,
   5411.25,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5437.5,
   5440,
   5442.5,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF4_fy5[126] = {
   0,
   181.8812,
   181.8812,
   178.554,
   174.7953,
   170.4914,
   165.7282,
   160.7863,
   155.9606,
   151.4367,
   147.3081,
   143.6622,
   140.6587,
   138.5765,
   137.8508,
   138.1895,
   139.1308,
   140.7969,
   143.3229,
   146.8513,
   151.5224,
   157.4649,
   164.7802,
   173.5168,
   183.6244,
   194.8916,
   206.8902,
   218.977,
   230.3889,
   240.4132,
   244.7331,
   248.5389,
   251.7958,
   254.498,
   256.6302,
   258.1992,
   259.2006,
   259.6485,
   259.5487,
   258.9241,
   257.792,
   256.1836,
   251.6588,
   245.6498,
   238.5279,
   222.5648,
   206.2588,
   190.8603,
   183.8608,
   177.4804,
   171.7381,
   166.5793,
   157.6395,
   150.0187,
   143.4053,
   137.6579,
   132.5981,
   128.0269,
   123.8262,
   119.9719,
   116.4713,
   113.3014,
   110.3922,
   107.649,
   104.9904,
   102.3643,
   99.72737,
   97.01733,
   94.16485,
   91.14486,
   88.01538,
   84.90269,
   81.94438,
   79.2358,
   76.81149,
   74.65736,
   72.73279,
   70.98943,
   69.38332,
   67.88097,
   66.46057,
   65.11034,
   63.8254,
   62.60454,
   61.44751,
   60.3532,
   59.31874,
   58.33944,
   57.40928,
   56.52167,
   55.67016,
   54.8491,
   54.05394,
   53.28143,
   52.52952,
   51.79725,
   51.08443,
   50.39141,
   49.71885,
   49.06744,
   48.43784,
   47.83046,
   47.24552,
   46.68296,
   46.1425,
   45.62367,
   45.12585,
   44.64835,
   44.19045,
   43.75143,
   43.33064,
   42.92749,
   42.54146,
   42.17214,
   41.81919,
   41.48238,
   41.1615,
   40.85643,
   40.56706,
   40.29332,
   40.03516,
   39.7925,
   39.56528,
   39.56528,
   39.56528,
   0};
   graph = new TGraph(126,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#993399");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",126,5244,5856);
   Graph_PDF45->SetMinimum(0);
   Graph_PDF45->SetMaximum(285.6133);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF5_fy6[106] = {
   0,
   130.7532,
   130.7532,
   127.6934,
   124.8105,
   122.0663,
   119.4176,
   116.8393,
   114.3332,
   111.9148,
   109.5934,
   107.3664,
   105.2302,
   103.189,
   101.2478,
   99.40245,
   97.64124,
   95.9544,
   94.34057,
   92.80621,
   91.3589,
   89.99781,
   88.70874,
   87.46952,
   86.26213,
   85.08266,
   83.94291,
   82.86011,
   81.83857,
   80.85864,
   79.88971,
   78.91845,
   77.95819,
   77.02494,
   76.11168,
   75.19433,
   74.25849,
   73.31667,
   72.40901,
   71.59198,
   70.91127,
   70.36615,
   69.89341,
   69.39072,
   68.76534,
   67.96731,
   66.97681,
   65.77027,
   64.31871,
   62.62742,
   60.77056,
   58.87885,
   57.08827,
   55.49195,
   54.12519,
   52.97853,
   52.01884,
   51.20585,
   50.50191,
   49.87637,
   49.30638,
   48.77582,
   48.27373,
   47.79288,
   47.32856,
   46.87778,
   46.43864,
   46.0099,
   45.59074,
   45.1806,
   44.77909,
   44.38591,
   44.00083,
   43.62365,
   43.2542,
   42.89232,
   42.53785,
   42.19062,
   41.85048,
   41.51726,
   41.19077,
   40.87085,
   40.55729,
   40.24991,
   39.94851,
   39.65289,
   39.36286,
   39.07823,
   38.79882,
   38.52444,
   38.25494,
   37.99015,
   37.72994,
   37.47415,
   37.22266,
   36.97536,
   36.73212,
   36.49284,
   36.25742,
   36.02576,
   35.79776,
   35.57335,
   35.35242,
   35.35242,
   35.35242,
   0};
   graph = new TGraph(106,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffff99");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",106,5244,5856);
   Graph_PDF56->SetMinimum(0);
   Graph_PDF56->SetMaximum(143.8285);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDF6_fx7[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF6_fy7[106] = {
   0,
   125.7372,
   125.7372,
   122.6485,
   119.6906,
   116.8572,
   114.1426,
   111.5411,
   109.0475,
   106.6575,
   104.3668,
   102.1721,
   100.07,
   98.05634,
   96.12592,
   94.27307,
   92.49324,
   90.78379,
   89.14317,
   87.56929,
   86.05903,
   84.60935,
   83.21817,
   81.88364,
   80.60375,
   79.37857,
   78.21264,
   77.11069,
   76.06475,
   75.04614,
   74.01931,
   72.969,
   71.90618,
   70.83944,
   69.74977,
   68.60696,
   67.40699,
   66.18222,
   64.9772,
   63.82286,
   62.73139,
   61.7046,
   60.74107,
   59.83783,
   58.98982,
   58.19033,
   57.43218,
   56.70875,
   56.01449,
   55.34505,
   54.69722,
   54.06877,
   53.45827,
   52.86479,
   52.28768,
   51.72637,
   51.18027,
   50.64873,
   50.13103,
   49.62643,
   49.13418,
   48.65357,
   48.18393,
   47.72465,
   47.27516,
   46.83497,
   46.40364,
   45.98084,
   45.56628,
   45.15975,
   44.76108,
   44.37015,
   43.98685,
   43.61108,
   43.24275,
   42.88176,
   42.52799,
   42.18134,
   41.84165,
   41.50879,
   41.1826,
   40.86292,
   40.54956,
   40.24234,
   39.94107,
   39.64556,
   39.35562,
   39.07107,
   38.79172,
   38.5174,
   38.24794,
   37.98319,
   37.72301,
   37.46725,
   37.21579,
   36.96851,
   36.72529,
   36.48602,
   36.25061,
   36.01896,
   35.79097,
   35.56656,
   35.34564,
   35.34564,
   35.34564,
   0};
   graph = new TGraph(106,PDF6_fx7,PDF6_fy7);
   graph->SetName("PDF6");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF67 = new TH1F("Graph_PDF67","Projection of FullPdf",106,5244,5856);
   Graph_PDF67->SetMinimum(0);
   Graph_PDF67->SetMaximum(138.3109);
   Graph_PDF67->SetDirectory(0);
   Graph_PDF67->SetStats(0);
   graph->SetHistogram(Graph_PDF67);
   
   graph->Draw("f");
   
   Double_t PDF7_fx8[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF7_fy8[106] = {
   0,
   125.5852,
   125.5852,
   122.496,
   119.5363,
   116.7001,
   113.9815,
   111.3748,
   108.875,
   106.4773,
   104.178,
   101.9733,
   99.86011,
   97.83424,
   95.89067,
   94.02401,
   92.23006,
   90.50657,
   88.85241,
   87.26582,
   85.74387,
   84.2836,
   82.88285,
   81.53966,
   80.25193,
   79.01967,
   77.84749,
   76.74015,
   75.68969,
   74.66732,
   73.63727,
   72.58407,
   71.51857,
   70.44934,
   69.35753,
   68.21317,
   67.01253,
   65.78822,
   64.58492,
   63.43358,
   62.34618,
   61.32412,
   60.36552,
   59.46694,
   58.62303,
   57.82704,
   57.07197,
   56.3516,
   55.66079,
   54.99557,
   54.35292,
   53.73062,
   53.12699,
   52.54073,
   51.97077,
   51.41622,
   50.87628,
   50.35026,
   49.83752,
   49.33748,
   48.84961,
   48.37342,
   47.90845,
   47.45428,
   47.01051,
   46.57676,
   46.15268,
   45.73793,
   45.33219,
   44.93516,
   44.54654,
   44.16606,
   43.79345,
   43.42845,
   43.07082,
   42.72032,
   42.37673,
   42.03982,
   41.7094,
   41.38526,
   41.06721,
   40.75505,
   40.44863,
   40.14775,
   39.85226,
   39.562,
   39.27681,
   38.99655,
   38.72108,
   38.45025,
   38.18394,
   37.92202,
   37.66437,
   37.41087,
   37.16141,
   36.91587,
   36.67416,
   36.43617,
   36.20179,
   35.97095,
   35.74354,
   35.51948,
   35.29868,
   35.29868,
   35.29868,
   0};
   graph = new TGraph(106,PDF7_fx8,PDF7_fy8);
   graph->SetName("PDF7");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF78 = new TH1F("Graph_PDF78","Projection of FullPdf",106,5244,5856);
   Graph_PDF78->SetMinimum(0);
   Graph_PDF78->SetMaximum(138.1438);
   Graph_PDF78->SetDirectory(0);
   Graph_PDF78->SetStats(0);
   graph->SetHistogram(Graph_PDF78);
   
   graph->Draw("f");
   
   Double_t PDF8_fx9[106] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDF8_fy9[106] = {
   0,
   125.1085,
   125.1085,
   122.016,
   119.0468,
   116.1951,
   113.4555,
   110.823,
   108.2925,
   105.8595,
   103.5196,
   101.2685,
   99.10226,
   97.01708,
   95.00934,
   93.0756,
   91.2126,
   89.41722,
   87.6865,
   86.01761,
   84.40787,
   82.85472,
   81.35573,
   79.90857,
   78.51102,
   77.16099,
   75.85646,
   74.59552,
   73.37633,
   72.19717,
   71.05637,
   69.95234,
   68.88357,
   67.84862,
   66.84612,
   65.87474,
   64.93324,
   64.02042,
   63.13513,
   62.27628,
   61.44282,
   60.63376,
   59.84815,
   59.08507,
   58.34365,
   57.62306,
   56.9225,
   56.24121,
   55.57847,
   54.93357,
   54.30584,
   53.69465,
   53.09939,
   52.51946,
   51.95432,
   51.40342,
   50.86625,
   50.34231,
   49.83113,
   49.33227,
   48.84528,
   48.36975,
   47.90528,
   47.45149,
   47.00802,
   46.5745,
   46.1506,
   45.73601,
   45.33039,
   44.93347,
   44.54495,
   44.16455,
   43.79202,
   43.42709,
   43.06952,
   42.71908,
   42.37555,
   42.0387,
   41.70833,
   41.38423,
   41.06622,
   40.75411,
   40.44772,
   40.14688,
   39.85143,
   39.5612,
   39.27604,
   38.99581,
   38.72036,
   38.44956,
   38.18327,
   37.92137,
   37.66374,
   37.41025,
   37.1608,
   36.91528,
   36.67358,
   36.43559,
   36.20123,
   35.97039,
   35.74298,
   35.51893,
   35.29813,
   35.29813,
   35.29813,
   0};
   graph = new TGraph(106,PDF8_fx9,PDF8_fy9);
   graph->SetName("PDF8");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF89 = new TH1F("Graph_PDF89","Projection of FullPdf",106,5244,5856);
   Graph_PDF89->SetMinimum(0);
   Graph_PDF89->SetMaximum(137.6194);
   Graph_PDF89->SetDirectory(0);
   Graph_PDF89->SetStats(0);
   graph->SetHistogram(Graph_PDF89);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx10[147] = {
   5295,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5336.25,
   5337.5,
   5338.75,
   5340,
   5341.25,
   5342.5,
   5343.75,
   5345,
   5346.25,
   5347.5,
   5348.75,
   5350,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.125,
   5363.75,
   5364.375,
   5365,
   5365.625,
   5366.25,
   5366.875,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5377.5,
   5380,
   5382.5,
   5383.75,
   5385,
   5386.25,
   5387.5,
   5388.75,
   5390,
   5391.25,
   5392.5,
   5393.75,
   5395,
   5396.25,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5605,
   5610,
   5615,
   5620,
   5625,
   5630,
   5635,
   5640,
   5645,
   5650,
   5655,
   5660,
   5665,
   5670,
   5675,
   5680,
   5685,
   5690,
   5695,
   5700,
   5705,
   5710,
   5715,
   5720,
   5725,
   5730,
   5735,
   5740,
   5745,
   5750,
   5755,
   5760,
   5765,
   5770,
   5775,
   5780,
   5785,
   5790,
   5795,
   5800,
   5800,
   5805,
   5805};
   Double_t PDFSig_fy10[147] = {
   0,
   8.932067,
   8.932067,
   10.35573,
   12.86473,
   17.48577,
   25.94081,
   32.37493,
   40.79925,
   51.66717,
   65.48617,
   82.85169,
   104.5948,
   117.5641,
   132.4862,
   150.0268,
   170.7935,
   195.1797,
   222.6824,
   252.9686,
   286.031,
   321.7788,
   360.0235,
   400.4676,
   442.697,
   617.1514,
   658.2138,
   696.4586,
   730.962,
   760.845,
   785.3128,
   803.6929,
   810.4312,
   815.4668,
   818.7635,
   820.2972,
   820.0568,
   818.0442,
   814.2738,
   808.7731,
   792.7508,
   770.4323,
   742.4375,
   709.5206,
   672.5345,
   632.3912,
   546.3448,
   458.4383,
   374.535,
   335.4479,
   298.7623,
   264.7053,
   233.4019,
   204.8881,
   179.126,
   156.0194,
   135.4284,
   117.1839,
   101.0992,
   86.9801,
   74.63333,
   54.51954,
   39.40367,
   28.23285,
   20.50627,
   15.37522,
   9.357297,
   6.157021,
   4.278092,
   3.095146,
   2.311679,
   1.77199,
   1.388116,
   1.107632,
   0.897939,
   0.7380353,
   0.613975,
   0.5162497,
   0.4382246,
   0.375174,
   0.3236702,
   0.2811855,
   0.2458284,
   0.2161642,
   0.1910913,
   0.1697543,
   0.1514823,
   0.1357439,
   0.1221146,
   0.1102523,
   0.09987972,
   0.09076995,
   0.08273643,
   0.07562473,
   0.06930626,
   0.06367338,
   0.05863551,
   0.05411608,
   0.05005002,
   0.04638187,
   0.04306406,
   0.04005574,
   0.03732162,
   0.03483113,
   0.03255772,
   0.03047821,
   0.02857236,
   0.0268224,
   0.0252127,
   0.02372947,
   0.02236052,
   0.02109505,
   0.01992345,
   0.01883718,
   0.01782858,
   0.01689085,
   0.01601786,
   0.01520411,
   0.01444465,
   0.01373504,
   0.01307124,
   0.01244961,
   0.01186685,
   0.01131997,
   0.01080624,
   0.0103232,
   0.009868573,
   0.009440307,
   0.009036514,
   0.00865547,
   0.008295594,
   0.007955434,
   0.007633657,
   0.007329037,
   0.007040443,
   0.006766836,
   0.006507253,
   0.006260806,
   0.006026674,
   0.005804097,
   0.005592369,
   0.005390837,
   0.005198894,
   0.005015976,
   0.005015976,
   0.005015976,
   0};
   graph = new TGraph(147,PDFSig_fx10,PDFSig_fy10);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig10 = new TH1F("Graph_PDFSig10","Projection of FullPdf",147,5244,5856);
   Graph_PDFSig10->SetMinimum(0);
   Graph_PDFSig10->SetMaximum(902.3269);
   Graph_PDFSig10->SetDirectory(0);
   Graph_PDFSig10->SetStats(0);
   graph->SetHistogram(Graph_PDFSig10);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[100] = {
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5,
   5652.5,
   5657.5,
   5662.5,
   5667.5,
   5672.5,
   5677.5,
   5682.5,
   5687.5,
   5692.5,
   5697.5,
   5702.5,
   5707.5,
   5712.5,
   5717.5,
   5722.5,
   5727.5,
   5732.5,
   5737.5,
   5742.5,
   5747.5,
   5752.5,
   5757.5,
   5762.5,
   5767.5,
   5772.5,
   5777.5,
   5782.5,
   5787.5,
   5792.5,
   5797.5};
   Double_t dataSetCut_fy3002[100] = {
   316,
   251,
   216,
   195,
   226,
   193,
   234,
   305,
   382,
   495,
   643,
   852,
   959,
   901,
   835,
   736,
   553,
   450,
   378,
   308,
   285,
   298,
   269,
   267,
   243,
   213,
   199,
   188,
   174,
   162,
   142,
   156,
   147,
   127,
   127,
   131,
   106,
   104,
   108,
   116,
   107,
   103,
   97,
   96,
   80,
   83,
   102,
   82,
   98,
   75,
   82,
   89,
   63,
   66,
   75,
   71,
   75,
   74,
   62,
   60,
   53,
   66,
   63,
   61,
   66,
   75,
   66,
   60,
   61,
   42,
   49,
   48,
   62,
   37,
   49,
   45,
   45,
   52,
   44,
   43,
   43,
   47,
   41,
   48,
   47,
   36,
   48,
   44,
   45,
   30,
   50,
   43,
   39,
   39,
   40,
   47,
   44,
   43,
   54,
   31};
   Double_t dataSetCut_felx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataSetCut_fely3002[100] = {
   17.28342,
   15.35087,
   14.20544,
   13.47319,
   14.54161,
   13.40144,
   14.80523,
   16.97141,
   19.05121,
   21.75421,
   24.86237,
   28.69332,
   30.47176,
   29.52083,
   28.40069,
   26.63393,
   23.02127,
   20.7191,
   18.94865,
   17.05705,
   16.38935,
   16.76992,
   15.90884,
   15.84778,
   15.09647,
   14.10308,
   13.61559,
   13.22042,
   12.70038,
   12.23774,
   11.42686,
   12,
   11.63466,
   10.78051,
   10.78051,
   10.95644,
   9.807764,
   9.710289,
   9.904326,
   10.28193,
   9.856158,
   9.661201,
   9.831854,
   9.780867,
   8.925539,
   9.092044,
   9.611874,
   9.036884,
   9.882579,
   8.640903,
   9.036884,
   9.416226,
   7.916129,
   8.103403,
   8.640903,
   8.406258,
   8.640903,
   8.582844,
   7.852713,
   7.724317,
   7.257065,
   8.103403,
   7.916129,
   7.788779,
   8.103403,
   8.640903,
   8.103403,
   7.724317,
   7.788779,
   6.454831,
   6.976026,
   6.903979,
   7.852713,
   6.055143,
   6.976026,
   6.683179,
   6.683179,
   7.187836,
   6.60794,
   6.531834,
   6.531834,
   6.831172,
   6.376898,
   6.903979,
   6.831172,
   5.971996,
   6.903979,
   6.60794,
   6.683179,
   5.446522,
   7.047337,
   6.531834,
   6.218102,
   6.218102,
   6.298,
   6.831172,
   6.60794,
   6.531834,
   7.32564,
   5.537565};
   Double_t dataSetCut_fehx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataSetCut_fehy3002[100] = {
   18.28342,
   16.35087,
   15.20544,
   14.47319,
   15.54161,
   14.40144,
   15.80523,
   17.97141,
   20.05121,
   22.75421,
   25.86237,
   29.69332,
   31.47176,
   30.52083,
   29.40069,
   27.63393,
   24.02127,
   21.7191,
   19.94865,
   18.05705,
   17.38935,
   17.76992,
   16.90884,
   16.84778,
   16.09647,
   15.10308,
   14.61559,
   14.22042,
   13.70038,
   13.23774,
   12.42686,
   13,
   12.63466,
   11.78051,
   11.78051,
   11.95644,
   10.80776,
   10.71029,
   10.90433,
   11.28193,
   10.85616,
   10.6612,
   10.88273,
   10.83201,
   9.981567,
   10.14705,
   10.61187,
   10.09222,
   10.93319,
   9.698771,
   10.09222,
   10.46934,
   8.979274,
   9.165094,
   9.698771,
   9.465736,
   9.698771,
   9.641101,
   8.916365,
   8.789023,
   8.325916,
   9.165094,
   8.979274,
   8.852952,
   9.165094,
   9.698771,
   9.165094,
   8.789023,
   8.852952,
   7.53218,
   8.047634,
   7.97633,
   8.916365,
   7.137555,
   8.047634,
   7.757905,
   7.757905,
   8.257346,
   7.68351,
   7.608278,
   7.608278,
   7.904289,
   7.455185,
   7.97633,
   7.904289,
   7.055545,
   7.97633,
   7.68351,
   7.757905,
   6.538046,
   8.118225,
   7.608278,
   7.298372,
   7.298372,
   7.377261,
   7.904289,
   7.68351,
   7.608278,
   8.39385,
   6.627601};
   grae = new TGraphAsymmErrors(100,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BeautyMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__BeautyMass",100,5250,5850);
   Graph_dataSetCut3002->SetMinimum(0);
   Graph_dataSetCut3002->SetMaximum(1087.064);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   

   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_b2a0bb0__2 = new TH1D("frame_b2a0bb0__2","",100,5300,5800);
   frame_b2a0bb0__2->SetBinContent(1,1039.995);
   frame_b2a0bb0__2->SetMinimum(1);
   frame_b2a0bb0__2->SetMaximum(1247.994);
   frame_b2a0bb0__2->SetEntries(1);
   frame_b2a0bb0__2->SetDirectory(0);
   frame_b2a0bb0__2->SetStats(0);
   frame_b2a0bb0__2->GetXaxis()->SetTitle("BeautyMass");
   frame_b2a0bb0__2->GetXaxis()->SetLabelColor(0);
   frame_b2a0bb0__2->GetXaxis()->SetLabelFont(132);
   frame_b2a0bb0__2->GetXaxis()->SetLabelOffset(0.006);
   frame_b2a0bb0__2->GetXaxis()->SetLabelSize(0.065);
   frame_b2a0bb0__2->GetXaxis()->SetTitleSize(0.065);
   frame_b2a0bb0__2->GetYaxis()->SetTitle("#font[132]{Candidates / (5.00 MeV/#font[12]{c}^{2})}");
   frame_b2a0bb0__2->GetYaxis()->SetNdivisions(6);
   frame_b2a0bb0__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_b2a0bb0__2->GetYaxis()->SetLabelFont(132);
   frame_b2a0bb0__2->GetYaxis()->SetLabelOffset(0.006);
   frame_b2a0bb0__2->GetYaxis()->SetLabelSize(0.065);
   frame_b2a0bb0__2->GetYaxis()->SetTitleSize(0.065);
   frame_b2a0bb0__2->GetYaxis()->SetTitleOffset(1.2);
   frame_b2a0bb0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.49,0.41,0.9,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(kWhite);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gr","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
    
    
    //-Total Fit
    entry=leg->AddEntry("TotFit","Total fit","L");
    ci = TColor::GetColor("#6666cc");
    entry->SetLineColor(4);
    entry->SetLineStyle(1);
    entry->SetLineWidth(3);
    entry->SetMarkerColor(1);
    entry->SetMarkerStyle(21);
    entry->SetMarkerSize(1);
    entry->SetTextFont(132);
    
   
    entry=leg->AddEntry("TLine","Signal #it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D}_{#it{s}}^{#mp}#it{K}^{#pm}","L");
   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   //-Bs2DsstKKst
  entry=leg->AddEntry("Bs2DsDsstKKst","#it{B_{(d,s)}}#kern[-3.7]{#lower[-0.85]{#scale[0.6]{0}}} #kern[+0.3]{#rightarrow} #it{D_{s}}#kern[-0.3]{#lower[-0.95]{#scale[0.5]{(}}#lower[-0.8]{#scale[0.5]{*}}#lower[-0.95]{#scale[0.5]{)}}#lower[-0.95]{#scale[0.6]{#mp}}}#kern[0.1]{#it{K}#lower[-0.95]{#scale[0.5]{(}}#lower[-0.8]{#scale[0.5]{*}}#lower[-0.95]{#scale[0.5]{)}}#lower[-0.95]{#scale[0.6]{#pm}}}","f");
   ci = TColor::GetColor("#ccccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   //-Bs2DsDsstPiRho
  entry=leg->AddEntry("Bs2DsDsstPiRho","#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D_{s}}#kern[-0.3]{#lower[-0.95]{#scale[0.5]{(}}#lower[-0.8]{#scale[0.5]{*}}#lower[-0.95]{#scale[0.5]{)}}#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{(#it{#pi}#lower[-0.95]{#scale[0.6]{+}},#kern[0.1]{#it{#rho}#lower[-0.95]{#scale[0.6]{+}}})}","f");
   ci = TColor::GetColor("#993399");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   //-Bd2DK
  entry=leg->AddEntry("Bd2DKPi","#it{B_{d}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D}^{#lower[0.1]{#mp}#kern[-.5]{ }}(#it{K}^{#lower[0.1]{#pm}#kern[-.5]{ }},#it{#pi}^{#lower[0.1]{#pm}#kern[-.5]{ }})","f");
   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   //-LB2DsDsstP
  entry=leg->AddEntry("Lb2DsDsstP","#it{#Lambda_{b}}#kern[-1.2]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D_{s}}#kern[-0.3]{#lower[-0.95]{#scale[0.5]{(}}#lower[-0.8]{#scale[0.5]{*}}#lower[-0.95]{#scale[0.5]{)}}#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#it{p}}","f");
   ci = TColor::GetColor("#ffff99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   //-Lb2LcKPi
  entry=leg->AddEntry("Lb2LcKPi","#it{#Lambda_{b}}#kern[-1.2]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{#Lambda_{c}}#kern[-1.2]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{(#it{K}#lower[-0.95]{#scale[0.6]{+}},#it{#pi}#lower[-0.95]{#scale[0.6]{+}})}","f");
   ci = TColor::GetColor("#33cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
      
   //-Combinatorial
   entry=leg->AddEntry("CombBkg","Combinatorial","f");
   ci = TColor::GetColor("#6666cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   leg->Draw();
   TText *text = new TText(0.335,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(5186.667,-10.4,5853.333,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetTickx(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.08);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_b911bb0__3 = new TH1D("frame_b911bb0__3","",100,5300,5800);
   frame_b911bb0__3->SetMinimum(-4);
   frame_b911bb0__3->SetMaximum(4);
   frame_b911bb0__3->SetDirectory(0);
   frame_b911bb0__3->SetStats(0);
    frame_b911bb0__3->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{D}_{#it{s}}^{#minus}#it{K}^{+} [MeV/#font[12]{c}^{2}]");
   frame_b911bb0__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_b911bb0__3->GetXaxis()->SetLabelFont(132);
   frame_b911bb0__3->GetXaxis()->SetLabelOffset(0.06);
   frame_b911bb0__3->GetXaxis()->SetLabelSize(0.16);
   frame_b911bb0__3->GetXaxis()->SetTitleSize(0.16);
   frame_b911bb0__3->GetXaxis()->SetTitleOffset(1.2);
   frame_b911bb0__3->GetXaxis()->SetTitleFont(132);
   frame_b911bb0__3->GetYaxis()->SetNdivisions(5);
   frame_b911bb0__3->GetYaxis()->SetLabelFont(132);
   frame_b911bb0__3->GetYaxis()->SetLabelOffset(0.006);
   frame_b911bb0__3->GetYaxis()->SetLabelSize(0.16);
   frame_b911bb0__3->GetYaxis()->SetTitleSize(0.09);
   frame_b911bb0__3->GetYaxis()->SetTitleOffset(0.26);
   frame_b911bb0__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[100] = {
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5,
   5602.5,
   5607.5,
   5612.5,
   5617.5,
   5622.5,
   5627.5,
   5632.5,
   5637.5,
   5642.5,
   5647.5,
   5652.5,
   5657.5,
   5662.5,
   5667.5,
   5672.5,
   5677.5,
   5682.5,
   5687.5,
   5692.5,
   5697.5,
   5702.5,
   5707.5,
   5712.5,
   5717.5,
   5722.5,
   5727.5,
   5732.5,
   5737.5,
   5742.5,
   5747.5,
   5752.5,
   5757.5,
   5762.5,
   5767.5,
   5772.5,
   5777.5,
   5782.5,
   5787.5,
   5792.5,
   5797.5};
   Double_t pull_dataSetCut_FullPdf_fy3003[100] = {
   1.196118,
   1.049955,
   0.5667515,
   -0.2663469,
   1.702025,
   -1.451438,
   -0.343129,
   1.23413,
   0.6370915,
   -0.373351,
   -1.070019,
   0.5795159,
   0.5371533,
   -1.61265,
   -0.7469881,
   1.196639,
   0.1911613,
   1.021762,
   1.217719,
   -0.4177693,
   -0.5871968,
   1.02601,
   0.06015318,
   0.8713164,
   0.4594647,
   -0.3550446,
   -0.1707918,
   0.1195714,
   0.0162017,
   -0.1149809,
   -1.044518,
   0.6946582,
   0.4873436,
   -0.7474674,
   -0.3305256,
   0.4171119,
   -1.511751,
   -1.363951,
   -0.6629254,
   0.3742761,
   -0.2112686,
   -0.334419,
   -0.6339724,
   -0.4844337,
   -1.859041,
   -1.257444,
   0.9561628,
   -0.7652144,
   1.154462,
   -0.8811331,
   0.1434225,
   1.154417,
   -1.429242,
   -0.8497317,
   0.3531873,
   0.08705923,
   0.7280331,
   0.7872238,
   -0.432246,
   -0.5157355,
   -1.234285,
   0.4831898,
   0.258206,
   0.1426415,
   0.8786825,
   1.976334,
   1.109201,
   0.4996996,
   0.7315622,
   -1.658506,
   -0.5848526,
   -0.6196974,
   1.24806,
   -2.028061,
   -0.2200842,
   -0.6557325,
   -0.5702485,
   0.4476598,
   -0.5417742,
   -0.6000766,
   -0.5245382,
   0.08221039,
   -0.6583192,
   0.3767765,
   0.3059056,
   -1.196487,
   0.5804306,
   0.06625933,
   0.2768782,
   -1.950797,
   1.081801,
   0.1508688,
   -0.3657258,
   -0.320609,
   -0.1391505,
   0.9180029,
   0.5376742,
   0.4316045,
   1.92063,
   -1.311935};
   Double_t pull_dataSetCut_FullPdf_felx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[100] = {
   1,
   1,
   1,
   0.9309067,
   1,
   0.9305625,
   0.9367298,
   1,
   1,
   0.9560521,
   0.9613338,
   1,
   1,
   0.9672355,
   0.9659872,
   1,
   1,
   1,
   1,
   0.94462,
   0.9424935,
   1,
   1,
   1,
   1,
   0.9337883,
   0.9315799,
   1,
   1,
   0.9244584,
   0.9195292,
   1,
   1,
   0.9151141,
   0.9151141,
   1,
   0.9074739,
   0.9066318,
   0.9082933,
   1,
   0.9078864,
   0.9062019,
   0.9034364,
   0.9029598,
   0.8942022,
   0.8960284,
   1,
   0.8954304,
   1,
   0.8909276,
   1,
   1,
   0.8816001,
   0.8841592,
   1,
   1,
   1,
   1,
   0.8807078,
   0.8788596,
   0.8716237,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.8569671,
   0.8668419,
   0.8655584,
   1,
   0.8483497,
   0.8668419,
   0.8614671,
   0.8614671,
   1,
   0.8600158,
   0.8585167,
   0.8585167,
   1,
   0.8553641,
   1,
   1,
   0.8464258,
   1,
   1,
   1,
   0.8330504,
   1,
   1,
   0.8519847,
   0.8519847,
   0.8537044,
   1,
   1,
   1,
   1,
   0.8355309};
   Double_t pull_dataSetCut_FullPdf_fehx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[100] = {
   1.057859,
   1.065143,
   1.070396,
   1,
   1.068768,
   1,
   1,
   1.058923,
   1.05249,
   1,
   1,
   1.034851,
   1.032817,
   1,
   1,
   1.037546,
   1.043438,
   1.048265,
   1.052774,
   1,
   1,
   1.059631,
   1.062858,
   1.0631,
   1.066241,
   1,
   1,
   1.075641,
   1.078738,
   1,
   1,
   1.083333,
   1.08595,
   1,
   1,
   1.091271,
   1,
   1,
   1,
   1.097258,
   1,
   1,
   1,
   1,
   1,
   1,
   1.104038,
   1,
   1.10631,
   1,
   1.116781,
   1.111841,
   1,
   1,
   1.122426,
   1.126034,
   1.122426,
   1.123299,
   1,
   1,
   1,
   1.131018,
   1.134301,
   1.136629,
   1.131018,
   1.122426,
   1.131018,
   1.137838,
   1.136629,
   1,
   1,
   1,
   1.13545,
   1,
   1,
   1,
   1,
   1.148794,
   1,
   1,
   1,
   1.157091,
   1,
   1.155324,
   1.157091,
   1,
   1.155324,
   1.162769,
   1.16081,
   1,
   1.151956,
   1.1648,
   1,
   1,
   1,
   1.157091,
   1.162769,
   1.1648,
   1.145818,
   1};
   grae = new TGraphAsymmErrors(100,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[101] = {5300, 5305, 5310, 5315, 5320, 5325, 5330, 5335, 5340, 5345, 5350, 5355, 5360, 5365, 5370, 5375, 5380, 5385, 5390, 5395, 5400, 5405, 5410, 5415, 5420, 5425, 5430, 5435, 5440, 5445, 5450, 5455, 5460, 5465, 5470, 5475, 5480, 5485, 5490, 5495, 5500, 5505, 5510, 5515, 5520, 5525, 5530, 5535, 5540, 5545, 5550, 5555, 5560, 5565, 5570, 5575, 5580, 5585, 5590, 5595, 5600, 5605, 5610, 5615, 5620, 5625, 5630, 5635, 5640, 5645, 5650, 5655, 5660, 5665, 5670, 5675, 5680, 5685, 5690, 5695, 5700, 5705, 5710, 5715, 5720, 5725, 5730, 5735, 5740, 5745, 5750, 5755, 5760, 5765, 5770, 5775, 5780, 5785, 5790, 5795, 5800}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",100, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-3.473928);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(3.696276);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{#it{m(D_{s}}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#it{K}#lower[-0.95]{#scale[0.6]{+}}}) [MeV/#font[12]{c}^{2}]}");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_b911bb0__4 = new TH1D("frame_b911bb0__4","",100,5300,5800);
   frame_b911bb0__4->SetMinimum(-4);
   frame_b911bb0__4->SetMaximum(4);
   frame_b911bb0__4->SetDirectory(0);
   frame_b911bb0__4->SetStats(0);
   frame_b911bb0__4->GetXaxis()->SetTitle("#font[132]{m(D_{s}#kern[-0.3]{#lower[-0.95]{#scale[0.6]{#mp}}}#kern[0.1]{K#lower[-0.95]{#scale[0.6]{#pm}}}) [MeV/#font[12]{c}^{2}]}");
   frame_b911bb0__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_b911bb0__4->GetXaxis()->SetLabelFont(132);
   frame_b911bb0__4->GetXaxis()->SetLabelOffset(0.06);
   frame_b911bb0__4->GetXaxis()->SetLabelSize(0.16);
   frame_b911bb0__4->GetXaxis()->SetTitleSize(0.16);
   frame_b911bb0__4->GetXaxis()->SetTitleOffset(1.2);
   frame_b911bb0__4->GetXaxis()->SetTitleFont(132);
   frame_b911bb0__4->GetYaxis()->SetNdivisions(5);
   frame_b911bb0__4->GetYaxis()->SetLabelFont(132);
   frame_b911bb0__4->GetYaxis()->SetLabelOffset(0.006);
   frame_b911bb0__4->GetYaxis()->SetLabelSize(0.16);
   frame_b911bb0__4->GetYaxis()->SetTitleSize(0.09);
   frame_b911bb0__4->GetYaxis()->SetTitleOffset(0.26);
   frame_b911bb0__4->Draw("AXISSAME");
   
   Double_t Graph0_fx11[3] = {
   0,
   5300,
   5800};
   Double_t Graph0_fy11[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx11,Graph0_fy11);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,6380);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(3.696276);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx12[2] = {
   5300,
   5800};
   Double_t Graph1_fy12[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx12,Graph1_fy12);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,5250,5850);
   Graph_Graph12->SetMinimum(-3.473928);
   Graph_Graph12->SetMaximum(3.696276);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx13[2] = {
   5300,
   5800};
   Double_t Graph2_fy13[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx13,Graph2_fy13);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,5250,5850);
   Graph_Graph13->SetMinimum(0);
   Graph_Graph13->SetMaximum(3.696276);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig3a.pdf");
   canvas->SaveAs("Fig3a.png");
//   canvas->SaveAs("Fig3a.jpg");
   canvas->SaveAs("Fig3a.eps");
   canvas->SaveAs("Fig3a.root.svnfool");

}


==> figs/Fig3b.C <==
void Fig3b()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Nov  8 23:17:47 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1911.474,-332.7995,2020.449,779.8653);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_a5d45f0__1 = new TH1D("frame_a5d45f0__1","",100,1930,2015);
   frame_a5d45f0__1->SetBinContent(1,658.3928);
   frame_a5d45f0__1->SetMinimum(1);
   frame_a5d45f0__1->SetMaximum(724.2321);
   frame_a5d45f0__1->SetEntries(1);
   frame_a5d45f0__1->SetDirectory(0);
   frame_a5d45f0__1->SetStats(0);
   frame_a5d45f0__1->GetXaxis()->SetTitle("CharmMass");
   frame_a5d45f0__1->GetXaxis()->SetLabelColor(0);
   frame_a5d45f0__1->GetXaxis()->SetLabelFont(132);
   frame_a5d45f0__1->GetXaxis()->SetLabelOffset(0.006);
   frame_a5d45f0__1->GetXaxis()->SetLabelSize(0.065);
   frame_a5d45f0__1->GetXaxis()->SetTitleSize(0.065);
   frame_a5d45f0__1->GetYaxis()->SetTitle("#font[132]{Candidates / (0.85 MeV/#font[12]{c}^{2})}");
   frame_a5d45f0__1->GetYaxis()->SetNdivisions(6);
   frame_a5d45f0__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a5d45f0__1->GetYaxis()->SetLabelFont(132);
   frame_a5d45f0__1->GetYaxis()->SetLabelOffset(0.006);
   frame_a5d45f0__1->GetYaxis()->SetLabelSize(0.065);
   frame_a5d45f0__1->GetYaxis()->SetTitleSize(0.065);
   frame_a5d45f0__1->GetYaxis()->SetTitleOffset(1.2);
   frame_a5d45f0__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[100] = {
   1930.425,
   1931.275,
   1932.125,
   1932.975,
   1933.825,
   1934.675,
   1935.525,
   1936.375,
   1937.225,
   1938.075,
   1938.925,
   1939.775,
   1940.625,
   1941.475,
   1942.325,
   1943.175,
   1944.025,
   1944.875,
   1945.725,
   1946.575,
   1947.425,
   1948.275,
   1949.125,
   1949.975,
   1950.825,
   1951.675,
   1952.525,
   1953.375,
   1954.225,
   1955.075,
   1955.925,
   1956.775,
   1957.625,
   1958.475,
   1959.325,
   1960.175,
   1961.025,
   1961.875,
   1962.725,
   1963.575,
   1964.425,
   1965.275,
   1966.125,
   1966.975,
   1967.825,
   1968.675,
   1969.525,
   1970.375,
   1971.225,
   1972.075,
   1972.925,
   1973.775,
   1974.625,
   1975.475,
   1976.325,
   1977.175,
   1978.025,
   1978.875,
   1979.725,
   1980.575,
   1981.425,
   1982.275,
   1983.125,
   1983.975,
   1984.825,
   1985.675,
   1986.525,
   1987.375,
   1988.225,
   1989.075,
   1989.925,
   1990.775,
   1991.625,
   1992.475,
   1993.325,
   1994.175,
   1995.025,
   1995.875,
   1996.725,
   1997.575,
   1998.425,
   1999.275,
   2000.125,
   2000.975,
   2001.825,
   2002.675,
   2003.525,
   2004.375,
   2005.225,
   2006.075,
   2006.925,
   2007.775,
   2008.625,
   2009.475,
   2010.325,
   2011.175,
   2012.025,
   2012.875,
   2013.725,
   2014.575};
   Double_t dataSetCut_fy3001[100] = {
   60,
   66,
   86,
   81,
   65,
   66,
   68,
   69,
   57,
   60,
   56,
   68,
   60,
   81,
   71,
   74,
   77,
   72,
   77,
   77,
   85,
   81,
   71,
   84,
   100,
   83,
   98,
   100,
   96,
   129,
   136,
   155,
   190,
   187,
   203,
   217,
   259,
   315,
   355,
   366,
   435,
   471,
   538,
   529,
   534,
   562,
   602,
   557,
   587,
   586,
   500,
   503,
   473,
   397,
   363,
   306,
   293,
   255,
   215,
   210,
   181,
   157,
   131,
   133,
   125,
   118,
   98,
   106,
   80,
   80,
   79,
   68,
   85,
   60,
   79,
   73,
   62,
   64,
   68,
   52,
   61,
   47,
   51,
   53,
   71,
   53,
   48,
   48,
   44,
   62,
   45,
   49,
   55,
   49,
   51,
   63,
   61,
   52,
   47,
   50};
   Double_t dataSetCut_felx3001[100] = {
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425};
   Double_t dataSetCut_fely3001[100] = {
   7.724317,
   8.103403,
   9.255555,
   8.981384,
   8.041463,
   8.103403,
   8.225883,
   8.286444,
   7.527619,
   7.724317,
   7.4609,
   8.225883,
   7.724317,
   8.981384,
   8.406258,
   8.582844,
   8.755868,
   8.465529,
   8.755868,
   8.755868,
   9.201374,
   8.981384,
   8.406258,
   9.146873,
   9.983255,
   9.092044,
   9.882579,
   9.983255,
   9.780867,
   10.86882,
   11.17262,
   11.95994,
   13.29311,
   13.18393,
   13.75658,
   14.2394,
   15.60124,
   17.25528,
   18.34808,
   18.63766,
   20.36265,
   21.20829,
   22.70022,
   22.50543,
   22.61385,
   23.21181,
   24.04078,
   23.10614,
   23.73324,
   23.7126,
   21.86627,
   21.93323,
   21.25431,
   19.43113,
   18.55912,
   17,
   16.62454,
   15.47655,
   14.1714,
   14,
   12.96291,
   12.03994,
   10.95644,
   11.0434,
   10.69151,
   10.37428,
   9.882579,
   9.807764,
   8.925539,
   8.925539,
   8.869343,
   8.225883,
   9.201374,
   7.724317,
   8.869343,
   8.524388,
   7.852713,
   7.979042,
   8.225883,
   7.187836,
   7.788779,
   6.831172,
   7.117933,
   7.257065,
   8.406258,
   7.257065,
   6.903979,
   6.903979,
   6.60794,
   7.852713,
   6.683179,
   6.976026,
   7.39358,
   6.976026,
   7.117933,
   7.916129,
   7.788779,
   7.187836,
   6.831172,
   7.047337};
   Double_t dataSetCut_fehx3001[100] = {
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425};
   Double_t dataSetCut_fehy3001[100] = {
   8.789023,
   9.165094,
   10.30959,
   10.03706,
   9.103628,
   9.165094,
   9.28666,
   9.346779,
   8.594007,
   8.789023,
   8.527879,
   9.28666,
   8.789023,
   10.03706,
   9.465736,
   9.641101,
   9.812979,
   9.524592,
   9.812979,
   9.812979,
   10.25573,
   10.03706,
   9.465736,
   10.20155,
   11.03336,
   10.14705,
   10.93319,
   11.03336,
   10.83201,
   11.86882,
   12.17262,
   12.95994,
   14.29311,
   14.18393,
   14.75658,
   15.2394,
   16.60124,
   18.25528,
   19.34808,
   19.63766,
   21.36265,
   22.20829,
   23.70022,
   23.50543,
   23.61385,
   24.21181,
   25.04078,
   24.10614,
   24.73324,
   24.7126,
   22.86627,
   22.93323,
   22.25431,
   20.43113,
   19.55912,
   18,
   17.62454,
   16.47655,
   15.1714,
   15,
   13.96291,
   13.03994,
   11.95644,
   12.0434,
   11.69151,
   11.37428,
   10.93319,
   10.80776,
   9.981567,
   9.981567,
   9.925725,
   9.28666,
   10.25573,
   8.789023,
   9.925725,
   9.583044,
   8.916365,
   9.041691,
   9.28666,
   8.257346,
   8.852952,
   7.904289,
   8.188122,
   8.325916,
   9.465736,
   8.325916,
   7.97633,
   7.97633,
   7.68351,
   8.916365,
   7.757905,
   8.047634,
   8.461166,
   8.047634,
   8.188122,
   8.979274,
   8.852952,
   8.257346,
   7.904289,
   8.118225};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__CharmMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__CharmMass",100,1921.5,2023.5);
   Graph_dataSetCut3001->SetMinimum(0);
   Graph_dataSetCut3001->SetMaximum(686.0057);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t FullPdf_fy1[119] = {
   0,
   66.18342,
   66.18342,
   66.27624,
   66.39174,
   66.53215,
   66.69996,
   66.89804,
   67.12961,
   67.39835,
   67.70852,
   68.06499,
   68.47343,
   68.94049,
   69.47394,
   70.08301,
   70.77868,
   71.57409,
   72.48511,
   73.53105,
   74.73561,
   76.12816,
   77.7454,
   79.63371,
   81.85201,
   84.47558,
   87.60074,
   91.35039,
   95.88024,
   101.3853,
   108.106,
   116.3323,
   126.4054,
   138.7147,
   153.689,
   171.7813,
   193.4468,
   219.1169,
   233.5753,
   249.1723,
   265.9428,
   283.9009,
   303.063,
   323.365,
   366.2344,
   410.1802,
   453.3961,
   494.0196,
   512.7518,
   530.1105,
   545.8662,
   559.8044,
   571.7306,
   581.4745,
   588.8949,
   593.8822,
   596.3622,
   596.2971,
   593.687,
   588.5697,
   581.0197,
   571.1464,
   559.0913,
   545.0247,
   529.1412,
   511.6555,
   492.797,
   472.8051,
   430.3966,
   386.3495,
   343.1521,
   302.9437,
   266.6737,
   234.5831,
   206.5564,
   182.3349,
   161.6155,
   144.0611,
   129.3144,
   117.0149,
   106.8128,
   98.38191,
   91.42704,
   85.68896,
   80.94536,
   77.00969,
   73.72806,
   70.97538,
   68.65107,
   66.67488,
   64.98309,
   63.52516,
   62.26094,
   61.15835,
   60.19155,
   59.3395,
   58.58486,
   57.91317,
   57.31233,
   56.77214,
   56.2841,
   55.8411,
   55.43719,
   55.06742,
   54.72757,
   54.414,
   54.12354,
   53.8534,
   53.60114,
   53.36464,
   53.14205,
   52.93175,
   52.73237,
   52.5427,
   52.3617,
   52.18848,
   52.18848,
   52.18848,
   0};
   TGraph *graph = new TGraph(119,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",119,1920.48,2024.52);
   Graph_FullPdf1->SetMinimum(0);
   Graph_FullPdf1->SetMaximum(655.9984);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF1_fy2[119] = {
   0,
   64.54633,
   64.54633,
   64.5094,
   64.48351,
   64.46965,
   64.46898,
   64.48278,
   64.51252,
   64.55988,
   64.62676,
   64.71537,
   64.82826,
   64.96843,
   65.13936,
   65.3452,
   65.59089,
   65.88233,
   66.22664,
   66.63248,
   67.1105,
   67.67386,
   68.33905,
   69.12689,
   70.06387,
   71.18383,
   72.53012,
   74.1581,
   76.13792,
   78.55754,
   81.52538,
   85.17237,
   89.65262,
   95.14208,
   101.8346,
   109.9351,
   119.6494,
   131.173,
   137.6682,
   144.678,
   152.2182,
   160.2965,
   168.9211,
   178.0655,
   197.4065,
   217.247,
   236.763,
   255.1093,
   263.568,
   271.4049,
   278.5158,
   284.8031,
   290.1786,
   294.5648,
   297.8975,
   300.1271,
   301.2195,
   301.1578,
   299.9419,
   297.5889,
   294.1328,
   289.6231,
   284.1243,
   277.7136,
   270.4795,
   262.5194,
   253.9378,
   244.8432,
   225.5583,
   205.5363,
   185.9231,
   167.6774,
   151.2181,
   136.6496,
   123.9215,
   112.9175,
   103.5003,
   95.51656,
   88.80382,
   83.19795,
   78.53997,
   74.68158,
   71.48884,
   68.84421,
   66.64702,
   64.81285,
   63.27217,
   61.96849,
   60.85648,
   59.90011,
   59.07088,
   58.34633,
   57.70874,
   57.14405,
   56.64099,
   56.19035,
   55.78447,
   55.41689,
   55.08212,
   54.77549,
   54.49308,
   54.23164,
   53.9885,
   53.76144,
   53.54857,
   53.34824,
   53.15897,
   52.97942,
   52.80841,
   52.64488,
   52.48792,
   52.33674,
   52.19067,
   52.04914,
   51.91164,
   51.77778,
   51.77778,
   51.77778,
   0};
   graph = new TGraph(119,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",119,1920.48,2024.52);
   Graph_PDF12->SetMinimum(0);
   Graph_PDF12->SetMaximum(331.3415);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF2_fy3[119] = {
   0,
   64.48531,
   64.48531,
   64.44358,
   64.41246,
   64.39292,
   64.38603,
   64.39306,
   64.41539,
   64.45464,
   64.51262,
   64.59146,
   64.69359,
   64.82186,
   64.97963,
   65.17085,
   65.40023,
   65.67342,
   65.99721,
   66.37989,
   66.8316,
   67.36494,
   67.99567,
   68.74369,
   69.63435,
   70.70007,
   71.98242,
   73.53451,
   75.42372,
   77.73459,
   80.57142,
   84.06024,
   88.34949,
   93.60876,
   100.025,
   107.7958,
   117.1201,
   128.1866,
   134.4263,
   141.1617,
   148.4083,
   156.1738,
   164.4666,
   173.2614,
   191.8706,
   210.9661,
   229.7531,
   247.4168,
   255.5615,
   263.1078,
   269.9552,
   276.0096,
   281.1857,
   285.409,
   288.6175,
   290.7633,
   291.8136,
   291.752,
   290.5784,
   288.3094,
   284.9777,
   280.6311,
   275.3317,
   269.1542,
   262.1837,
   254.5144,
   246.2469,
   237.4859,
   218.9107,
   199.6295,
   180.7491,
   163.1931,
   147.3621,
   133.3529,
   121.1164,
   110.5402,
   101.492,
   93.82372,
   87.37861,
   81.99824,
   77.52925,
   73.82859,
   70.76718,
   68.23176,
   66.12541,
   64.36691,
   62.88939,
   61.6386,
   60.57103,
   59.65214,
   58.85465,
   58.15707,
   57.54251,
   56.99757,
   56.51149,
   56.07551,
   55.68235,
   55.32584,
   55.00074,
   54.70258,
   54.42762,
   54.17276,
   53.93545,
   53.71356,
   53.50529,
   53.30907,
   53.12347,
   52.94722,
   52.77916,
   52.61829,
   52.46373,
   52.31471,
   52.1706,
   52.03082,
   51.89493,
   51.76251,
   51.76251,
   51.76251,
   0};
   graph = new TGraph(119,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",119,1920.48,2024.52);
   Graph_PDF23->SetMinimum(0);
   Graph_PDF23->SetMaximum(320.995);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF3_fy4[119] = {
   0,
   64.47593,
   64.47593,
   64.43412,
   64.40278,
   64.38286,
   64.37545,
   64.38178,
   64.40326,
   64.44148,
   64.49826,
   64.57571,
   64.67626,
   64.80278,
   64.9586,
   65.14769,
   65.37478,
   65.64553,
   65.96676,
   66.34678,
   66.79577,
   67.32636,
   67.95435,
   68.69968,
   69.58773,
   70.65095,
   71.93092,
   73.48074,
   75.3678,
   77.6766,
   80.51141,
   83.99823,
   88.28548,
   93.54271,
   99.95687,
   107.7256,
   117.0479,
   128.1123,
   134.3511,
   141.0856,
   148.3314,
   156.0962,
   164.3883,
   173.1825,
   191.7907,
   210.8856,
   229.6723,
   247.3358,
   255.4805,
   263.0267,
   269.8739,
   275.9281,
   281.104,
   285.3271,
   288.5353,
   290.6808,
   291.7308,
   291.6689,
   290.495,
   288.2258,
   284.8938,
   280.5471,
   275.2477,
   269.0701,
   262.0996,
   254.4304,
   246.1629,
   237.4019,
   218.8268,
   199.5455,
   180.6651,
   163.1089,
   147.2777,
   133.2682,
   121.0315,
   110.4553,
   101.4071,
   93.73909,
   87.29444,
   81.91481,
   77.44684,
   73.74743,
   70.68739,
   68.15332,
   66.04817,
   64.29063,
   62.81384,
   61.5636,
   60.49651,
   59.57811,
   58.78119,
   58.08426,
   57.47038,
   56.92608,
   56.44053,
   56.00495,
   55.61209,
   55.2559,
   54.93124,
   54.63373,
   54.35962,
   54.10572,
   53.86934,
   53.64821,
   53.44044,
   53.24445,
   53.0589,
   52.88265,
   52.71467,
   52.55403,
   52.39987,
   52.25139,
   52.10786,
   51.96862,
   51.8331,
   51.70083,
   51.70083,
   51.70083,
   0};
   graph = new TGraph(119,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",119,1920.48,2024.52);
   Graph_PDF34->SetMinimum(0);
   Graph_PDF34->SetMaximum(320.9039);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF4_fy5[119] = {
   0,
   64.44752,
   64.44752,
   64.40554,
   64.37364,
   64.35278,
   64.34406,
   64.34869,
   64.36807,
   64.40377,
   64.45761,
   64.5317,
   64.62847,
   64.75077,
   64.90196,
   65.08602,
   65.30771,
   65.5727,
   65.88786,
   66.26153,
   66.70394,
   67.22777,
   67.84887,
   68.58723,
   69.46829,
   70.52455,
   71.79766,
   73.34077,
   75.22135,
   77.52397,
   80.35297,
   83.83441,
   88.11676,
   93.36964,
   99.78002,
   107.5456,
   116.8652,
   127.9274,
   134.1653,
   140.8989,
   148.1439,
   155.9079,
   164.1993,
   172.9928,
   191.5995,
   210.6928,
   229.4776,
   247.1391,
   255.2827,
   262.8277,
   269.6737,
   275.7267,
   280.9014,
   285.1232,
   288.3302,
   290.4745,
   291.5233,
   291.4602,
   290.2853,
   288.015,
   284.682,
   280.3344,
   275.0341,
   268.8557,
   261.8846,
   254.2147,
   245.9467,
   237.1854,
   218.6101,
   199.3291,
   180.4496,
   162.8949,
   147.0655,
   133.0582,
   120.8239,
   110.2502,
   101.2045,
   93.53909,
   87.09704,
   81.72003,
   77.25471,
   73.558,
   70.50067,
   67.96936,
   65.86702,
   64.11237,
   62.63852,
   61.39128,
   60.32717,
   59.41167,
   58.61744,
   57.92288,
   57.31095,
   56.76807,
   56.28344,
   55.8483,
   55.45553,
   55.09926,
   54.77456,
   54.47728,
   54.20387,
   53.95128,
   53.71685,
   53.49827,
   53.29353,
   53.10086,
   52.91872,
   52.74575,
   52.58079,
   52.42279,
   52.27083,
   52.12411,
   51.9819,
   51.84359,
   51.70863,
   51.57656,
   51.57656,
   51.57656,
   0};
   graph = new TGraph(119,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#993399");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",119,1920.48,2024.52);
   Graph_PDF45->SetMinimum(0);
   Graph_PDF45->SetMaximum(320.6756);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[117] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF5_fy6[117] = {
   0,
   63.3342,
   63.3342,
   63.2044,
   63.07687,
   62.95177,
   62.82928,
   62.70958,
   62.59289,
   62.47945,
   62.36954,
   62.26346,
   62.16156,
   62.06426,
   61.97205,
   61.8855,
   61.80532,
   61.73233,
   61.66755,
   61.61222,
   61.56788,
   61.53646,
   61.52047,
   61.52313,
   61.54867,
   61.60262,
   61.69226,
   61.82706,
   62.01926,
   62.28439,
   62.64186,
   63.1153,
   63.73276,
   64.52648,
   65.5322,
   66.78789,
   68.33203,
   70.2014,
   72.42889,
   73.68565,
   75.04117,
   76.49761,
   78.05168,
   81.37039,
   84.79674,
   88.17832,
   91.36098,
   92.82729,
   94.18357,
   95.41073,
   96.49085,
   97.40771,
   98.14709,
   98.69717,
   99.0488,
   99.19576,
   99.13487,
   98.86612,
   98.39266,
   97.7207,
   96.85938,
   95.82049,
   94.61826,
   93.26893,
   91.7904,
   88.5231,
   84.97654,
   81.31024,
   77.7414,
   74.43429,
   71.46807,
   68.85101,
   66.56922,
   64.6009,
   62.92002,
   61.49735,
   60.30191,
   59.30248,
   58.469,
   57.77353,
   57.19105,
   56.69973,
   56.2811,
   55.91984,
   55.60354,
   55.32235,
   55.06857,
   54.83631,
   54.62114,
   54.41978,
   54.22986,
   54.04966,
   53.87797,
   53.71389,
   53.55677,
   53.40604,
   53.26124,
   53.12191,
   52.98761,
   52.85787,
   52.73225,
   52.61029,
   52.49155,
   52.3756,
   52.26205,
   52.15052,
   52.04067,
   51.9322,
   51.82482,
   51.71826,
   51.6123,
   51.50673,
   51.40136,
   51.29609,
   51.29609,
   51.29609,
   0};
   graph = new TGraph(117,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffff99");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",117,1920.48,2024.52);
   Graph_PDF56->SetMinimum(0);
   Graph_PDF56->SetMaximum(109.1153);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDF6_fx7[117] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF6_fy7[117] = {
   0,
   63.24121,
   63.24121,
   63.10407,
   62.96856,
   62.83475,
   62.70275,
   62.57267,
   62.44462,
   62.31872,
   62.19513,
   62.074,
   61.95551,
   61.83987,
   61.72733,
   61.61818,
   61.51278,
   61.41157,
   61.31505,
   61.22388,
   61.13888,
   61.06109,
   60.99189,
   60.9331,
   60.88718,
   60.85741,
   60.8482,
   60.86537,
   60.91654,
   61.01149,
   61.16252,
   61.38472,
   61.69607,
   62.11734,
   62.67163,
   63.38358,
   64.27827,
   65.37979,
   66.70988,
   67.46648,
   68.28673,
   69.17227,
   70.12166,
   72.16343,
   74.28118,
   76.37619,
   78.3495,
   79.25809,
   80.09746,
   80.85529,
   81.52006,
   82.08128,
   82.52978,
   82.85794,
   83.05985,
   83.13147,
   83.07076,
   82.87771,
   82.55433,
   82.10463,
   81.5345,
   80.85156,
   80.06496,
   79.18519,
   78.22379,
   76.10598,
   73.8147,
   71.45263,
   69.16263,
   67.04556,
   65.15374,
   63.48806,
   62.03756,
   60.78801,
   59.72228,
   58.82104,
   58.06382,
   57.43004,
   56.89991,
   56.45513,
   56.07935,
   55.75843,
   55.48043,
   55.23555,
   55.01594,
   54.81544,
   54.62934,
   54.45415,
   54.28735,
   54.12718,
   53.97251,
   53.8226,
   53.67705,
   53.53561,
   53.39817,
   53.26462,
   53.13484,
   53.00871,
   52.88602,
   52.76655,
   52.65001,
   52.53613,
   52.42457,
   52.31503,
   52.2072,
   52.1008,
   51.99556,
   51.89122,
   51.78756,
   51.68436,
   51.58143,
   51.47859,
   51.3757,
   51.27266,
   51.27266,
   51.27266,
   0};
   graph = new TGraph(117,PDF6_fx7,PDF6_fy7);
   graph->SetName("PDF6");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF67 = new TH1F("Graph_PDF67","Projection of FullPdf",117,1920.48,2024.52);
   Graph_PDF67->SetMinimum(0);
   Graph_PDF67->SetMaximum(91.44462);
   Graph_PDF67->SetDirectory(0);
   Graph_PDF67->SetStats(0);
   graph->SetHistogram(Graph_PDF67);
   
   graph->Draw("f");
   
   Double_t PDF7_fx8[117] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF7_fy8[117] = {
   0,
   63.02839,
   63.02839,
   62.89136,
   62.75618,
   62.6229,
   62.49158,
   62.36231,
   62.23516,
   62.11022,
   61.9876,
   61.86743,
   61.74986,
   61.63506,
   61.52325,
   61.41469,
   61.3097,
   61.20864,
   61.11202,
   61.02044,
   60.9347,
   60.85588,
   60.78535,
   60.72501,
   60.67733,
   60.64567,
   60.63448,
   60.64962,
   60.69874,
   60.79164,
   60.94062,
   61.16081,
   61.4702,
   61.8896,
   62.44216,
   63.1526,
   64.04605,
   65.14667,
   66.47624,
   67.23273,
   68.05296,
   68.93858,
   69.88812,
   71.93041,
   74.04888,
   76.14468,
   78.11871,
   79.0276,
   79.8672,
   80.6252,
   81.29004,
   81.85124,
   82.29962,
   82.62756,
   82.82914,
   82.90033,
   82.83909,
   82.64542,
   82.32133,
   81.87086,
   81.29989,
   80.61606,
   79.82853,
   78.94781,
   77.98545,
   75.8657,
   73.57256,
   71.20873,
   68.91713,
   66.79863,
   64.90557,
   63.23884,
   61.78749,
   60.53729,
   59.47107,
   58.56949,
   57.81203,
   57.17806,
   56.64772,
   56.20269,
   55.82661,
   55.50535,
   55.22702,
   54.98187,
   54.7621,
   54.56161,
   54.37572,
   54.20091,
   54.03461,
   53.875,
   53.72081,
   53.57123,
   53.42572,
   53.28401,
   53.1459,
   53.01132,
   52.8802,
   52.75245,
   52.62799,
   52.50666,
   52.38829,
   52.27267,
   52.15956,
   52.0487,
   51.93982,
   51.83263,
   51.72686,
   51.62221,
   51.5184,
   51.41517,
   51.31227,
   51.20948,
   51.10664,
   51.00362,
   51.00362,
   51.00362,
   0};
   graph = new TGraph(117,PDF7_fx8,PDF7_fy8);
   graph->SetName("PDF7");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF78 = new TH1F("Graph_PDF78","Projection of FullPdf",117,1920.48,2024.52);
   Graph_PDF78->SetMinimum(0);
   Graph_PDF78->SetMaximum(91.19036);
   Graph_PDF78->SetDirectory(0);
   Graph_PDF78->SetStats(0);
   graph->SetHistogram(Graph_PDF78);
   
   graph->Draw("f");
   
   Double_t PDF8_fx9[117] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDF8_fy9[117] = {
   0,
   62.58108,
   62.58108,
   62.44377,
   62.30772,
   62.17303,
   62.03977,
   61.90806,
   61.77801,
   61.64976,
   61.52346,
   61.39928,
   61.27744,
   61.15817,
   61.04174,
   60.92846,
   60.81872,
   60.71296,
   60.61171,
   60.51565,
   60.4256,
   60.34262,
   60.26811,
   60.20387,
   60.15234,
   60.11679,
   60.10156,
   60.11247,
   60.15709,
   60.24522,
   60.38922,
   60.60431,
   60.90863,
   61.32318,
   61.87132,
   62.57797,
   63.46843,
   64.56697,
   65.89539,
   66.65164,
   67.47186,
   68.35765,
   69.30754,
   71.35095,
   73.47091,
   75.56835,
   77.54395,
   78.45355,
   79.29379,
   80.05233,
   80.71764,
   81.2792,
   81.72787,
   82.05599,
   82.25768,
   82.32892,
   82.26766,
   82.07393,
   81.74976,
   81.29917,
   80.72808,
   80.04412,
   79.25647,
   78.37563,
   77.41315,
   75.29314,
   72.99965,
   70.63526,
   68.34272,
   66.22273,
   64.32745,
   62.65766,
   61.20228,
   59.94705,
   58.87482,
   57.9663,
   57.20113,
   56.55886,
   56.01991,
   55.56622,
   55.18178,
   54.85277,
   54.56763,
   54.31693,
   54.09315,
   53.89036,
   53.70403,
   53.53068,
   53.36765,
   53.21298,
   53.06513,
   52.92296,
   52.78556,
   52.65225,
   52.52245,
   52.39571,
   52.27166,
   52.14998,
   52.03041,
   51.91273,
   51.79674,
   51.68227,
   51.56919,
   51.45737,
   51.34669,
   51.23707,
   51.12841,
   51.02066,
   50.91374,
   50.8076,
   50.70218,
   50.59745,
   50.49337,
   50.3899,
   50.3899,
   50.3899,
   0};
   graph = new TGraph(117,PDF8_fx9,PDF8_fy9);
   graph->SetName("PDF8");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF89 = new TH1F("Graph_PDF89","Projection of FullPdf",117,1920.48,2024.52);
   Graph_PDF89->SetMinimum(0);
   Graph_PDF89->SetMaximum(90.56181);
   Graph_PDF89->SetDirectory(0);
   Graph_PDF89->SetStats(0);
   graph->SetHistogram(Graph_PDF89);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx10[119] = {
   1929.15,
   1929.15,
   1930,
   1930.85,
   1931.7,
   1932.55,
   1933.4,
   1934.25,
   1935.1,
   1935.95,
   1936.8,
   1937.65,
   1938.5,
   1939.35,
   1940.2,
   1941.05,
   1941.9,
   1942.75,
   1943.6,
   1944.45,
   1945.3,
   1946.15,
   1947,
   1947.85,
   1948.7,
   1949.55,
   1950.4,
   1951.25,
   1952.1,
   1952.95,
   1953.8,
   1954.65,
   1955.5,
   1956.35,
   1957.2,
   1958.05,
   1958.9,
   1959.75,
   1960.175,
   1960.6,
   1961.025,
   1961.45,
   1961.875,
   1962.3,
   1963.15,
   1964,
   1964.85,
   1965.7,
   1966.125,
   1966.55,
   1966.975,
   1967.4,
   1967.825,
   1968.25,
   1968.675,
   1969.1,
   1969.525,
   1969.95,
   1970.375,
   1970.8,
   1971.225,
   1971.65,
   1972.075,
   1972.5,
   1972.925,
   1973.35,
   1973.775,
   1974.2,
   1975.05,
   1975.9,
   1976.75,
   1977.6,
   1978.45,
   1979.3,
   1980.15,
   1981,
   1981.85,
   1982.7,
   1983.55,
   1984.4,
   1985.25,
   1986.1,
   1986.95,
   1987.8,
   1988.65,
   1989.5,
   1990.35,
   1991.2,
   1992.05,
   1992.9,
   1993.75,
   1994.6,
   1995.45,
   1996.3,
   1997.15,
   1998,
   1998.85,
   1999.7,
   2000.55,
   2001.4,
   2002.25,
   2003.1,
   2003.95,
   2004.8,
   2005.65,
   2006.5,
   2007.35,
   2008.2,
   2009.05,
   2009.9,
   2010.75,
   2011.6,
   2012.45,
   2013.3,
   2014.15,
   2015,
   2015,
   2015.85,
   2015.85};
   Double_t PDFSig_fy10[119] = {
   0,
   1.637095,
   1.637095,
   1.766839,
   1.908233,
   2.062492,
   2.230984,
   2.415259,
   2.617085,
   2.838479,
   3.081762,
   3.349619,
   3.645169,
   3.972058,
   4.334579,
   4.737806,
   5.187784,
   5.691756,
   6.25847,
   6.898568,
   7.625115,
   8.454297,
   9.406354,
   10.50682,
   11.78815,
   13.29176,
   15.07062,
   17.19229,
   19.74232,
   22.8278,
   26.58063,
   31.15992,
   36.75277,
   43.57262,
   51.85443,
   61.84626,
   73.79738,
   87.94396,
   95.90709,
   104.4943,
   113.7246,
   123.6043,
   134.1419,
   145.2995,
   168.828,
   192.9332,
   216.633,
   238.9103,
   249.1838,
   258.7056,
   267.3504,
   275.0013,
   281.552,
   286.9097,
   290.9973,
   293.7552,
   295.1427,
   295.1393,
   293.7451,
   290.9808,
   286.8869,
   281.5233,
   274.967,
   267.3111,
   258.6617,
   249.136,
   238.8592,
   227.9619,
   204.8383,
   180.8133,
   157.229,
   135.2663,
   115.4556,
   97.93354,
   82.63489,
   69.41734,
   58.11523,
   48.54453,
   40.51063,
   33.81692,
   28.27285,
   23.70032,
   19.9382,
   16.84475,
   14.29835,
   12.19684,
   10.45589,
   9.006897,
   7.794586,
   6.774765,
   5.912207,
   5.178831,
   4.5522,
   4.014295,
   3.550561,
   3.149159,
   2.800394,
   2.496282,
   2.230205,
   1.996654,
   1.791026,
   1.609456,
   1.448691,
   1.305982,
   1.178999,
   1.065759,
   0.9645693,
   0.8739782,
   0.7927365,
   0.7197647,
   0.6541267,
   0.5950069,
   0.5416928,
   0.4935597,
   0.4500579,
   0.4107026,
   0.4107026,
   0.4107026,
   0};
   graph = new TGraph(119,PDFSig_fx10,PDFSig_fy10);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig10 = new TH1F("Graph_PDFSig10","Projection of FullPdf",119,1920.48,2024.52);
   Graph_PDFSig10->SetMinimum(0);
   Graph_PDFSig10->SetMaximum(324.6569);
   Graph_PDFSig10->SetDirectory(0);
   Graph_PDFSig10->SetStats(0);
   graph->SetHistogram(Graph_PDFSig10);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[100] = {
   1930.425,
   1931.275,
   1932.125,
   1932.975,
   1933.825,
   1934.675,
   1935.525,
   1936.375,
   1937.225,
   1938.075,
   1938.925,
   1939.775,
   1940.625,
   1941.475,
   1942.325,
   1943.175,
   1944.025,
   1944.875,
   1945.725,
   1946.575,
   1947.425,
   1948.275,
   1949.125,
   1949.975,
   1950.825,
   1951.675,
   1952.525,
   1953.375,
   1954.225,
   1955.075,
   1955.925,
   1956.775,
   1957.625,
   1958.475,
   1959.325,
   1960.175,
   1961.025,
   1961.875,
   1962.725,
   1963.575,
   1964.425,
   1965.275,
   1966.125,
   1966.975,
   1967.825,
   1968.675,
   1969.525,
   1970.375,
   1971.225,
   1972.075,
   1972.925,
   1973.775,
   1974.625,
   1975.475,
   1976.325,
   1977.175,
   1978.025,
   1978.875,
   1979.725,
   1980.575,
   1981.425,
   1982.275,
   1983.125,
   1983.975,
   1984.825,
   1985.675,
   1986.525,
   1987.375,
   1988.225,
   1989.075,
   1989.925,
   1990.775,
   1991.625,
   1992.475,
   1993.325,
   1994.175,
   1995.025,
   1995.875,
   1996.725,
   1997.575,
   1998.425,
   1999.275,
   2000.125,
   2000.975,
   2001.825,
   2002.675,
   2003.525,
   2004.375,
   2005.225,
   2006.075,
   2006.925,
   2007.775,
   2008.625,
   2009.475,
   2010.325,
   2011.175,
   2012.025,
   2012.875,
   2013.725,
   2014.575};
   Double_t dataSetCut_fy3002[100] = {
   60,
   66,
   86,
   81,
   65,
   66,
   68,
   69,
   57,
   60,
   56,
   68,
   60,
   81,
   71,
   74,
   77,
   72,
   77,
   77,
   85,
   81,
   71,
   84,
   100,
   83,
   98,
   100,
   96,
   129,
   136,
   155,
   190,
   187,
   203,
   217,
   259,
   315,
   355,
   366,
   435,
   471,
   538,
   529,
   534,
   562,
   602,
   557,
   587,
   586,
   500,
   503,
   473,
   397,
   363,
   306,
   293,
   255,
   215,
   210,
   181,
   157,
   131,
   133,
   125,
   118,
   98,
   106,
   80,
   80,
   79,
   68,
   85,
   60,
   79,
   73,
   62,
   64,
   68,
   52,
   61,
   47,
   51,
   53,
   71,
   53,
   48,
   48,
   44,
   62,
   45,
   49,
   55,
   49,
   51,
   63,
   61,
   52,
   47,
   50};
   Double_t dataSetCut_felx3002[100] = {
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425};
   Double_t dataSetCut_fely3002[100] = {
   7.724317,
   8.103403,
   9.255555,
   8.981384,
   8.041463,
   8.103403,
   8.225883,
   8.286444,
   7.527619,
   7.724317,
   7.4609,
   8.225883,
   7.724317,
   8.981384,
   8.406258,
   8.582844,
   8.755868,
   8.465529,
   8.755868,
   8.755868,
   9.201374,
   8.981384,
   8.406258,
   9.146873,
   9.983255,
   9.092044,
   9.882579,
   9.983255,
   9.780867,
   10.86882,
   11.17262,
   11.95994,
   13.29311,
   13.18393,
   13.75658,
   14.2394,
   15.60124,
   17.25528,
   18.34808,
   18.63766,
   20.36265,
   21.20829,
   22.70022,
   22.50543,
   22.61385,
   23.21181,
   24.04078,
   23.10614,
   23.73324,
   23.7126,
   21.86627,
   21.93323,
   21.25431,
   19.43113,
   18.55912,
   17,
   16.62454,
   15.47655,
   14.1714,
   14,
   12.96291,
   12.03994,
   10.95644,
   11.0434,
   10.69151,
   10.37428,
   9.882579,
   9.807764,
   8.925539,
   8.925539,
   8.869343,
   8.225883,
   9.201374,
   7.724317,
   8.869343,
   8.524388,
   7.852713,
   7.979042,
   8.225883,
   7.187836,
   7.788779,
   6.831172,
   7.117933,
   7.257065,
   8.406258,
   7.257065,
   6.903979,
   6.903979,
   6.60794,
   7.852713,
   6.683179,
   6.976026,
   7.39358,
   6.976026,
   7.117933,
   7.916129,
   7.788779,
   7.187836,
   6.831172,
   7.047337};
   Double_t dataSetCut_fehx3002[100] = {
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425,
   0.425};
   Double_t dataSetCut_fehy3002[100] = {
   8.789023,
   9.165094,
   10.30959,
   10.03706,
   9.103628,
   9.165094,
   9.28666,
   9.346779,
   8.594007,
   8.789023,
   8.527879,
   9.28666,
   8.789023,
   10.03706,
   9.465736,
   9.641101,
   9.812979,
   9.524592,
   9.812979,
   9.812979,
   10.25573,
   10.03706,
   9.465736,
   10.20155,
   11.03336,
   10.14705,
   10.93319,
   11.03336,
   10.83201,
   11.86882,
   12.17262,
   12.95994,
   14.29311,
   14.18393,
   14.75658,
   15.2394,
   16.60124,
   18.25528,
   19.34808,
   19.63766,
   21.36265,
   22.20829,
   23.70022,
   23.50543,
   23.61385,
   24.21181,
   25.04078,
   24.10614,
   24.73324,
   24.7126,
   22.86627,
   22.93323,
   22.25431,
   20.43113,
   19.55912,
   18,
   17.62454,
   16.47655,
   15.1714,
   15,
   13.96291,
   13.03994,
   11.95644,
   12.0434,
   11.69151,
   11.37428,
   10.93319,
   10.80776,
   9.981567,
   9.981567,
   9.925725,
   9.28666,
   10.25573,
   8.789023,
   9.925725,
   9.583044,
   8.916365,
   9.041691,
   9.28666,
   8.257346,
   8.852952,
   7.904289,
   8.188122,
   8.325916,
   9.465736,
   8.325916,
   7.97633,
   7.97633,
   7.68351,
   8.916365,
   7.757905,
   8.047634,
   8.461166,
   8.047634,
   8.188122,
   8.979274,
   8.852952,
   8.257346,
   7.904289,
   8.118225};
   grae = new TGraphAsymmErrors(100,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__CharmMass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__CharmMass",100,1921.5,2023.5);
   Graph_dataSetCut3002->SetMinimum(0);
   Graph_dataSetCut3002->SetMaximum(686.0057);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   Graph_dataSetCut3002->GetXaxis()->SetNdivisions(505,kTRUE);
   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_a5d45f0__2 = new TH1D("frame_a5d45f0__2","",100,1930,2015);
   frame_a5d45f0__2->SetBinContent(1,658.3928);
   frame_a5d45f0__2->SetMinimum(1);
   frame_a5d45f0__2->SetMaximum(724.2321);
   frame_a5d45f0__2->SetEntries(1);
   frame_a5d45f0__2->SetDirectory(0);
   frame_a5d45f0__2->SetStats(0);
   frame_a5d45f0__2->GetXaxis()->SetTitle("CharmMass");
   frame_a5d45f0__2->GetXaxis()->SetLabelColor(0);
   frame_a5d45f0__2->GetXaxis()->SetLabelFont(132);
   frame_a5d45f0__2->GetXaxis()->SetLabelOffset(0.006);
   frame_a5d45f0__2->GetXaxis()->SetLabelSize(0.065);
   frame_a5d45f0__2->GetXaxis()->SetTitleSize(0.065);
   frame_a5d45f0__2->GetYaxis()->SetTitle("#font[132]{Candidates / (0.85 MeV/#font[12]{c}^{2})}");
   frame_a5d45f0__2->GetYaxis()->SetNdivisions(6);
   frame_a5d45f0__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a5d45f0__2->GetYaxis()->SetLabelFont(132);
   frame_a5d45f0__2->GetYaxis()->SetLabelOffset(0.006);
   frame_a5d45f0__2->GetYaxis()->SetLabelSize(0.065);
   frame_a5d45f0__2->GetYaxis()->SetTitleSize(0.065);
   frame_a5d45f0__2->GetYaxis()->SetTitleOffset(1.2);
   frame_a5d45f0__2->Draw("AXISSAME");
   TText *text = new TText(0.725,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.075);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1911.474,-10.4,2020.449,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetTickx(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_a20f5a0__3 = new TH1D("frame_a20f5a0__3","",100,1930,2015);
   frame_a20f5a0__3->SetMinimum(-4);
   frame_a20f5a0__3->SetMaximum(4);
   frame_a20f5a0__3->SetDirectory(0);
   frame_a20f5a0__3->SetStats(0);
   frame_a20f5a0__3->GetXaxis()->SetTitle("#font[132]{m(K^{+}K^{#minus}#pi^{#pm}, #pi^{+}#pi^{#minus}#pi^{#pm}, K^{#pm}#pi^{#minus}#pi^{+}) [MeV/#font[12]{c}^{2}]}");
   frame_a20f5a0__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a20f5a0__3->GetXaxis()->SetLabelFont(132);
   frame_a20f5a0__3->GetXaxis()->SetLabelOffset(0.06);
   frame_a20f5a0__3->GetXaxis()->SetLabelSize(0.16);
   frame_a20f5a0__3->GetXaxis()->SetTitleSize(0.16);
   frame_a20f5a0__3->GetXaxis()->SetTitleOffset(1.2);
   frame_a20f5a0__3->GetXaxis()->SetTitleFont(132);
   frame_a20f5a0__3->GetYaxis()->SetNdivisions(5);
   frame_a20f5a0__3->GetYaxis()->SetLabelFont(132);
   frame_a20f5a0__3->GetYaxis()->SetLabelOffset(0.006);
   frame_a20f5a0__3->GetYaxis()->SetLabelSize(0.16);
   frame_a20f5a0__3->GetYaxis()->SetTitleSize(0.09);
   frame_a20f5a0__3->GetYaxis()->SetTitleOffset(0.26);
   frame_a20f5a0__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[100] = {
   1930.425,
   1931.275,
   1932.125,
   1932.975,
   1933.825,
   1934.675,
   1935.525,
   1936.375,
   1937.225,
   1938.075,
   1938.925,
   1939.775,
   1940.625,
   1941.475,
   1942.325,
   1943.175,
   1944.025,
   1944.875,
   1945.725,
   1946.575,
   1947.425,
   1948.275,
   1949.125,
   1949.975,
   1950.825,
   1951.675,
   1952.525,
   1953.375,
   1954.225,
   1955.075,
   1955.925,
   1956.775,
   1957.625,
   1958.475,
   1959.325,
   1960.175,
   1961.025,
   1961.875,
   1962.725,
   1963.575,
   1964.425,
   1965.275,
   1966.125,
   1966.975,
   1967.825,
   1968.675,
   1969.525,
   1970.375,
   1971.225,
   1972.075,
   1972.925,
   1973.775,
   1974.625,
   1975.475,
   1976.325,
   1977.175,
   1978.025,
   1978.875,
   1979.725,
   1980.575,
   1981.425,
   1982.275,
   1983.125,
   1983.975,
   1984.825,
   1985.675,
   1986.525,
   1987.375,
   1988.225,
   1989.075,
   1989.925,
   1990.775,
   1991.625,
   1992.475,
   1993.325,
   1994.175,
   1995.025,
   1995.875,
   1996.725,
   1997.575,
   1998.425,
   1999.275,
   2000.125,
   2000.975,
   2001.825,
   2002.675,
   2003.525,
   2004.375,
   2005.225,
   2006.075,
   2006.925,
   2007.775,
   2008.625,
   2009.475,
   2010.325,
   2011.175,
   2012.025,
   2012.875,
   2013.725,
   2014.575};
   Double_t pull_dataSetCut_FullPdf_fy3003[100] = {
   -0.7088196,
   -0.03644172,
   2.110955,
   1.601529,
   -0.1976136,
   -0.1106177,
   0.08947614,
   0.1745698,
   -1.266784,
   -0.9408566,
   -1.490049,
   -0.1299942,
   -1.112578,
   1.176785,
   -0.01863366,
   0.2295746,
   0.4559136,
   -0.2239815,
   0.1790931,
   0.007220301,
   0.6858151,
   0.02862999,
   -1.285035,
   -0.1997897,
   1.054209,
   -1.046148,
   -0.057878,
   -0.4301206,
   -1.497336,
   0.7021147,
   0.3078914,
   0.7356333,
   2.051049,
   0.332674,
   -0.2223989,
   -1.087661,
   -0.4182118,
   0.6917895,
   0.5559302,
   -1.130854,
   0.1577331,
   -0.1219283,
   1.112245,
   -0.7175448,
   -1.597816,
   -1.110815,
   0.2345097,
   -1.521896,
   0.2519802,
   1.134785,
   -1.274418,
   0.4651842,
   1.006814,
   -0.5566529,
   -0.08951297,
   -0.9471036,
   0.4927234,
   0.282465,
   -0.3671228,
   1.111024,
   0.6962007,
   0.3456567,
   -0.4757075,
   0.8906088,
   1.223976,
   1.484694,
   0.3132305,
   1.778387,
   -0.3323286,
   0.1145558,
   0.4094017,
   -0.4685992,
   1.65049,
   -0.8718799,
   1.485005,
   1.025983,
   -0.1001581,
   0.287047,
   0.8904883,
   -0.9404386,
   0.261635,
   -1.423154,
   -0.8076028,
   -0.4855003,
   1.72156,
   -0.3678395,
   -0.9577268,
   -0.9092287,
   -1.418297,
   0.9460701,
   -1.194751,
   -0.6198674,
   0.1721399,
   -0.5570447,
   -0.2751967,
   1.258583,
   1.048681,
   -0.07720765,
   -0.6897772,
   -0.280245};
   Double_t pull_dataSetCut_FullPdf_felx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[100] = {
   0.8788596,
   0.8841592,
   1,
   1,
   0.8833251,
   0.8841592,
   1,
   1,
   0.8759149,
   0.8788596,
   0.8748834,
   0.8857741,
   0.8788596,
   1,
   0.8880724,
   1,
   1,
   0.8888076,
   1,
   1,
   1,
   1,
   0.8880724,
   0.8966161,
   1,
   0.8960284,
   0.9039059,
   0.9048245,
   0.9029598,
   1,
   1,
   1,
   1,
   1,
   0.9322336,
   0.9343806,
   0.9397635,
   1,
   1,
   0.9490774,
   1,
   0.9549718,
   1,
   0.9574566,
   0.957652,
   0.9586978,
   1,
   0.9585168,
   1,
   1,
   0.9562675,
   1,
   1,
   0.9510551,
   0.948873,
   0.9444444,
   1,
   1,
   0.9340865,
   1,
   1,
   1,
   0.9163631,
   1,
   1,
   1,
   1,
   1,
   0.8942022,
   1,
   1,
   0.8857741,
   1,
   0.8788596,
   1,
   1,
   0.8807078,
   1,
   1,
   0.8704777,
   1,
   0.8642361,
   0.8692998,
   0.8716237,
   1,
   0.8716237,
   0.8655584,
   0.8655584,
   0.8600158,
   1,
   0.8614671,
   0.8668419,
   1,
   0.8668419,
   0.8692998,
   1,
   1,
   0.8704777,
   0.8642361,
   0.8680884};
   Double_t pull_dataSetCut_FullPdf_fehx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[100] = {
   1,
   1,
   1.113881,
   1.117541,
   1,
   1,
   1.128956,
   1.12796,
   1,
   1,
   1,
   1,
   1,
   1.117541,
   1,
   1.123299,
   1.120732,
   1,
   1.120732,
   1.120732,
   1.114586,
   1.117541,
   1,
   1,
   1.105187,
   1,
   1,
   1,
   1,
   1.092006,
   1.089505,
   1.083612,
   1.075227,
   1.07585,
   1,
   1,
   1,
   1.057953,
   1.054502,
   1,
   1.04911,
   1,
   1.044052,
   1,
   1,
   1,
   1.041596,
   1,
   1.042135,
   1.042172,
   1,
   1.045593,
   1.047049,
   1,
   1,
   1,
   1.060152,
   1.064614,
   1,
   1.071429,
   1.077143,
   1.083057,
   1,
   1.090552,
   1.093532,
   1.096392,
   1.10631,
   1.10196,
   1,
   1.118315,
   1.119105,
   1,
   1.114586,
   1,
   1.119105,
   1.124191,
   1,
   1.13318,
   1.128956,
   1,
   1.136629,
   1,
   1,
   1,
   1.126034,
   1,
   1,
   1,
   1,
   1.13545,
   1,
   1,
   1.144394,
   1,
   1,
   1.134301,
   1.136629,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(100,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[101] = {1930, 1930.85, 1931.7, 1932.55, 1933.4, 1934.25, 1935.1, 1935.95, 1936.8, 1937.65, 1938.5, 1939.35, 1940.2, 1941.05, 1941.9, 1942.75, 1943.6, 1944.45, 1945.3, 1946.15, 1947, 1947.85, 1948.7, 1949.55, 1950.4, 1951.25, 1952.1, 1952.95, 1953.8, 1954.65, 1955.5, 1956.35, 1957.2, 1958.05, 1958.9, 1959.75, 1960.6, 1961.45, 1962.3, 1963.15, 1964, 1964.85, 1965.7, 1966.55, 1967.4, 1968.25, 1969.1, 1969.95, 1970.8, 1971.65, 1972.5, 1973.35, 1974.2, 1975.05, 1975.9, 1976.75, 1977.6, 1978.45, 1979.3, 1980.15, 1981, 1981.85, 1982.7, 1983.55, 1984.4, 1985.25, 1986.1, 1986.95, 1987.8, 1988.65, 1989.5, 1990.35, 1991.2, 1992.05, 1992.9, 1993.75, 1994.6, 1995.45, 1996.3, 1997.15, 1998, 1998.85, 1999.7, 2000.55, 2001.4, 2002.25, 2003.1, 2003.95, 2004.8, 2005.65, 2006.5, 2007.35, 2008.2, 2009.05, 2009.9, 2010.75, 2011.6, 2012.45, 2013.3, 2014.15, 2015}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",100, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-3.133498);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(3.802866);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
    Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K^{+}K^{#minus}#pi^{#minus}}, #it{#pi^{+}#pi^{#minus}#pi^{#minus}}, #it{K^{#minus}#pi^{#minus}#pi^{+}}}) [MeV/#font[12]{c}^{2}]");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_a20f5a0__4 = new TH1D("frame_a20f5a0__4","",100,1930,2015);
   frame_a20f5a0__4->SetMinimum(-4);
   frame_a20f5a0__4->SetMaximum(4);
   frame_a20f5a0__4->SetDirectory(0);
   frame_a20f5a0__4->SetStats(0);
   frame_a20f5a0__4->GetXaxis()->SetTitle("#font[132]{m(K^{+}K^{#minus}#pi^{#pm}, #pi^{+}#pi^{#minus}#pi^{#pm}, K^{#pm}#pi^{#minus}#pi^{+}) [MeV/#font[12]{c}^{2}]}");
   frame_a20f5a0__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_a20f5a0__4->GetXaxis()->SetLabelFont(132);
   frame_a20f5a0__4->GetXaxis()->SetLabelOffset(0.06);
   frame_a20f5a0__4->GetXaxis()->SetLabelSize(0.16);
   frame_a20f5a0__4->GetXaxis()->SetTitleSize(0.16);
   frame_a20f5a0__4->GetXaxis()->SetTitleOffset(1.2);
   frame_a20f5a0__4->GetXaxis()->SetTitleFont(132);
   frame_a20f5a0__4->GetYaxis()->SetNdivisions(5);
   frame_a20f5a0__4->GetYaxis()->SetLabelFont(132);
   frame_a20f5a0__4->GetYaxis()->SetLabelOffset(0.006);
   frame_a20f5a0__4->GetYaxis()->SetLabelSize(0.16);
   frame_a20f5a0__4->GetYaxis()->SetTitleSize(0.09);
   frame_a20f5a0__4->GetYaxis()->SetTitleOffset(0.26);
   frame_a20f5a0__4->Draw("AXISSAME");
   
   Double_t Graph0_fx11[3] = {
   0,
   1930,
   2015};
   Double_t Graph0_fy11[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx11,Graph0_fy11);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,2216.5);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(3.802866);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx12[2] = {
   1930,
   2015};
   Double_t Graph1_fy12[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx12,Graph1_fy12);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,1921.5,2023.5);
   Graph_Graph12->SetMinimum(-3.133498);
   Graph_Graph12->SetMaximum(3.802866);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx13[2] = {
   1930,
   2015};
   Double_t Graph2_fy13[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx13,Graph2_fy13);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,1921.5,2023.5);
   Graph_Graph13->SetMinimum(0);
   Graph_Graph13->SetMaximum(3.802866);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig3b.pdf");
   canvas->SaveAs("Fig3b.png");
//   canvas->SaveAs("Fig3b.jpg");
   canvas->SaveAs("Fig3b.eps");
   canvas->SaveAs("Fig3b.root.svnfool");
}


==> figs/Fig3c.C <==
void Fig3c()
{
  gROOT->SetBatch();
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Nov  8 23:19:30 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(0.8711538,-180.5731,5.217308,424.6706);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetTicky(1);
   upperPad->SetTickx(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *frame_acf7f60__1 = new TH1D("frame_acf7f60__1","",100,1.61,5);
   frame_acf7f60__1->SetBinContent(1,358.5531);
   frame_acf7f60__1->SetMinimum(1);
   frame_acf7f60__1->SetMaximum(394.4084);
   frame_acf7f60__1->SetEntries(1);
   frame_acf7f60__1->SetDirectory(0);
   frame_acf7f60__1->SetStats(0);
   frame_acf7f60__1->GetXaxis()->SetTitle("BacPIDK");
   frame_acf7f60__1->GetXaxis()->SetLabelColor(0);
   frame_acf7f60__1->GetXaxis()->SetLabelFont(132);
   frame_acf7f60__1->GetXaxis()->SetLabelOffset(0.006);
   frame_acf7f60__1->GetXaxis()->SetLabelSize(0.065);
   frame_acf7f60__1->GetXaxis()->SetTitleSize(0.065);
   frame_acf7f60__1->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.03 )}");
   frame_acf7f60__1->GetYaxis()->SetNdivisions(512);
   frame_acf7f60__1->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_acf7f60__1->GetYaxis()->SetLabelFont(132);
   frame_acf7f60__1->GetYaxis()->SetLabelOffset(0.006);
   frame_acf7f60__1->GetYaxis()->SetLabelSize(0.065);
   frame_acf7f60__1->GetYaxis()->SetTitleSize(0.065);
   frame_acf7f60__1->GetYaxis()->SetTitleOffset(1.2);
   frame_acf7f60__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[100] = {
   1.62695,
   1.66085,
   1.69475,
   1.72865,
   1.76255,
   1.79645,
   1.83035,
   1.86425,
   1.89815,
   1.93205,
   1.96595,
   1.99985,
   2.03375,
   2.06765,
   2.10155,
   2.13545,
   2.16935,
   2.20325,
   2.23715,
   2.27105,
   2.30495,
   2.33885,
   2.37275,
   2.40665,
   2.44055,
   2.47445,
   2.50835,
   2.54225,
   2.57615,
   2.61005,
   2.64395,
   2.67785,
   2.71175,
   2.74565,
   2.77955,
   2.81345,
   2.84735,
   2.88125,
   2.91515,
   2.94905,
   2.98295,
   3.01685,
   3.05075,
   3.08465,
   3.11855,
   3.15245,
   3.18635,
   3.22025,
   3.25415,
   3.28805,
   3.32195,
   3.35585,
   3.38975,
   3.42365,
   3.45755,
   3.49145,
   3.52535,
   3.55925,
   3.59315,
   3.62705,
   3.66095,
   3.69485,
   3.72875,
   3.76265,
   3.79655,
   3.83045,
   3.86435,
   3.89825,
   3.93215,
   3.96605,
   3.99995,
   4.03385,
   4.06775,
   4.10165,
   4.13555,
   4.16945,
   4.20335,
   4.23725,
   4.27115,
   4.30505,
   4.33895,
   4.37285,
   4.40675,
   4.44065,
   4.47455,
   4.50845,
   4.54235,
   4.57625,
   4.61015,
   4.64405,
   4.67795,
   4.71185,
   4.74575,
   4.77965,
   4.81355,
   4.84745,
   4.88135,
   4.91525,
   4.94915,
   4.98305};
   Double_t dataSetCut_fy3001[100] = {
   323,
   310,
   293,
   319,
   271,
   313,
   288,
   273,
   308,
   264,
   302,
   292,
   286,
   283,
   293,
   277,
   297,
   269,
   273,
   230,
   243,
   246,
   242,
   241,
   242,
   263,
   268,
   248,
   226,
   240,
   258,
   227,
   238,
   209,
   229,
   231,
   211,
   222,
   234,
   214,
   228,
   216,
   233,
   208,
   231,
   241,
   213,
   232,
   233,
   242,
   220,
   241,
   214,
   193,
   237,
   207,
   176,
   173,
   179,
   189,
   159,
   147,
   162,
   146,
   143,
   129,
   138,
   87,
   98,
   84,
   55,
   75,
   50,
   46,
   46,
   41,
   40,
   20,
   27,
   21,
   17,
   17,
   6,
   6,
   2,
   2,
   4,
   1,
   1,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dataSetCut_felx3001[100] = {
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695};
   Double_t dataSetCut_fely3001[100] = {
   17.47915,
   17.11391,
   16.62454,
   17.36757,
   15.96967,
   17.19887,
   16.47793,
   16.03028,
   17.05705,
   15.75577,
   16.88534,
   16.59532,
   16.41892,
   16.33003,
   16.62454,
   16.15083,
   16.74094,
   15.90884,
   16.03028,
   14.67399,
   15.09647,
   15.19235,
   15.06438,
   15.03222,
   15.06438,
   15.72498,
   15.87834,
   15.25595,
   14.54161,
   15,
   15.57016,
   14.57481,
   14.93535,
   13.96548,
   14.641,
   14.70691,
   14.03444,
   14.40805,
   14.80523,
   14.13728,
   14.60794,
   14.20544,
   14.77252,
   13.93087,
   14.70691,
   15.03222,
   14.10308,
   14.73975,
   14.77252,
   15.06438,
   14.34082,
   15.03222,
   14.13728,
   13.40144,
   14.90292,
   13.89618,
   12.77592,
   12.66245,
   12.88843,
   13.25682,
   12.11943,
   11.63466,
   12.23774,
   11.59339,
   11.46871,
   10.86882,
   11.25798,
   9.30942,
   9.882579,
   9.146873,
   7.39358,
   8.640903,
   7.047337,
   6.757581,
   6.757581,
   6.376898,
   6.298,
   4.434448,
   5.163771,
   4.545807,
   4.082184,
   4.082184,
   2.379931,
   2.379931,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dataSetCut_fehx3001[100] = {
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695};
   Double_t dataSetCut_fehy3001[100] = {
   18.47915,
   18.11391,
   17.62454,
   18.36757,
   16.96967,
   18.19887,
   17.47793,
   17.03028,
   18.05705,
   16.75577,
   17.88534,
   17.59532,
   17.41892,
   17.33003,
   17.62454,
   17.15083,
   17.74094,
   16.90884,
   17.03028,
   15.67399,
   16.09647,
   16.19235,
   16.06438,
   16.03222,
   16.06438,
   16.72498,
   16.87834,
   16.25595,
   15.54161,
   16,
   16.57016,
   15.57481,
   15.93535,
   14.96548,
   15.641,
   15.70691,
   15.03444,
   15.40805,
   15.80523,
   15.13728,
   15.60794,
   15.20544,
   15.77252,
   14.93087,
   15.70691,
   16.03222,
   15.10308,
   15.73975,
   15.77252,
   16.06438,
   15.34082,
   16.03222,
   15.13728,
   14.40144,
   15.90292,
   14.89618,
   13.77592,
   13.66245,
   13.88843,
   14.25682,
   13.11943,
   12.63466,
   13.23774,
   12.59339,
   12.46871,
   11.86882,
   12.25798,
   10.36314,
   10.93319,
   10.20155,
   8.461166,
   9.698771,
   8.118225,
   7.831489,
   7.831489,
   7.455185,
   7.377261,
   5.546519,
   6.260244,
   5.655182,
   5.203719,
   5.203719,
   3.583642,
   3.583642,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BacPIDK");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of combData_plot__BacPIDK",100,1.271,5.339);
   Graph_dataSetCut3001->SetMinimum(0);
   Graph_dataSetCut3001->SetMaximum(375.6271);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   grae->Draw("p");
   
   Double_t FullPdf_fx1[139] = {
   1.5761,
   1.5761,
   1.61,
   1.618475,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.69475,
   1.7117,
   1.72865,
   1.7456,
   1.76255,
   1.7795,
   1.79645,
   1.8134,
   1.83035,
   1.8473,
   1.86425,
   1.8812,
   1.89815,
   1.9151,
   1.93205,
   1.949,
   1.96595,
   1.9829,
   2.0168,
   2.03375,
   2.0507,
   2.06765,
   2.0846,
   2.10155,
   2.1185,
   2.13545,
   2.1524,
   2.1863,
   2.20325,
   2.2202,
   2.23715,
   2.2541,
   2.27105,
   2.288,
   2.30495,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.50835,
   2.5253,
   2.54225,
   2.5592,
   2.57615,
   2.5931,
   2.61005,
   2.627,
   2.64395,
   2.6609,
   2.6948,
   2.71175,
   2.7287,
   2.7626,
   2.77955,
   2.7965,
   2.81345,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.2033,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.32195,
   3.3389,
   3.35585,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t FullPdf_fy1[139] = {
   0,
   324.7108,
   324.7108,
   325.4493,
   325.3922,
   320.8368,
   318.3912,
   317.6955,
   315.7931,
   315.9194,
   315.774,
   314.2351,
   313.4016,
   311.5543,
   309.756,
   306.6426,
   303.4396,
   301.6692,
   300.0898,
   299.2164,
   298.4134,
   296.1463,
   293.0867,
   293.4883,
   294.0758,
   291.3689,
   286.4594,
   283.5399,
   281.6996,
   280.0741,
   279.3051,
   278.5397,
   276.5074,
   274.1909,
   272.7453,
   269.383,
   267.9285,
   265.7742,
   263.5564,
   262.4507,
   261.0867,
   258.5936,
   255.6462,
   254.2688,
   253.4001,
   252.0727,
   249.1179,
   245.8963,
   244.1823,
   243.0739,
   242.974,
   242.3471,
   240.6196,
   238.8193,
   239.0177,
   239.3677,
   237.8373,
   236.4161,
   235.9287,
   234.6905,
   233.7265,
   233.4359,
   233.2145,
   232.5913,
   233.3091,
   234.1555,
   233.9135,
   234.3062,
   234.5856,
   235.2903,
   234.0935,
   233.6494,
   233.885,
   234.972,
   232.684,
   231.191,
   231.478,
   231.0944,
   231.1908,
   232.1338,
   230.8977,
   228.1871,
   225.6011,
   221.861,
   220.8616,
   219.203,
   216.5245,
   213.1692,
   208.1834,
   202.7674,
   198.0325,
   190.6831,
   184.2097,
   177.1783,
   170.7543,
   162.0145,
   153.7944,
   145.3835,
   137.4149,
   128.0338,
   118.6915,
   110.0948,
   101.4949,
   92.29742,
   82.99383,
   74.78748,
   66.06934,
   58.70336,
   50.71159,
   44.26934,
   37.04027,
   31.98777,
   26.06159,
   22.05698,
   17.21202,
   14.47,
   10.95269,
   8.961668,
   6.301166,
   5.152693,
   3.499481,
   2.882203,
   1.901032,
   1.479862,
   0.8411272,
   0.6671274,
   0.3493283,
   0.3006954,
   0.1761434,
   0.1257341,
   0.0446474,
   0.04378144,
   0.02058657,
   0.01598943,
   0.005981862,
   0.00845874,
   0.00845874,
   0.00845874,
   0};
   TGraph *graph = new TGraph(139,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of FullPdf",139,1.23032,5.37968);
   Graph_FullPdf1->SetMinimum(0);
   Graph_FullPdf1->SetMaximum(357.9943);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t PDF1_fx2[142] = {
   1.5761,
   1.5761,
   1.61,
   1.618475,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.69475,
   1.7117,
   1.72865,
   1.7456,
   1.76255,
   1.7795,
   1.79645,
   1.8134,
   1.83035,
   1.8473,
   1.86425,
   1.8812,
   1.89815,
   1.9151,
   1.93205,
   1.949,
   1.96595,
   1.9829,
   2.0168,
   2.03375,
   2.0507,
   2.06765,
   2.0846,
   2.10155,
   2.1185,
   2.13545,
   2.1524,
   2.1863,
   2.20325,
   2.2202,
   2.23715,
   2.2541,
   2.27105,
   2.288,
   2.30495,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.44055,
   2.4575,
   2.4914,
   2.50835,
   2.5253,
   2.54225,
   2.5592,
   2.57615,
   2.5931,
   2.61005,
   2.627,
   2.64395,
   2.6609,
   2.6948,
   2.71175,
   2.7287,
   2.7626,
   2.77955,
   2.7965,
   2.81345,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.94905,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.2033,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.3389,
   3.35585,
   3.3728,
   3.38975,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF1_fy2[142] = {
   0,
   277.2463,
   277.2463,
   278.0275,
   278.0463,
   273.5262,
   270.8401,
   269.8205,
   267.7547,
   267.6883,
   267.2528,
   265.3944,
   264.3907,
   262.2977,
   260.0038,
   256.3193,
   252.6471,
   250.4114,
   248.3797,
   247.058,
   245.7964,
   243.0741,
   239.5697,
   239.5299,
   239.6052,
   236.4326,
   230.9457,
   227.7917,
   225.6486,
   223.4947,
   222.129,
   220.8618,
   218.3292,
   215.5178,
   213.5789,
   209.3177,
   207.2233,
   204.3791,
   201.4862,
   199.745,
   197.8765,
   194.9184,
   191.6312,
   189.7865,
   187.0116,
   183.9237,
   179.6275,
   177.7008,
   175.1196,
   171.4434,
   169.4542,
   168.4539,
   166.8616,
   164.149,
   161.3627,
   160.5954,
   160.047,
   157.6386,
   155.4208,
   154.0593,
   150.4824,
   148.3953,
   146.9994,
   144.7033,
   143.0257,
   142.6894,
   142.4833,
   141.1892,
   139.6773,
   137.1146,
   134.9828,
   133.0685,
   131.8611,
   129.3065,
   127.3859,
   126.1916,
   122.2517,
   120.1651,
   118.7932,
   118.4662,
   117.5653,
   116.8217,
   117.0547,
   115.5386,
   112.6779,
   109.1509,
   105.7339,
   102.9044,
   100.6017,
   97.74328,
   95.04214,
   93.03872,
   89.61983,
   86.23289,
   81.5452,
   77.2026,
   73.46622,
   69.78427,
   65.2029,
   60.67929,
   56.70424,
   52.75942,
   48.58546,
   44.19412,
   40.56082,
   36.75374,
   33.13296,
   29.31341,
   26.23968,
   22.87269,
   20.18955,
   17.21083,
   14.90901,
   12.27402,
   10.57116,
   8.514108,
   7.198817,
   5.609654,
   4.659698,
   3.448141,
   2.82942,
   1.956033,
   1.592327,
   1.093647,
   0.9076822,
   0.5938661,
   0.4617426,
   0.2625196,
   0.2041721,
   0.1133146,
   0.09613246,
   0.05620956,
   0.03775486,
   0.01063229,
   0.01369395,
   0.008945879,
   0.005075902,
   0.001289142,
   0.002069435,
   0.002069435,
   0.002069435,
   0};
   graph = new TGraph(142,PDF1_fx2,PDF1_fy2);
   graph->SetName("PDF1");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF12 = new TH1F("Graph_PDF12","Projection of FullPdf",142,1.23032,5.37968);
   Graph_PDF12->SetMinimum(0);
   Graph_PDF12->SetMaximum(305.8509);
   Graph_PDF12->SetDirectory(0);
   Graph_PDF12->SetStats(0);
   graph->SetHistogram(Graph_PDF12);
   
   graph->Draw("f");
   
   Double_t PDF2_fx3[142] = {
   1.5761,
   1.5761,
   1.61,
   1.618475,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.69475,
   1.7117,
   1.72865,
   1.7456,
   1.76255,
   1.7795,
   1.79645,
   1.8134,
   1.83035,
   1.8473,
   1.86425,
   1.8812,
   1.89815,
   1.9151,
   1.93205,
   1.949,
   1.96595,
   1.9829,
   2.0168,
   2.03375,
   2.0507,
   2.06765,
   2.0846,
   2.10155,
   2.1185,
   2.13545,
   2.1524,
   2.1863,
   2.20325,
   2.2202,
   2.23715,
   2.2541,
   2.27105,
   2.288,
   2.30495,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.44055,
   2.4575,
   2.4914,
   2.50835,
   2.5253,
   2.54225,
   2.5592,
   2.57615,
   2.5931,
   2.61005,
   2.627,
   2.64395,
   2.6609,
   2.6948,
   2.71175,
   2.7287,
   2.7626,
   2.77955,
   2.7965,
   2.81345,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.94905,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.2033,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.3389,
   3.35585,
   3.3728,
   3.38975,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF2_fy3[142] = {
   0,
   275.6906,
   275.6906,
   276.4732,
   276.4945,
   271.9756,
   269.2815,
   268.2511,
   266.18,
   266.1071,
   265.662,
   263.7931,
   262.7838,
   260.6827,
   258.3726,
   254.6694,
   250.9819,
   248.7309,
   246.6843,
   245.3477,
   244.071,
   241.3336,
   237.8147,
   237.7604,
   237.819,
   234.6312,
   229.1249,
   225.963,
   223.8098,
   221.6385,
   220.2533,
   218.9696,
   216.4205,
   213.5928,
   211.6375,
   207.3467,
   205.2312,
   202.3641,
   199.4488,
   197.6866,
   195.8015,
   192.8283,
   189.5301,
   187.6702,
   184.8322,
   181.6862,
   177.3457,
   175.399,
   172.7954,
   169.0544,
   167.0362,
   166.0062,
   164.3821,
   161.6371,
   158.8183,
   158.0193,
   157.4411,
   155.0037,
   152.7594,
   151.369,
   147.7152,
   145.5911,
   144.1589,
   141.7941,
   140.0815,
   139.7104,
   139.4695,
   138.1408,
   136.5662,
   133.9094,
   131.6838,
   129.7359,
   128.4985,
   125.8742,
   123.882,
   122.6121,
   118.6175,
   116.4969,
   115.0941,
   114.7465,
   113.8282,
   113.0567,
   113.266,
   111.7404,
   108.8745,
   105.316,
   101.9092,
   99.07353,
   96.78297,
   93.9408,
   91.24092,
   89.24525,
   85.89132,
   82.54807,
   77.94743,
   73.6742,
   70.04634,
   66.45464,
   62.00965,
   57.60726,
   53.77806,
   49.96541,
   45.96285,
   41.73441,
   38.26444,
   34.61499,
   31.17804,
   27.53914,
   24.63469,
   21.44406,
   18.91555,
   16.10224,
   13.93721,
   11.45393,
   9.861747,
   7.932443,
   6.706246,
   5.22482,
   4.334256,
   3.199059,
   2.625861,
   1.81172,
   1.474051,
   1.013661,
   0.8420145,
   0.5503313,
   0.4278458,
   0.2432494,
   0.1887427,
   0.1054253,
   0.08930559,
   0.05221141,
   0.03482018,
   0.00949751,
   0.01268766,
   0.008551657,
   0.004708471,
   0.001130995,
   0.001854211,
   0.001854211,
   0.001854211,
   0};
   graph = new TGraph(142,PDF2_fx3,PDF2_fy3);
   graph->SetName("PDF2");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF23 = new TH1F("Graph_PDF23","Projection of FullPdf",142,1.23032,5.37968);
   Graph_PDF23->SetMinimum(0);
   Graph_PDF23->SetMaximum(304.1439);
   Graph_PDF23->SetDirectory(0);
   Graph_PDF23->SetStats(0);
   graph->SetHistogram(Graph_PDF23);
   
   graph->Draw("f");
   
   Double_t PDF3_fx4[142] = {
   1.5761,
   1.5761,
   1.61,
   1.618475,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.69475,
   1.7117,
   1.72865,
   1.7456,
   1.76255,
   1.7795,
   1.79645,
   1.8134,
   1.83035,
   1.8473,
   1.86425,
   1.8812,
   1.89815,
   1.9151,
   1.93205,
   1.949,
   1.96595,
   1.9829,
   2.0168,
   2.03375,
   2.0507,
   2.06765,
   2.0846,
   2.10155,
   2.1185,
   2.13545,
   2.1524,
   2.1863,
   2.20325,
   2.2202,
   2.23715,
   2.2541,
   2.27105,
   2.288,
   2.30495,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.44055,
   2.4575,
   2.4914,
   2.50835,
   2.5253,
   2.54225,
   2.5592,
   2.57615,
   2.5931,
   2.61005,
   2.627,
   2.64395,
   2.6609,
   2.6948,
   2.71175,
   2.7287,
   2.7626,
   2.77955,
   2.7965,
   2.81345,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.94905,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.2033,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.3389,
   3.35585,
   3.3728,
   3.38975,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF3_fy4[142] = {
   0,
   275.3861,
   275.3861,
   276.1672,
   276.1881,
   271.6763,
   268.988,
   267.9602,
   265.8928,
   265.8216,
   265.378,
   263.5132,
   262.507,
   260.4108,
   258.1044,
   254.4078,
   250.7272,
   248.4792,
   246.4363,
   245.1038,
   243.8306,
   241.0989,
   237.5868,
   237.5318,
   237.5897,
   234.4084,
   228.9116,
   225.754,
   223.6062,
   221.4405,
   220.0593,
   218.7803,
   216.2343,
   213.4096,
   211.4591,
   207.1757,
   205.0627,
   202.2014,
   199.2917,
   197.5327,
   195.6512,
   192.6827,
   189.3893,
   187.5326,
   184.7025,
   181.564,
   177.2304,
   175.2871,
   172.6888,
   168.9557,
   166.9401,
   165.9147,
   164.2948,
   161.5532,
   158.7388,
   157.9402,
   157.3623,
   154.9296,
   152.6893,
   151.3018,
   147.6548,
   145.5349,
   144.1048,
   141.7456,
   140.0363,
   139.6663,
   139.4268,
   138.1007,
   136.5307,
   133.8779,
   131.6571,
   129.7129,
   128.4759,
   125.854,
   123.865,
   122.5983,
   118.6063,
   116.4869,
   115.085,
   114.7384,
   113.8216,
   113.052,
   113.2608,
   111.7349,
   108.87,
   105.3127,
   101.9063,
   99.07123,
   96.78154,
   93.93983,
   91.24063,
   89.24476,
   85.89094,
   82.54796,
   77.94743,
   73.67415,
   70.04629,
   66.45464,
   62.00965,
   57.60726,
   53.77806,
   49.96524,
   45.96268,
   41.73441,
   38.26444,
   34.61499,
   31.17804,
   27.53914,
   24.63469,
   21.44406,
   18.91555,
   16.10224,
   13.93721,
   11.45393,
   9.861714,
   7.932406,
   6.706238,
   5.22481,
   4.33425,
   3.199059,
   2.625811,
   1.81167,
   1.474045,
   1.013617,
   0.8419629,
   0.5503174,
   0.4278298,
   0.2432333,
   0.188742,
   0.1054215,
   0.08930095,
   0.05220957,
   0.034819,
   0.009496803,
   0.01268424,
   0.008548412,
   0.004708471,
   0.001130995,
   0.001854211,
   0.001854211,
   0.001854211,
   0};
   graph = new TGraph(142,PDF3_fx4,PDF3_fy4);
   graph->SetName("PDF3");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF34 = new TH1F("Graph_PDF34","Projection of FullPdf",142,1.23032,5.37968);
   Graph_PDF34->SetMinimum(0);
   Graph_PDF34->SetMaximum(303.8069);
   Graph_PDF34->SetDirectory(0);
   Graph_PDF34->SetStats(0);
   graph->SetHistogram(Graph_PDF34);
   
   graph->Draw("f");
   
   Double_t PDF4_fx5[142] = {
   1.5761,
   1.5761,
   1.61,
   1.618475,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.69475,
   1.7117,
   1.72865,
   1.7456,
   1.76255,
   1.7795,
   1.79645,
   1.8134,
   1.83035,
   1.8473,
   1.86425,
   1.8812,
   1.89815,
   1.9151,
   1.93205,
   1.949,
   1.96595,
   1.9829,
   2.0168,
   2.03375,
   2.0507,
   2.06765,
   2.0846,
   2.10155,
   2.1185,
   2.13545,
   2.1524,
   2.1863,
   2.20325,
   2.2202,
   2.23715,
   2.2541,
   2.27105,
   2.288,
   2.30495,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.44055,
   2.4575,
   2.4914,
   2.50835,
   2.5253,
   2.54225,
   2.5592,
   2.57615,
   2.5931,
   2.61005,
   2.627,
   2.64395,
   2.6609,
   2.6948,
   2.71175,
   2.7287,
   2.7626,
   2.77955,
   2.7965,
   2.81345,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.94905,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.2033,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.3389,
   3.35585,
   3.3728,
   3.38975,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF4_fy5[142] = {
   0,
   275.2895,
   275.2895,
   276.0708,
   276.092,
   271.5804,
   268.891,
   267.8619,
   265.7936,
   265.7215,
   265.2771,
   263.4115,
   262.4047,
   260.3077,
   258,
   254.302,
   250.62,
   248.3708,
   246.3266,
   244.9928,
   243.7184,
   240.9853,
   237.472,
   237.4158,
   237.4726,
   234.2901,
   228.7906,
   225.6317,
   223.4827,
   221.3155,
   219.9327,
   218.6523,
   216.1049,
   213.2784,
   211.3261,
   207.0394,
   204.9245,
   202.0615,
   199.1501,
   197.3894,
   195.506,
   192.5355,
   189.2405,
   187.382,
   184.5466,
   181.4031,
   177.0648,
   175.1193,
   172.5185,
   168.7799,
   166.7619,
   165.7338,
   164.1109,
   161.3661,
   158.5489,
   157.7472,
   157.1663,
   154.7303,
   152.4871,
   151.0966,
   147.4424,
   145.3188,
   143.8853,
   141.5198,
   139.8075,
   139.4343,
   139.1915,
   137.862,
   136.2858,
   133.6244,
   131.395,
   129.4475,
   128.2075,
   125.5788,
   123.583,
   122.3089,
   118.3124,
   116.1902,
   114.7857,
   114.437,
   113.5183,
   112.7456,
   112.952,
   111.4257,
   108.561,
   105.0019,
   101.5958,
   98.75982,
   96.47138,
   93.63137,
   90.93249,
   88.93747,
   85.58929,
   82.25011,
   77.65749,
   73.39048,
   69.77243,
   66.18907,
   61.75596,
   57.36437,
   53.54738,
   49.74583,
   45.7575,
   41.54278,
   38.08658,
   34.45059,
   31.02832,
   27.40402,
   24.5133,
   21.3372,
   18.82037,
   16.01978,
   13.86546,
   11.39413,
   9.810086,
   7.890426,
   6.670802,
   5.197318,
   4.311276,
   3.181944,
   2.611723,
   1.801695,
   1.465948,
   1.008262,
   0.837555,
   0.5474217,
   0.4256063,
   0.242042,
   0.1877427,
   0.1048724,
   0.08883738,
   0.05193153,
   0.03462447,
   0.009435356,
   0.01262655,
   0.008531247,
   0.004689607,
   0.001122235,
   0.001842696,
   0.001842696,
   0.001842696,
   0};
   graph = new TGraph(142,PDF4_fx5,PDF4_fy5);
   graph->SetName("PDF4");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#993399");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF45 = new TH1F("Graph_PDF45","Projection of FullPdf",142,1.23032,5.37968);
   Graph_PDF45->SetMinimum(0);
   Graph_PDF45->SetMaximum(303.7012);
   Graph_PDF45->SetDirectory(0);
   Graph_PDF45->SetStats(0);
   graph->SetHistogram(Graph_PDF45);
   
   graph->Draw("f");
   
   Double_t PDF5_fx6[121] = {
   1.5761,
   1.5761,
   1.61,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.7117,
   1.7456,
   1.7795,
   1.8134,
   1.8473,
   1.8812,
   1.9151,
   1.949,
   1.9829,
   2.0168,
   2.0507,
   2.0846,
   2.1185,
   2.1524,
   2.1863,
   2.2202,
   2.2541,
   2.288,
   2.30495,
   2.3219,
   2.33885,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.5253,
   2.5592,
   2.5931,
   2.627,
   2.6609,
   2.6948,
   2.7287,
   2.7626,
   2.7965,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.05075,
   3.059225,
   3.0677,
   3.076175,
   3.08465,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.194825,
   3.2033,
   3.211775,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.32195,
   3.3389,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF5_fy6[121] = {
   0,
   89.20029,
   89.20029,
   88.81451,
   88.6598,
   89.43034,
   90.5023,
   91.97331,
   92.86817,
   94.24298,
   93.90365,
   93.59603,
   94.82516,
   95.9073,
   96.17966,
   96.69724,
   96.87837,
   96.94901,
   97.8705,
   98.786,
   98.86473,
   99.12898,
   99.37866,
   99.68241,
   99.72632,
   99.43866,
   99.39832,
   100.1355,
   101.1069,
   102.7167,
   102.7548,
   102.8492,
   104.2141,
   105.623,
   105.5974,
   105.7547,
   106.498,
   107.2078,
   107.4886,
   107.6457,
   108.8171,
   109.6832,
   110.9757,
   112.5044,
   112.503,
   113.0978,
   112.4491,
   111.9386,
   112.0357,
   112.5077,
   112.7039,
   112.6404,
   112.2656,
   111.6303,
   110.2754,
   108.9969,
   108.0115,
   107.9895,
   108.2533,
   108.7914,
   109.0052,
   108.8544,
   108.2679,
   107.3149,
   105.2838,
   102.6967,
   99.69137,
   98.55519,
   97.19031,
   92.75594,
   88.56072,
   85.26151,
   82.07696,
   77.64231,
   73.35255,
   69.74526,
   66.18422,
   61.72885,
   57.33833,
   53.54223,
   49.63661,
   45.64942,
   41.53895,
   38.08298,
   34.45059,
   31.0214,
   27.3971,
   24.5133,
   21.33347,
   18.81266,
   16.01581,
   13.86546,
   11.38862,
   9.792401,
   7.871149,
   6.660393,
   5.187063,
   4.301644,
   3.178739,
   2.583782,
   1.773174,
   1.458926,
   0.97792,
   0.8044845,
   0.538545,
   0.4128825,
   0.2286723,
   0.1866997,
   0.1012116,
   0.08479238,
   0.05135447,
   0.03434015,
   0.008814346,
   0.0110556,
   0.007318225,
   0.004689607,
   0.001122235,
   0.001842696,
   0.001842696,
   0.001842696,
   0};
   graph = new TGraph(121,PDF5_fx6,PDF5_fy6);
   graph->SetName("PDF5");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#ffff99");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF56 = new TH1F("Graph_PDF56","Projection of FullPdf",121,1.23032,5.37968);
   Graph_PDF56->SetMinimum(0);
   Graph_PDF56->SetMaximum(124.4075);
   Graph_PDF56->SetDirectory(0);
   Graph_PDF56->SetStats(0);
   graph->SetHistogram(Graph_PDF56);
   
   graph->Draw("f");
   
   Double_t PDF6_fx7[119] = {
   1.5761,
   1.5761,
   1.61,
   1.6439,
   1.66085,
   1.6778,
   1.7117,
   1.7456,
   1.7795,
   1.8134,
   1.8473,
   1.8812,
   1.9151,
   1.949,
   1.9829,
   2.0168,
   2.0507,
   2.0846,
   2.1185,
   2.1524,
   2.1863,
   2.2202,
   2.2541,
   2.288,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.5253,
   2.5592,
   2.5931,
   2.627,
   2.6609,
   2.6948,
   2.7287,
   2.7626,
   2.7965,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.05075,
   3.059225,
   3.0677,
   3.076175,
   3.08465,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.194825,
   3.2033,
   3.211775,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.32195,
   3.3389,
   3.35585,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF6_fy7[119] = {
   0,
   81.05684,
   81.05684,
   80.56548,
   81.25925,
   82.22782,
   83.67764,
   84.03871,
   84.80913,
   84.70749,
   84.5365,
   85.53183,
   86.36612,
   86.82658,
   87.48123,
   87.60163,
   87.67758,
   88.49393,
   89.13785,
   89.83222,
   90.68806,
   90.75438,
   90.89345,
   91.46042,
   91.61808,
   93.29922,
   94.96223,
   95.19001,
   95.40398,
   97.07915,
   98.72115,
   99.09789,
   99.67293,
   100.5932,
   101.5368,
   102.0271,
   102.3547,
   103.9031,
   105.1211,
   106.6753,
   108.4862,
   108.7615,
   109.6515,
   109.2166,
   108.9268,
   109.2937,
   109.9013,
   110.1649,
   110.1654,
   109.8509,
   109.2728,
   108.031,
   106.9138,
   106.0601,
   106.072,
   106.3402,
   106.8945,
   107.119,
   106.995,
   106.4542,
   105.563,
   103.6606,
   101.2775,
   98.44377,
   97.40424,
   96.13082,
   94.10096,
   91.83985,
   87.81629,
   84.6016,
   81.5238,
   77.1793,
   73.00217,
   69.41918,
   65.89316,
   61.51113,
   57.19291,
   53.43572,
   49.59181,
   45.59333,
   41.47976,
   38.05486,
   34.44642,
   31.00652,
   27.36617,
   24.49269,
   21.31951,
   18.79242,
   15.98658,
   13.8491,
   11.38187,
   9.788318,
   7.871149,
   6.656633,
   5.177077,
   4.29686,
   3.177,
   2.582063,
   1.771583,
   1.45796,
   0.9773989,
   0.8033355,
   0.5362045,
   0.4119788,
   0.2286294,
   0.1866628,
   0.1011911,
   0.08474981,
   0.05128091,
   0.03429042,
   0.008771153,
   0.01100354,
   0.007226796,
   0.00465636,
   0.001122235,
   0.001842696,
   0.001842696,
   0.001842696,
   0};
   graph = new TGraph(119,PDF6_fx7,PDF6_fy7);
   graph->SetName("PDF6");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF67 = new TH1F("Graph_PDF67","Projection of FullPdf",119,1.23032,5.37968);
   Graph_PDF67->SetMinimum(0);
   Graph_PDF67->SetMaximum(121.182);
   Graph_PDF67->SetDirectory(0);
   Graph_PDF67->SetStats(0);
   graph->SetHistogram(Graph_PDF67);
   
   graph->Draw("f");
   
   Double_t PDF7_fx8[120] = {
   1.5761,
   1.5761,
   1.61,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.7117,
   1.7456,
   1.7795,
   1.8134,
   1.8473,
   1.8812,
   1.9151,
   1.949,
   1.9829,
   2.0168,
   2.0507,
   2.0846,
   2.1185,
   2.1524,
   2.1863,
   2.2202,
   2.2541,
   2.288,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.5253,
   2.5592,
   2.5931,
   2.627,
   2.6609,
   2.6948,
   2.7287,
   2.7626,
   2.7965,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.05075,
   3.059225,
   3.0677,
   3.076175,
   3.08465,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.194825,
   3.2033,
   3.211775,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.32195,
   3.3389,
   3.35585,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF7_fy8[120] = {
   0,
   79.85681,
   79.85681,
   79.49881,
   79.39237,
   80.11805,
   81.09529,
   82.5667,
   82.95113,
   83.75479,
   83.68904,
   83.56075,
   84.59376,
   85.45844,
   85.94735,
   86.62905,
   86.78686,
   86.89962,
   87.74652,
   88.42545,
   89.1541,
   90.04214,
   90.13669,
   90.30781,
   90.91507,
   91.10366,
   92.80991,
   94.49826,
   94.75246,
   95.00086,
   96.71044,
   98.37849,
   98.77919,
   99.37698,
   100.3223,
   101.2907,
   101.8039,
   102.1533,
   103.7224,
   104.9584,
   106.5293,
   108.3581,
   108.6482,
   109.5517,
   109.1316,
   108.8546,
   109.2332,
   109.8494,
   110.1147,
   110.1163,
   109.8038,
   109.2277,
   107.9898,
   106.8769,
   106.0255,
   106.0389,
   106.3138,
   106.8758,
   107.1,
   106.9746,
   106.4327,
   105.5413,
   103.6449,
   101.268,
   98.43508,
   97.39355,
   96.12288,
   94.09431,
   91.83659,
   87.8161,
   84.60126,
   81.52349,
   77.17916,
   73.00203,
   69.41918,
   65.89316,
   61.51113,
   57.19276,
   53.43557,
   49.59114,
   45.59266,
   41.47976,
   38.05486,
   34.44642,
   31.00652,
   27.36617,
   24.49269,
   21.31951,
   18.79229,
   15.98645,
   13.8491,
   11.38187,
   9.788309,
   7.871089,
   6.656579,
   5.177016,
   4.296803,
   3.177,
   2.581966,
   1.771485,
   1.457914,
   0.9772761,
   0.8032209,
   0.5361672,
   0.411929,
   0.2285745,
   0.1866531,
   0.1011771,
   0.08473573,
   0.0512718,
   0.03428515,
   0.008770121,
   0.011001,
   0.00722445,
   0.00465636,
   0.001122235,
   0.001842696,
   0.001842696,
   0.001842696,
   0};
   graph = new TGraph(120,PDF7_fx8,PDF7_fy8);
   graph->SetName("PDF7");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#33cc33");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF78 = new TH1F("Graph_PDF78","Projection of FullPdf",120,1.23032,5.37968);
   Graph_PDF78->SetMinimum(0);
   Graph_PDF78->SetMaximum(121.1279);
   Graph_PDF78->SetDirectory(0);
   Graph_PDF78->SetStats(0);
   graph->SetHistogram(Graph_PDF78);
   
   graph->Draw("f");
   
   Double_t PDF8_fx9[120] = {
   1.5761,
   1.5761,
   1.61,
   1.62695,
   1.6439,
   1.66085,
   1.6778,
   1.7117,
   1.7456,
   1.7795,
   1.8134,
   1.8473,
   1.8812,
   1.9151,
   1.949,
   1.9829,
   2.0168,
   2.0507,
   2.0846,
   2.1185,
   2.1524,
   2.1863,
   2.2202,
   2.2541,
   2.288,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.5253,
   2.5592,
   2.5931,
   2.627,
   2.6609,
   2.6948,
   2.7287,
   2.7626,
   2.7965,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.05075,
   3.059225,
   3.0677,
   3.076175,
   3.08465,
   3.1016,
   3.11855,
   3.1355,
   3.15245,
   3.1694,
   3.18635,
   3.194825,
   3.2033,
   3.211775,
   3.22025,
   3.2372,
   3.2711,
   3.305,
   3.32195,
   3.3389,
   3.35585,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDF8_fy9[120] = {
   0,
   79.44512,
   79.44512,
   79.08943,
   78.98369,
   79.70468,
   80.67562,
   82.13873,
   82.51627,
   83.31395,
   83.23654,
   83.09737,
   84.12152,
   84.97784,
   85.45403,
   86.12325,
   86.2718,
   86.37509,
   87.21029,
   87.87832,
   88.59457,
   89.47182,
   89.54951,
   89.70403,
   90.29959,
   90.47759,
   92.16317,
   93.83269,
   94.06961,
   94.30161,
   95.98913,
   97.63639,
   98.01601,
   98.5934,
   99.51548,
   100.462,
   100.9497,
   101.2737,
   102.8205,
   104.0343,
   105.5788,
   107.3827,
   107.6456,
   108.5199,
   108.0822,
   107.7858,
   108.1419,
   108.7456,
   109.0048,
   109.0011,
   108.6843,
   108.1045,
   106.8596,
   105.7356,
   104.8749,
   104.8853,
   105.1591,
   105.7158,
   105.9376,
   105.8104,
   105.2676,
   104.376,
   102.4794,
   100.0958,
   97.27296,
   96.23268,
   94.96467,
   92.94337,
   90.69435,
   86.68374,
   83.49512,
   80.43651,
   76.12791,
   71.98148,
   68.43626,
   64.94314,
   60.60917,
   56.33459,
   52.62593,
   48.82714,
   44.883,
   40.82297,
   37.44912,
   33.89178,
   30.50454,
   26.91763,
   24.09241,
   20.971,
   18.48434,
   15.72367,
   13.62121,
   11.19405,
   9.626633,
   7.740651,
   6.547532,
   5.094233,
   4.227392,
   3.125357,
   2.540467,
   1.743644,
   1.434961,
   0.9621464,
   0.7909835,
   0.5284826,
   0.40598,
   0.225414,
   0.1841853,
   0.1001471,
   0.08376196,
   0.05071371,
   0.03384692,
   0.008550743,
   0.01083429,
   0.00717191,
   0.004597176,
   0.001089102,
   0.001802756,
   0.001802756,
   0.001802756,
   0};
   graph = new TGraph(120,PDF8_fx9,PDF8_fy9);
   graph->SetName("PDF8");
   graph->SetTitle("Projection of FullPdf");

   ci = TColor::GetColor("#6666cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDF89 = new TH1F("Graph_PDF89","Projection of FullPdf",120,1.23032,5.37968);
   Graph_PDF89->SetMinimum(0);
   Graph_PDF89->SetMaximum(119.9053);
   Graph_PDF89->SetDirectory(0);
   Graph_PDF89->SetStats(0);
   graph->SetHistogram(Graph_PDF89);
   
   graph->Draw("f");
   
   Double_t PDFSig_fx10[106] = {
   1.5761,
   1.5761,
   1.61,
   1.6439,
   1.6778,
   1.7117,
   1.7456,
   1.7795,
   1.8134,
   1.8473,
   1.8812,
   1.9151,
   1.949,
   1.9829,
   2.0168,
   2.0507,
   2.0846,
   2.1185,
   2.1524,
   2.1863,
   2.2202,
   2.2541,
   2.288,
   2.3219,
   2.3558,
   2.3897,
   2.4236,
   2.4575,
   2.4914,
   2.5253,
   2.5592,
   2.5931,
   2.627,
   2.6609,
   2.6948,
   2.7287,
   2.7626,
   2.7965,
   2.8304,
   2.8643,
   2.8982,
   2.9321,
   2.966,
   2.9999,
   3.0338,
   3.0677,
   3.1016,
   3.1355,
   3.1694,
   3.2033,
   3.2372,
   3.2711,
   3.305,
   3.3389,
   3.3728,
   3.4067,
   3.4406,
   3.4745,
   3.5084,
   3.5423,
   3.5762,
   3.6101,
   3.644,
   3.6779,
   3.7118,
   3.7457,
   3.7796,
   3.8135,
   3.8474,
   3.8813,
   3.9152,
   3.9491,
   3.983,
   4.0169,
   4.0508,
   4.0847,
   4.1186,
   4.1525,
   4.1864,
   4.2203,
   4.2542,
   4.2881,
   4.322,
   4.3559,
   4.3898,
   4.4237,
   4.4576,
   4.4915,
   4.5254,
   4.5593,
   4.5932,
   4.6271,
   4.661,
   4.6949,
   4.7288,
   4.7627,
   4.7966,
   4.8305,
   4.8644,
   4.8983,
   4.9322,
   4.9661,
   5,
   5,
   5.0339,
   5.0339};
   Double_t PDFSig_fy10[106] = {
   0,
   47.46453,
   47.46453,
   47.31061,
   47.87498,
   48.23111,
   48.84075,
   49.2566,
   50.3233,
   51.25779,
   52.15843,
   53.07227,
   53.95837,
   54.93622,
   55.51368,
   56.05098,
   57.17606,
   58.17816,
   59.16643,
   60.06534,
   61.39513,
   62.70566,
   63.67519,
   64.48225,
   66.38848,
   68.14899,
   69.49036,
   70.7767,
   72.73894,
   74.52004,
   76.47054,
   78.42235,
   80.19865,
   81.86947,
   84.20806,
   86.43651,
   88.51121,
   90.61968,
   92.72432,
   94.62889,
   97.47094,
   100.3074,
   102.2324,
   104.3428,
   106.4991,
   108.7805,
   110.4323,
   112.3978,
   113.5291,
   115.0791,
   115.5092,
   116.4502,
   116.1271,
   116.2986,
   115.4259,
   115.1447,
   113.1475,
   111.7996,
   109.1378,
   107.0071,
   103.7121,
   100.9701,
   96.81164,
   93.11516,
   88.67931,
   84.65547,
   79.44829,
   74.49738,
   69.53394,
   64.74118,
   59.16446,
   53.68043,
   48.54779,
   43.19665,
   38.51381,
   33.50077,
   29.36034,
   24.76625,
   21.41661,
   17.54748,
   14.85816,
   11.60237,
   9.810299,
   7.504548,
   6.132248,
   4.345133,
   3.560366,
   2.405834,
   1.974521,
   1.307166,
   1.018119,
   0.5786076,
   0.4629553,
   0.2360137,
   0.2045629,
   0.1199339,
   0.08797923,
   0.03401511,
   0.03008749,
   0.01164069,
   0.01091353,
   0.00469272,
   0.006389305,
   0.006389305,
   0.006389305,
   0};
   graph = new TGraph(106,PDFSig_fx10,PDFSig_fy10);
   graph->SetName("PDFSig");
   graph->SetTitle("Projection of FullPdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_PDFSig10 = new TH1F("Graph_PDFSig10","Projection of FullPdf",106,1.23032,5.37968);
   Graph_PDFSig10->SetMinimum(0);
   Graph_PDFSig10->SetMaximum(128.0952);
   Graph_PDFSig10->SetDirectory(0);
   Graph_PDFSig10->SetStats(0);
   graph->SetHistogram(Graph_PDFSig10);
   
   graph->Draw("l");
   
   Double_t dataSetCut_fx3002[100] = {
   1.62695,
   1.66085,
   1.69475,
   1.72865,
   1.76255,
   1.79645,
   1.83035,
   1.86425,
   1.89815,
   1.93205,
   1.96595,
   1.99985,
   2.03375,
   2.06765,
   2.10155,
   2.13545,
   2.16935,
   2.20325,
   2.23715,
   2.27105,
   2.30495,
   2.33885,
   2.37275,
   2.40665,
   2.44055,
   2.47445,
   2.50835,
   2.54225,
   2.57615,
   2.61005,
   2.64395,
   2.67785,
   2.71175,
   2.74565,
   2.77955,
   2.81345,
   2.84735,
   2.88125,
   2.91515,
   2.94905,
   2.98295,
   3.01685,
   3.05075,
   3.08465,
   3.11855,
   3.15245,
   3.18635,
   3.22025,
   3.25415,
   3.28805,
   3.32195,
   3.35585,
   3.38975,
   3.42365,
   3.45755,
   3.49145,
   3.52535,
   3.55925,
   3.59315,
   3.62705,
   3.66095,
   3.69485,
   3.72875,
   3.76265,
   3.79655,
   3.83045,
   3.86435,
   3.89825,
   3.93215,
   3.96605,
   3.99995,
   4.03385,
   4.06775,
   4.10165,
   4.13555,
   4.16945,
   4.20335,
   4.23725,
   4.27115,
   4.30505,
   4.33895,
   4.37285,
   4.40675,
   4.44065,
   4.47455,
   4.50845,
   4.54235,
   4.57625,
   4.61015,
   4.64405,
   4.67795,
   4.71185,
   4.74575,
   4.77965,
   4.81355,
   4.84745,
   4.88135,
   4.91525,
   4.94915,
   4.98305};
   Double_t dataSetCut_fy3002[100] = {
   323,
   310,
   293,
   319,
   271,
   313,
   288,
   273,
   308,
   264,
   302,
   292,
   286,
   283,
   293,
   277,
   297,
   269,
   273,
   230,
   243,
   246,
   242,
   241,
   242,
   263,
   268,
   248,
   226,
   240,
   258,
   227,
   238,
   209,
   229,
   231,
   211,
   222,
   234,
   214,
   228,
   216,
   233,
   208,
   231,
   241,
   213,
   232,
   233,
   242,
   220,
   241,
   214,
   193,
   237,
   207,
   176,
   173,
   179,
   189,
   159,
   147,
   162,
   146,
   143,
   129,
   138,
   87,
   98,
   84,
   55,
   75,
   50,
   46,
   46,
   41,
   40,
   20,
   27,
   21,
   17,
   17,
   6,
   6,
   2,
   2,
   4,
   1,
   1,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dataSetCut_felx3002[100] = {
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695};
   Double_t dataSetCut_fely3002[100] = {
   17.47915,
   17.11391,
   16.62454,
   17.36757,
   15.96967,
   17.19887,
   16.47793,
   16.03028,
   17.05705,
   15.75577,
   16.88534,
   16.59532,
   16.41892,
   16.33003,
   16.62454,
   16.15083,
   16.74094,
   15.90884,
   16.03028,
   14.67399,
   15.09647,
   15.19235,
   15.06438,
   15.03222,
   15.06438,
   15.72498,
   15.87834,
   15.25595,
   14.54161,
   15,
   15.57016,
   14.57481,
   14.93535,
   13.96548,
   14.641,
   14.70691,
   14.03444,
   14.40805,
   14.80523,
   14.13728,
   14.60794,
   14.20544,
   14.77252,
   13.93087,
   14.70691,
   15.03222,
   14.10308,
   14.73975,
   14.77252,
   15.06438,
   14.34082,
   15.03222,
   14.13728,
   13.40144,
   14.90292,
   13.89618,
   12.77592,
   12.66245,
   12.88843,
   13.25682,
   12.11943,
   11.63466,
   12.23774,
   11.59339,
   11.46871,
   10.86882,
   11.25798,
   9.30942,
   9.882579,
   9.146873,
   7.39358,
   8.640903,
   7.047337,
   6.757581,
   6.757581,
   6.376898,
   6.298,
   4.434448,
   5.163771,
   4.545807,
   4.082184,
   4.082184,
   2.379931,
   2.379931,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dataSetCut_fehx3002[100] = {
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695,
   0.01695};
   Double_t dataSetCut_fehy3002[100] = {
   18.47915,
   18.11391,
   17.62454,
   18.36757,
   16.96967,
   18.19887,
   17.47793,
   17.03028,
   18.05705,
   16.75577,
   17.88534,
   17.59532,
   17.41892,
   17.33003,
   17.62454,
   17.15083,
   17.74094,
   16.90884,
   17.03028,
   15.67399,
   16.09647,
   16.19235,
   16.06438,
   16.03222,
   16.06438,
   16.72498,
   16.87834,
   16.25595,
   15.54161,
   16,
   16.57016,
   15.57481,
   15.93535,
   14.96548,
   15.641,
   15.70691,
   15.03444,
   15.40805,
   15.80523,
   15.13728,
   15.60794,
   15.20544,
   15.77252,
   14.93087,
   15.70691,
   16.03222,
   15.10308,
   15.73975,
   15.77252,
   16.06438,
   15.34082,
   16.03222,
   15.13728,
   14.40144,
   15.90292,
   14.89618,
   13.77592,
   13.66245,
   13.88843,
   14.25682,
   13.11943,
   12.63466,
   13.23774,
   12.59339,
   12.46871,
   11.86882,
   12.25798,
   10.36314,
   10.93319,
   10.20155,
   8.461166,
   9.698771,
   8.118225,
   7.831489,
   7.831489,
   7.455185,
   7.377261,
   5.546519,
   6.260244,
   5.655182,
   5.203719,
   5.203719,
   3.583642,
   3.583642,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(100,dataSetCut_fx3002,dataSetCut_fy3002,dataSetCut_felx3002,dataSetCut_fehx3002,dataSetCut_fely3002,dataSetCut_fehy3002);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of combData_plot__BacPIDK");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3002 = new TH1F("Graph_dataSetCut3002","Histogram of combData_plot__BacPIDK",100,1.271,5.339);
   Graph_dataSetCut3002->SetMinimum(0);
   Graph_dataSetCut3002->SetMaximum(375.6271);
   Graph_dataSetCut3002->SetDirectory(0);
   Graph_dataSetCut3002->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3002);
   
   grae->Draw("p");
   
   TH1D *frame_acf7f60__2 = new TH1D("frame_acf7f60__2","",100,1.61,5);
   frame_acf7f60__2->SetBinContent(1,358.5531);
   frame_acf7f60__2->SetMinimum(1);
   frame_acf7f60__2->SetMaximum(394.4084);
   frame_acf7f60__2->SetEntries(1);
   frame_acf7f60__2->SetDirectory(0);
   frame_acf7f60__2->SetStats(0);
   frame_acf7f60__2->GetXaxis()->SetTitle("BacPIDK");
   frame_acf7f60__2->GetXaxis()->SetLabelColor(0);
   frame_acf7f60__2->GetXaxis()->SetLabelFont(132);
   frame_acf7f60__2->GetXaxis()->SetLabelOffset(0.006);
   frame_acf7f60__2->GetXaxis()->SetLabelSize(0.065);
   frame_acf7f60__2->GetXaxis()->SetTitleSize(0.065);
   frame_acf7f60__2->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.03 )}");
   frame_acf7f60__2->GetYaxis()->SetNdivisions(6);
   frame_acf7f60__2->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_acf7f60__2->GetYaxis()->SetLabelFont(132);
   frame_acf7f60__2->GetYaxis()->SetLabelOffset(0.006);
   frame_acf7f60__2->GetYaxis()->SetLabelSize(0.065);
   frame_acf7f60__2->GetYaxis()->SetTitleSize(0.065);
   frame_acf7f60__2->GetYaxis()->SetTitleOffset(1.2);
   frame_acf7f60__2->Draw("AXISSAME");
   TText *text = new TText(0.725,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.075);
   text->Draw();
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(0.8711538,-10.4,5.217308,5.6);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetTicky(1);
   lowerPad->SetTickx(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *frame_ae1d140__3 = new TH1D("frame_ae1d140__3","",100,1.61,5);
   frame_ae1d140__3->SetBinContent(1,4.318939);
   frame_ae1d140__3->SetMinimum(-4);
   frame_ae1d140__3->SetMaximum(4);
   frame_ae1d140__3->SetEntries(1);
   frame_ae1d140__3->SetDirectory(0);
   frame_ae1d140__3->SetStats(0);
  frame_ae1d140__3->GetXaxis()->SetTitle("#font[132]{ln(#it{L}(#it{K}#kern[0.1]{/#kern[0.1]{#it{#pi}}}))}");
   frame_ae1d140__3->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_ae1d140__3->GetXaxis()->SetLabelFont(132);
   frame_ae1d140__3->GetXaxis()->SetLabelOffset(0.06);
   frame_ae1d140__3->GetXaxis()->SetLabelSize(0.16);
   frame_ae1d140__3->GetXaxis()->SetTitleSize(0.16);
   frame_ae1d140__3->GetXaxis()->SetTitleOffset(1.2);
   frame_ae1d140__3->GetXaxis()->SetTitleFont(132);
   frame_ae1d140__3->GetYaxis()->SetNdivisions(512);
   frame_ae1d140__3->GetYaxis()->SetLabelFont(132);
   frame_ae1d140__3->GetYaxis()->SetLabelOffset(0.006);
   frame_ae1d140__3->GetYaxis()->SetLabelSize(0.16);
   frame_ae1d140__3->GetYaxis()->SetTitleSize(0.09);
   frame_ae1d140__3->GetYaxis()->SetTitleOffset(0.26);
   frame_ae1d140__3->Draw("FUNC");
   
   Double_t pull_dataSetCut_FullPdf_fx3003[100] = {
   1.62695,
   1.66085,
   1.69475,
   1.72865,
   1.76255,
   1.79645,
   1.83035,
   1.86425,
   1.89815,
   1.93205,
   1.96595,
   1.99985,
   2.03375,
   2.06765,
   2.10155,
   2.13545,
   2.16935,
   2.20325,
   2.23715,
   2.27105,
   2.30495,
   2.33885,
   2.37275,
   2.40665,
   2.44055,
   2.47445,
   2.50835,
   2.54225,
   2.57615,
   2.61005,
   2.64395,
   2.67785,
   2.71175,
   2.74565,
   2.77955,
   2.81345,
   2.84735,
   2.88125,
   2.91515,
   2.94905,
   2.98295,
   3.01685,
   3.05075,
   3.08465,
   3.11855,
   3.15245,
   3.18635,
   3.22025,
   3.25415,
   3.28805,
   3.32195,
   3.35585,
   3.38975,
   3.42365,
   3.45755,
   3.49145,
   3.52535,
   3.55925,
   3.59315,
   3.62705,
   3.66095,
   3.69485,
   3.72875,
   3.76265,
   3.79655,
   3.83045,
   3.86435,
   3.89825,
   3.93215,
   3.96605,
   3.99995,
   4.03385,
   4.06775,
   4.10165,
   4.13555,
   4.16945,
   4.20335,
   4.23725,
   4.27115,
   4.30505,
   4.33895,
   4.37285,
   4.40675,
   4.44065,
   4.47455,
   4.50845,
   4.54235,
   4.57625,
   4.61015,
   4.64405,
   4.67795,
   4.71185,
   4.74575,
   4.77965,
   4.81355,
   4.84745,
   4.88135,
   4.91525,
   4.94915,
   4.98305};
   Double_t pull_dataSetCut_FullPdf_fy3003[100] = {
   -0.129452,
   -0.4632457,
   -1.293258,
   0.1857499,
   -2.498669,
   0.1886179,
   -0.8833773,
   -1.590685,
   0.5620335,
   -1.735919,
   0.4692967,
   0.1859497,
   0.1498331,
   0.1791704,
   0.8698153,
   0.1739288,
   1.549246,
   0.06735111,
   0.5891093,
   -1.983328,
   -0.7856476,
   -0.4838355,
   -0.6683362,
   -0.598501,
   -0.3428139,
   1.142175,
   1.569819,
   0.3705406,
   -0.8248372,
   0.04215624,
   1.386235,
   -0.5335281,
   0.286136,
   -1.62542,
   -0.2296098,
   -0.2008992,
   -1.537127,
   -0.8077514,
   -0.05934152,
   -1.366948,
   -0.3761822,
   -1.168476,
   -0.0905708,
   -1.72984,
   -0.05968786,
   0.6334385,
   -1.204441,
   0.07478135,
   0.4133256,
   1.212723,
   -0.05616082,
   1.628201,
   0.2351006,
   -0.8662603,
   2.4559,
   0.9097634,
   -0.8308988,
   -0.5631514,
   0.3905577,
   1.705957,
   0.09039272,
   -0.2049121,
   1.683381,
   1.145108,
   1.712257,
   1.343925,
   2.860652,
   -0.9549393,
   1.04774,
   0.5585895,
   -1.823438,
   1.459761,
   -0.5798652,
   -0.1903173,
   0.7909924,
   1.017106,
   1.742668,
   -0.7318614,
   1.42638,
   1.13489,
   1.050579,
   1.725258,
   -0.45524,
   0.1147388,
   -0.8818085,
   -0.4514426,
   0.8401763,
   -0.3002561,
   -0.06979455,
   0.9644362,
   0.5944689,
   -0.2831423,
   0.9206214,
   -0.1314941,
   -0.07421608,
   -0.03851852,
   -0.02803791,
   -0.01593206,
   -0.009570426,
   -0.006290148};
   Double_t pull_dataSetCut_FullPdf_felx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fely3003[100] = {
   0.945885,
   0.9447938,
   0.9432609,
   1,
   0.9410713,
   1,
   0.942785,
   0.941281,
   1,
   0.9403191,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0.9362,
   0.9378746,
   0.9382425,
   0.9377505,
   0.9376256,
   0.9377505,
   1,
   1,
   1,
   0.9356566,
   1,
   1,
   0.9357938,
   1,
   0.9331795,
   0.9360655,
   0.9363337,
   0.9334861,
   0.9350989,
   0.9367298,
   0.9339379,
   0.9359301,
   0.9342341,
   0.9365986,
   0.9330247,
   0.9363337,
   1,
   0.9337883,
   1,
   1,
   1,
   0.9348144,
   1,
   1,
   0.9305625,
   1,
   1,
   0.9274096,
   0.9268067,
   1,
   1,
   1,
   0.9208526,
   1,
   1,
   1,
   1,
   1,
   0.89832,
   1,
   1,
   0.8738252,
   1,
   0.8680884,
   0.8628731,
   1,
   1,
   1,
   0.7995011,
   1,
   1,
   1,
   1,
   0.6641098,
   1,
   0.4897207,
   0.4897207,
   1,
   0.3597463,
   0.3597463,
   1,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehx3003[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_dataSetCut_FullPdf_fehy3003[100] = {
   1,
   1,
   1,
   1.057579,
   1,
   1.058143,
   1,
   1,
   1.058627,
   1,
   1.059223,
   1.060258,
   1.060905,
   1.061237,
   1.060152,
   1.061916,
   1.059734,
   1.062858,
   1.062382,
   1,
   1,
   1,
   1,
   1,
   1,
   1.063593,
   1.062979,
   1.065548,
   1,
   1.066667,
   1.064225,
   1,
   1.066955,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.066524,
   1,
   1.067844,
   1.067693,
   1.066382,
   1,
   1.066524,
   1.070735,
   1,
   1.067101,
   1.071962,
   1,
   1,
   1.077589,
   1.075433,
   1.082512,
   1,
   1.081714,
   1.086256,
   1.087194,
   1.092006,
   1.088826,
   1,
   1.10631,
   1.115305,
   1,
   1.122426,
   1,
   1,
   1.158919,
   1.169093,
   1.171366,
   1,
   1.21234,
   1.244044,
   1.274739,
   1.274739,
   1,
   1.505775,
   1,
   1,
   1.652138,
   1,
   1,
   2.04198,
   2.779737,
   1,
   2.779737,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(100,pull_dataSetCut_FullPdf_fx3003,pull_dataSetCut_FullPdf_fy3003,pull_dataSetCut_FullPdf_felx3003,pull_dataSetCut_FullPdf_fehx3003,pull_dataSetCut_FullPdf_fely3003,pull_dataSetCut_FullPdf_fehy3003);
   grae->SetName("pull_dataSetCut_FullPdf");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   Double_t xAxis1[101] = {1.61, 1.6439, 1.6778, 1.7117, 1.7456, 1.7795, 1.8134, 1.8473, 1.8812, 1.9151, 1.949, 1.9829, 2.0168, 2.0507, 2.0846, 2.1185, 2.1524, 2.1863, 2.2202, 2.2541, 2.288, 2.3219, 2.3558, 2.3897, 2.4236, 2.4575, 2.4914, 2.5253, 2.5592, 2.5931, 2.627, 2.6609, 2.6948, 2.7287, 2.7626, 2.7965, 2.8304, 2.8643, 2.8982, 2.9321, 2.966, 2.9999, 3.0338, 3.0677, 3.1016, 3.1355, 3.1694, 3.2033, 3.2372, 3.2711, 3.305, 3.3389, 3.3728, 3.4067, 3.4406, 3.4745, 3.5084, 3.5423, 3.5762, 3.6101, 3.644, 3.6779, 3.7118, 3.7457, 3.7796, 3.8135, 3.8474, 3.8813, 3.9152, 3.9491, 3.983, 4.0169, 4.0508, 4.0847, 4.1186, 4.1525, 4.1864, 4.2203, 4.2542, 4.2881, 4.322, 4.3559, 4.3898, 4.4237, 4.4576, 4.4915, 4.5254, 4.5593, 4.5932, 4.6271, 4.661, 4.6949, 4.7288, 4.7627, 4.7966, 4.8305, 4.8644, 4.8983, 4.9322, 4.9661, 5}; 
   
   TH1F *Graph_pull_dataSetCut_FullPdf3003 = new TH1F("Graph_pull_dataSetCut_FullPdf3003","",100, xAxis1);
   Graph_pull_dataSetCut_FullPdf3003->SetMinimum(-4.178663);
   Graph_pull_dataSetCut_FullPdf3003->SetMaximum(4.6884);
   Graph_pull_dataSetCut_FullPdf3003->SetDirectory(0);
   Graph_pull_dataSetCut_FullPdf3003->SetStats(0);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetNdivisions(5);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetNdivisions(505,kTRUE);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetYaxis()->SetLabelSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleSize(0.15);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_dataSetCut_FullPdf3003->GetXaxis()->SetTitle("#font[132]{ln(#it{L}(#it{K}#kern[0.1]{/#kern[0.1]{#it{#pi}}}))}");
   grae->SetHistogram(Graph_pull_dataSetCut_FullPdf3003);
   
   grae->Draw("ap");
   
   TH1D *frame_ae1d140__4 = new TH1D("frame_ae1d140__4","",100,1.61,5);
   frame_ae1d140__4->SetBinContent(1,4.318939);
   frame_ae1d140__4->SetMinimum(-4);
   frame_ae1d140__4->SetMaximum(4);
   frame_ae1d140__4->SetEntries(1);
   frame_ae1d140__4->SetDirectory(0);
   frame_ae1d140__4->SetStats(0);
   frame_ae1d140__4->GetXaxis()->SetTitle("#font[132]{ln(L(K#kern[0.1]{/#kern[0.1]{#pi}}))}");
   
   frame_ae1d140__4->GetXaxis()->SetLabelFont(132);
   frame_ae1d140__4->GetXaxis()->SetLabelOffset(0.06);
   frame_ae1d140__4->GetXaxis()->SetLabelSize(0.16);
   frame_ae1d140__4->GetXaxis()->SetTitleSize(0.16);
   frame_ae1d140__4->GetXaxis()->SetTitleOffset(1.2);
   frame_ae1d140__4->GetXaxis()->SetTitleFont(132);
   frame_ae1d140__4->GetYaxis()->SetNdivisions(5);
   frame_ae1d140__4->GetXaxis()->SetNdivisions(505,kTRUE);
   frame_ae1d140__4->GetYaxis()->SetLabelFont(132);
   frame_ae1d140__4->GetYaxis()->SetLabelOffset(0.006);
   frame_ae1d140__4->GetYaxis()->SetLabelSize(0.16);
   frame_ae1d140__4->GetYaxis()->SetTitleSize(0.09);
   frame_ae1d140__4->GetYaxis()->SetTitleOffset(0.26);
   frame_ae1d140__4->Draw("AXISSAME");
   
   Double_t Graph0_fx11[3] = {
   0,
   1.61,
   5};
   Double_t Graph0_fy11[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,Graph0_fx11,Graph0_fy11);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,5.5);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(4.6884);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("SAME");
   
   Double_t Graph1_fx12[2] = {
   1.61,
   5};
   Double_t Graph1_fy12[2] = {
   -3,
   -3};
   graph = new TGraph(2,Graph1_fx12,Graph1_fy12);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,1.271,5.339);
   Graph_Graph12->SetMinimum(-4.178663);
   Graph_Graph12->SetMaximum(4.6884);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("SAME");
   
   Double_t Graph2_fx13[2] = {
   1.61,
   5};
   Double_t Graph2_fy13[2] = {
   3,
   3};
   graph = new TGraph(2,Graph2_fx13,Graph2_fy13);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,1.271,5.339);
   Graph_Graph13->SetMinimum(0);
   Graph_Graph13->SetMaximum(4.6884);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("SAME");
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig3c.pdf");
   canvas->SaveAs("Fig3c.png");
//   canvas->SaveAs("Fig3c.jpg");
   canvas->SaveAs("Fig3c.eps");
   canvas->SaveAs("Fig3c.root.svnfool");
}


==> figs/Fig4.C <==
void Fig4()
{
  gStyle->SetEndErrorSize(1);
  
//=========Macro generated from canvas: c/c
//=========  (Sun Nov  5 17:17:16 2017) by ROOT version6.08/06
   TCanvas *c = new TCanvas("c", "c",0,0,800,600);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-26.67733,-20.25316,106.7093,106.3291);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.2);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   Double_t _fx3001[20] = {
   15.79744,
   20.04165,
   22.69698,
   24.97854,
   27.0583,
   28.99528,
   30.8123,
   32.52081,
   34.16113,
   35.76292,
   37.35411,
   38.95097,
   40.61795,
   42.3963,
   44.3334,
   46.52746,
   49.13636,
   52.46144,
   57.36502,
   70.12375};
   Double_t _fy3001[20] = {
   25.87763,
   32.13779,
   35.87066,
   39.01088,
   42.74998,
   46.12394,
   49.21726,
   52.28718,
   54.53913,
   57.90096,
   59.00228,
   61.3787,
   62.51044,
   64.06881,
   65.72912,
   69.94749,
   69.93874,
   74.08671,
   79.73405,
   90.66106};
   Double_t _felx3001[20] = {
   5.797436,
   1.556646,
   1.22198,
   1.094545,
   1.009301,
   0.9482758,
   0.8892968,
   0.831806,
   0.8051313,
   0.7939219,
   0.8021063,
   0.8059726,
   0.8479511,
   0.9172951,
   1.012403,
   1.161456,
   1.408364,
   1.84744,
   2.891023,
   9.345748};
   Double_t _fely3001[20] = {
   0.1661044,
   0.2060959,
   0.239757,
   0.2656676,
   0.3005836,
   0.3272623,
   0.3648536,
   0.3930071,
   0.3870418,
   0.4433834,
   0.4647619,
   0.4949579,
   0.5087026,
   0.4967226,
   0.4936507,
   0.569423,
   0.5255857,
   0.5909555,
   0.6276365,
   0.5688599};
   Double_t _fehx3001[20] = {
   2.687564,
   1.433354,
   1.18702,
   1.070455,
   0.9886991,
   0.9277242,
   0.8767032,
   0.835194,
   0.8078687,
   0.7890781,
   0.7908937,
   0.8190274,
   0.8610489,
   0.9247049,
   1.032597,
   1.200544,
   1.477636,
   2.01256,
   3.412977,
   79.87625};
   Double_t _fehy3001[20] = {
   0.1661044,
   0.2060959,
   0.239757,
   0.2656676,
   0.3005836,
   0.3272623,
   0.3648536,
   0.3930071,
   0.3870418,
   0.4433834,
   0.4647619,
   0.4949579,
   0.5087026,
   0.4967226,
   0.4936507,
   0.569423,
   0.5255857,
   0.5909555,
   0.6276365,
   0.5688599};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,_fx3001,_fy3001,_felx3001,_fehx3001,_fely3001,_fehy3001);
   grae->SetName("");
   grae->SetTitle("Decay-time resolution");
   //grae->SetFillColor(1); // Stefania
   grae->SetFillColor(0); // Stefania
   grae->SetLineWidth(2);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Decay-time resolution",100,0,164);
   Graph_Graph3001->SetMinimum(0);
   Graph_Graph3001->SetMaximum(100);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetTitle("#it{#sigma_{t}} [fs]");
   Graph_Graph3001->GetXaxis()->SetRange(1,61);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetTitle("#it{#sigma} [fs]");
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(1.25);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   Graph_Graph3001->SetFillColor(0);   // Stefania
   grae->SetHistogram(Graph_Graph3001);
   
   
   TF1 *flin3002 = new TF1("flin","[0]*x + [1]",0,100.04);
   //flin3002->SetFillColor(1);
   flin3002->SetFillColor(0);
   //flin3002->SetFillStyle(0);
   flin3002->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   flin3002->SetLineColor(ci);
   flin3002->SetLineWidth(2);
   flin3002->SetChisquare(21.74764);
   flin3002->SetNDF(18);
   flin3002->GetXaxis()->SetNdivisions(505);
   flin3002->GetXaxis()->SetLabelFont(132);
   flin3002->GetXaxis()->SetLabelOffset(0.01);
   flin3002->GetXaxis()->SetLabelSize(0.06);
   flin3002->GetXaxis()->SetTitleSize(0.072);
   flin3002->GetXaxis()->SetTitleOffset(0.95);
   flin3002->GetXaxis()->SetTitleFont(132);
   flin3002->GetYaxis()->SetLabelFont(132);
   flin3002->GetYaxis()->SetLabelOffset(0.01);
   flin3002->GetYaxis()->SetLabelSize(0.06);
   flin3002->GetYaxis()->SetTitleSize(0.072);
   flin3002->GetYaxis()->SetTitleOffset(0.95);
   flin3002->GetYaxis()->SetTitleFont(132);
   flin3002->SetParameter(0,1.28);
   flin3002->SetParLimits(0,0,0);
   flin3002->SetParameter(1,10.262);
   flin3002->SetParLimits(1,0,0);
   grae->GetListOfFunctions()->Add(flin3002);
   grae->Draw("apz0");
   /* ??
   TH1F *Graph_Graph31 = new TH1F("Graph_Graph31","",100,0,100);
   Graph_Graph31->SetMinimum(0);
   Graph_Graph31->SetMaximum(100);
   Graph_Graph31->SetDirectory(0);
   Graph_Graph31->SetStats(0);
   Graph_Graph31->SetLineWidth(1);
   Graph_Graph31->SetFillColor(0);   // Stefania
   */
   
   TH1F *counts_overlay_th1__BeautyTimeErr_fs__1 = new TH1F("counts_overlay_th1__BeautyTimeErr_fs__1","Histogram of counts_overlay_th1__BeautyTimeErr_fs",22,0,100);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(3,1.772813);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(4,12.10457);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(5,33.67236);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(6,52.96679);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(7,65.60003);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(8,68.14236);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(9,55.39038);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(10,37.82718);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(11,21.77979);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(12,14.2341);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(13,7.693653);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(14,4.203358);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(15,2.617049);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(16,0.8210092);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(17,0.7242744);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(18,0.2999689);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(19,0.09442525);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(20,-0.08154411);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(21,0.03785646);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinContent(22,0.09963479);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(3,0.406669);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(4,1.029454);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(5,1.665226);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(6,2.082701);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(7,2.285319);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(8,2.343346);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(9,2.129445);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(10,1.772298);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(11,1.370738);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(12,1.122153);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(13,0.8400527);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(14,0.6188814);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(15,0.4900228);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(16,0.331448);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(17,0.2996892);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(18,0.2048577);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(19,0.1360833);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(20,0.08022218);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(21,0.09451761);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetBinError(22,0.09982944);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetEntries(16576);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetLineColor(1);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetLineWidth(2);
   counts_overlay_th1__BeautyTimeErr_fs__1->SetFillColor(18);
   //counts_overlay_th1__BeautyTimeErr_fs__1->SetFillColorAlpha(kGray,10);

   counts_overlay_th1__BeautyTimeErr_fs__1->SetMarkerSize(0);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetTitle("BeautyTimeErr_fs");
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetNdivisions(505);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetLabelFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetLabelOffset(0.01);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetLabelSize(0.06);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetTitleSize(0.072);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetTitleOffset(0.95);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetXaxis()->SetTitleFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetTitle("Events / ( 4.54545 )");
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetLabelFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetLabelOffset(0.01);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetLabelSize(0.06);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetTitleSize(0.072);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetTitleOffset(0.95);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetYaxis()->SetTitleFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetZaxis()->SetLabelFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetZaxis()->SetLabelSize(0.06);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetZaxis()->SetTitleSize(0.072);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetZaxis()->SetTitleOffset(1.2);
   counts_overlay_th1__BeautyTimeErr_fs__1->GetZaxis()->SetTitleFont(132);
   counts_overlay_th1__BeautyTimeErr_fs__1->Draw(" SAME HIST");
   //counts_overlay_th1__BeautyTimeErr_fs__1->Draw("AH SAME HIST");
   grae->Draw("P same"); // Stefania
   //Graph_Graph31->Draw("same ");
   
   TPaveText *pt = new TPaveText(0.23,0.86,0.38,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.23,0.75,0.57,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
    TLegendEntry *entry=leg->AddEntry("","Prompt #font[12]{D^{#mp}_{s}} data","LE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
  entry=leg->AddEntry("counts_overlay_th1__BeautyTimeErr_fs","#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #font[12]{D^{#mp}_{s}}#font[12]{K^{#pm}_{s}} data","F");
   entry->SetFillStyle(1001); // Stefania
   entry->SetFillColor(18);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TF1 *singleGauss3003 = new TF1("singleGauss","1.772 * x",0,100);
   singleGauss3003->SetFillColor(1);
   singleGauss3003->SetFillStyle(0);
   singleGauss3003->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff00ff");
   singleGauss3003->SetLineColor(ci);
   singleGauss3003->SetLineWidth(2);
   singleGauss3003->SetLineStyle(2);
   singleGauss3003->GetXaxis()->SetNdivisions(505);
   singleGauss3003->GetXaxis()->SetLabelFont(132);
   singleGauss3003->GetXaxis()->SetLabelOffset(0.01);
   singleGauss3003->GetXaxis()->SetLabelSize(0.06);
   singleGauss3003->GetXaxis()->SetTitleSize(0.072);
   singleGauss3003->GetXaxis()->SetTitleOffset(0.95);
   singleGauss3003->GetXaxis()->SetTitleFont(132);
   singleGauss3003->GetYaxis()->SetLabelFont(132);
   singleGauss3003->GetYaxis()->SetLabelOffset(0.01);
   singleGauss3003->GetYaxis()->SetLabelSize(0.06);
   singleGauss3003->GetYaxis()->SetTitleSize(0.072);
   singleGauss3003->GetYaxis()->SetTitleOffset(0.95);
   singleGauss3003->GetYaxis()->SetTitleFont(132);
   singleGauss3003->Draw("SAME");
   
   TF1 *secondApproach3004 = new TF1("secondApproach","1.243 * x",0,100);
   secondApproach3004->SetFillColor(1);
   secondApproach3004->SetFillStyle(0);
   secondApproach3004->SetMarkerStyle(20);

   ci = TColor::GetColor("#ff00ff");
   secondApproach3004->SetLineColor(ci);
   secondApproach3004->SetLineWidth(2);
   secondApproach3004->SetLineStyle(2);
   secondApproach3004->GetXaxis()->SetNdivisions(505);
   secondApproach3004->GetXaxis()->SetLabelFont(132);
   secondApproach3004->GetXaxis()->SetLabelOffset(0.01);
   secondApproach3004->GetXaxis()->SetLabelSize(0.06);
   secondApproach3004->GetXaxis()->SetTitleSize(0.072);
   secondApproach3004->GetXaxis()->SetTitleOffset(0.95);
   secondApproach3004->GetXaxis()->SetTitleFont(132);
   secondApproach3004->GetYaxis()->SetLabelFont(132);
   secondApproach3004->GetYaxis()->SetLabelOffset(0.01);
   secondApproach3004->GetYaxis()->SetLabelSize(0.06);
   secondApproach3004->GetYaxis()->SetTitleSize(0.072);
   secondApproach3004->GetYaxis()->SetTitleOffset(0.95);
   secondApproach3004->GetYaxis()->SetTitleFont(132);
   secondApproach3004->Draw("SAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
   c->SaveAs("Fig4.pdf");
   c->SaveAs("Fig4.eps");
//   c->SaveAs("Fig4.ps");
//   c->SaveAs("Fig4.jpg");
   c->SaveAs("Fig4.png");
   c->SaveAs("Fig4.root.svnfool");

}


==> figs/Fig5.C <==
void Fig5() //time_Bs2DsPi_nominal_combopt()//time_Bs2DsPi()
{ 
  gStyle->SetEndErrorSize(2);

//=========Macro generated from canvas: canvas/canvas
//=========  (Mon Nov 21 21:23:38 2016) by ROOT version6.00/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-2.782051,-2154.16,15.9359,4380.903);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   
   TH1D *frame_f5347501 = new TH1D("frame_f5347501","",148,0.4,15);
   frame_f5347501->SetBinContent(1,4054.15);
   frame_f5347501->SetMinimum(-193.641);
   frame_f5347501->SetMaximum(4054.15);
   frame_f5347501->SetEntries(1);
   frame_f5347501->SetDirectory(0);
   frame_f5347501->SetStats(0);
   frame_f5347501->GetXaxis()->SetTitle("BeautyTime");
   frame_f5347501->GetXaxis()->SetLabelColor(0);
   frame_f5347501->GetXaxis()->SetLabelFont(132);
   frame_f5347501->GetXaxis()->SetLabelOffset(0.006);
   frame_f5347501->GetXaxis()->SetLabelSize(0.06);
   frame_f5347501->GetXaxis()->SetTitleSize(0.06);
   frame_f5347501->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.10 ps)}");
   frame_f5347501->GetYaxis()->SetNdivisions(508);
   frame_f5347501->GetYaxis()->SetLabelFont(132);
   frame_f5347501->GetYaxis()->SetLabelOffset(0.006);
   frame_f5347501->GetYaxis()->SetLabelSize(0.06);
   frame_f5347501->GetYaxis()->SetTitleSize(0.06);
   frame_f5347501->GetYaxis()->SetTitleOffset(1.4);
   frame_f5347501->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[148] = {
   0.4493243,
   0.547973,
   0.6466216,
   0.7452703,
   0.8439189,
   0.9425676,
   1.041216,
   1.139865,
   1.238514,
   1.337162,
   1.435811,
   1.534459,
   1.633108,
   1.731757,
   1.830405,
   1.929054,
   2.027703,
   2.126351,
   2.225,
   2.323649,
   2.422297,
   2.520946,
   2.619595,
   2.718243,
   2.816892,
   2.915541,
   3.014189,
   3.112838,
   3.211486,
   3.310135,
   3.408784,
   3.507432,
   3.606081,
   3.70473,
   3.803378,
   3.902027,
   4.000676,
   4.099324,
   4.197973,
   4.296622,
   4.39527,
   4.493919,
   4.592568,
   4.691216,
   4.789865,
   4.888514,
   4.987162,
   5.085811,
   5.184459,
   5.283108,
   5.381757,
   5.480405,
   5.579054,
   5.677703,
   5.776351,
   5.875,
   5.973649,
   6.072297,
   6.170946,
   6.269595,
   6.368243,
   6.466892,
   6.565541,
   6.664189,
   6.762838,
   6.861486,
   6.960135,
   7.058784,
   7.157432,
   7.256081,
   7.35473,
   7.453378,
   7.552027,
   7.650676,
   7.749324,
   7.847973,
   7.946622,
   8.04527,
   8.143919,
   8.242568,
   8.341216,
   8.439865,
   8.538514,
   8.637162,
   8.735811,
   8.834459,
   8.933108,
   9.031757,
   9.130405,
   9.229054,
   9.327703,
   9.426351,
   9.525,
   9.623649,
   9.722297,
   9.820946,
   9.919595,
   10.01824,
   10.11689,
   10.21554,
   10.31419,
   10.41284,
   10.51149,
   10.61014,
   10.70878,
   10.80743,
   10.90608,
   11.00473,
   11.10338,
   11.20203,
   11.30068,
   11.39932,
   11.49797,
   11.59662,
   11.69527,
   11.79392,
   11.89257,
   11.99122,
   12.08986,
   12.18851,
   12.28716,
   12.38581,
   12.48446,
   12.58311,
   12.68176,
   12.78041,
   12.87905,
   12.9777,
   13.07635,
   13.175,
   13.27365,
   13.3723,
   13.47095,
   13.56959,
   13.66824,
   13.76689,
   13.86554,
   13.96419,
   14.06284,
   14.16149,
   14.26014,
   14.35878,
   14.45743,
   14.55608,
   14.65473,
   14.75338,
   14.85203,
   14.95068};
   Double_t dataSetCut_fy3001[148] = {
   2367.247,
   2932.251,
   3239.703,
   3598.898,
   3738.521,
   3782.643,
   3794.748,
   3763.517,
   3743.688,
   3593.023,
   3610.4,
   3374.468,
   3198.073,
   3114.276,
   2979.437,
   2786.684,
   2683.126,
   2482.777,
   2382.55,
   2198.977,
   2113.61,
   1993.663,
   1777.483,
   1727.711,
   1648.97,
   1507.45,
   1499.507,
   1383.367,
   1253.611,
   1111.022,
   1135.458,
   1057.63,
   1001.787,
   926.072,
   897.6707,
   763.4407,
   756.5067,
   739.6591,
   670.9919,
   599.6785,
   574.0223,
   565.4339,
   492.488,
   437.5805,
   501.653,
   369.8366,
   388.6838,
   333.7004,
   372.7638,
   340.5408,
   291.1048,
   273.0266,
   293.4503,
   242.8396,
   241.6101,
   235.9011,
   217.4574,
   177.3315,
   159.1619,
   160.6297,
   177.3618,
   158.764,
   142.7414,
   111.5515,
   130.565,
   118.8399,
   104.3872,
   111.1943,
   78.46587,
   89.9736,
   68.65102,
   85.47118,
   67.72691,
   64.33158,
   56.42039,
   40.16444,
   59.33281,
   46.55247,
   63.34917,
   46.99212,
   47.81303,
   35.71844,
   31.30197,
   29.21771,
   23.80676,
   21.26135,
   35.09554,
   33.48576,
   29.65706,
   20.13927,
   15.99952,
   24.0297,
   15.80022,
   20.33652,
   20.5195,
   13.9476,
   13.41927,
   14.22852,
   10.95953,
   9.009503,
   12.87994,
   10.77627,
   9.997136,
   5.399115,
   4.142236,
   8.580997,
   4.559565,
   8.498171,
   6.742736,
   10.72165,
   4.269121,
   7.880699,
   7.106444,
   3.622363,
   3.233192,
   1.928763,
   2.092262,
   0.7244351,
   4.491839,
   2.572767,
   2.148144,
   2.135722,
   2.155429,
   0.5994908,
   4.354858,
   5.325314,
   1.26906,
   2.09231,
   1.111832,
   -0.05015155,
   2.989588,
   0,
   0,
   0,
   1.166419,
   0.2069126,
   -0.2797731,
   -0.2494151,
   -0.1862153,
   1.147043,
   1.099543,
   2.265897,
   2.175192,
   0.9317866,
   1.100249,
   0,
   1.085707,
   1.09622};
   Double_t dataSetCut_felx3001[148] = {
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432};
   Double_t dataSetCut_fely3001[148] = {
   52.14903,
   58.30576,
   61.13148,
   64.54461,
   65.84136,
   65.77157,
   66.32101,
   65.75312,
   65.22811,
   64.37623,
   64.01379,
   62.24848,
   60.33514,
   59.78313,
   57.85797,
   56.28473,
   55.16703,
   52.92394,
   51.63745,
   49.94727,
   48.86531,
   47.68306,
   44.84824,
   43.99149,
   43.06701,
   40.97569,
   40.90166,
   39.67219,
   37.6636,
   35.45789,
   35.49781,
   34.45347,
   33.40624,
   32.10576,
   31.71234,
   28.9938,
   28.87902,
   28.51255,
   27.44421,
   25.67102,
   25.36505,
   24.98367,
   23.62193,
   22.13716,
   23.58456,
   20.08134,
   20.92347,
   19.21108,
   20.50858,
   19.33807,
   17.83174,
   17.43998,
   17.91983,
   16.28125,
   16.43188,
   16.31639,
   15.58761,
   13.90066,
   13.37785,
   13.46276,
   14.01576,
   13.55263,
   12.47762,
   11.2792,
   12.14166,
   11.25922,
   10.50956,
   10.99438,
   9.195586,
   9.937112,
   8.687124,
   9.750691,
   8.602444,
   8.533552,
   7.877186,
   6.879592,
   8.175799,
   7.0617,
   8.25898,
   7.561068,
   7.178303,
   6.491808,
   5.746626,
   5.576176,
   5.033961,
   4.94193,
   6.005414,
   6.189369,
   5.719097,
   4.936734,
   4.14575,
   5.211518,
   4.099543,
   4.592798,
   4.77587,
   4.121424,
   4.003322,
   4.170953,
   3.479496,
   3.168033,
   3.810577,
   3.372587,
   3.268336,
   2.439876,
   2.227526,
   3.185626,
   2.252143,
   2.894266,
   2.755095,
   3.407069,
   2.139244,
   2.939199,
   2.729216,
   1.909131,
   1.867661,
   1.585079,
   1.479462,
   1.231251,
   2.247152,
   2.006782,
   1.519047,
   1.510213,
   1.524229,
   0.5994908,
   2.177494,
   2.390933,
   1.604694,
   1.490238,
   1.111832,
   0.05015155,
   1.754307,
   0,
   0,
   0,
   1.166419,
   0.2069126,
   0.2797731,
   0.2494151,
   0.1862153,
   1.147043,
   1.099543,
   1.603007,
   1.540654,
   0.9317866,
   1.100249,
   0,
   1.085707,
   1.09622};
   Double_t dataSetCut_fehx3001[148] = {
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432};
   Double_t dataSetCut_fehy3001[148] = {
   52.14903,
   58.30576,
   61.13148,
   64.54461,
   65.84136,
   65.77157,
   66.32101,
   65.75312,
   65.22811,
   64.37623,
   64.01379,
   62.24848,
   60.33514,
   59.78313,
   57.85797,
   56.28473,
   55.16703,
   52.92394,
   51.63745,
   49.94727,
   48.86531,
   47.68306,
   44.84824,
   43.99149,
   43.06701,
   40.97569,
   40.90166,
   39.67219,
   37.6636,
   35.45789,
   35.49781,
   34.45347,
   33.40624,
   32.10576,
   31.71234,
   28.9938,
   28.87902,
   28.51255,
   27.44421,
   25.67102,
   25.36505,
   24.98367,
   23.62193,
   22.13716,
   23.58456,
   20.08134,
   20.92347,
   19.21108,
   20.50858,
   19.33807,
   17.83174,
   17.43998,
   17.91983,
   16.28125,
   16.43188,
   16.31639,
   15.58761,
   13.90066,
   13.37785,
   13.46276,
   14.01576,
   13.55263,
   12.47762,
   11.2792,
   12.14166,
   11.25922,
   10.50956,
   10.99438,
   9.195586,
   9.937112,
   8.687124,
   9.750691,
   8.602444,
   8.533552,
   7.877186,
   6.879592,
   8.175799,
   7.0617,
   8.25898,
   7.561068,
   7.178303,
   6.491808,
   5.746626,
   5.576176,
   5.033961,
   4.94193,
   6.005414,
   6.189369,
   5.719097,
   4.936734,
   4.14575,
   5.211518,
   4.099543,
   4.592798,
   4.77587,
   4.121424,
   4.003322,
   4.170953,
   3.479496,
   3.168033,
   3.810577,
   3.372587,
   3.268336,
   2.439876,
   2.227526,
   3.185626,
   2.252143,
   2.894266,
   2.755095,
   3.407069,
   2.139244,
   2.939199,
   2.729216,
   1.909131,
   1.867661,
   1.585079,
   1.479462,
   1.231251,
   2.247152,
   2.006782,
   1.519047,
   1.510213,
   1.524229,
   0.5994908,
   2.177494,
   2.390933,
   1.604694,
   1.490238,
   1.111832,
   0.05015155,
   1.754307,
   0,
   0,
   0,
   1.166419,
   0.2069126,
   0.2797731,
   0.2494151,
   0.1862153,
   1.147043,
   1.099543,
   1.603007,
   1.540654,
   0.9317866,
   1.100249,
   0,
   1.085707,
   1.09622};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(148,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of dataSet_time_plot__BeautyTime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of dataSet_time_plot__BeautyTime",148,0,16.46);
   Graph_dataSetCut3001->SetMinimum(-386.7224);
   Graph_dataSetCut3001->SetMaximum(4247.232);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   //   grae->Draw("p");
   
   Double_t FullPdf_fx1[165] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4493243,
   0.4986486,
   0.5233108,
   0.547973,
   0.5726351,
   0.5972973,
   0.6219595,
   0.6466216,
   0.6712838,
   0.6959459,
   0.7206081,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9425676,
   0.9918919,
   1.090541,
   1.189189,
   1.287838,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t FullPdf_fy1[165] = {
   0,
   1932.868,
   1932.868,
   2297.407,
   2636.287,
   2791.876,
   2931.747,
   3056.969,
   3168.582,
   3267.585,
   3354.934,
   3431.541,
   3498.277,
   3555.966,
   3605.389,
   3682.343,
   3734.553,
   3766.883,
   3783.759,
   3789.233,
   3777.182,
   3737.92,
   3672.359,
   3582.217,
   3469.98,
   3338.036,
   3191.805,
   3037.821,
   2881.427,
   2726.234,
   2575.135,
   2429.697,
   2290.215,
   2156.534,
   2028.937,
   1907.756,
   1792.751,
   1683.697,
   1580.748,
   1483.825,
   1392.509,
   1306.563,
   1225.884,
   1150.082,
   1078.726,
   1011.688,
   948.8049,
   889.6921,
   834.1008,
   781.9592,
   733.0438,
   687.0529,
   643.8686,
   603.4034,
   565.4202,
   529.7266,
   496.2662,
   464.9163,
   435.4754,
   407.843,
   381.9701,
   357.7166,
   334.9423,
   313.6003,
   293.625,
   274.8876,
   257.3082,
   240.8563,
   225.4522,
   210.9991,
   197.4579,
   184.7936,
   172.9273,
   161.7987,
   151.3869,
   141.648,
   132.5178,
   123.9648,
   115.9699,
   108.4866,
   101.4716,
   94.90907,
   88.77558,
   83.0303,
   77.64885,
   72.62006,
   67.91738,
   63.51113,
   59.38908,
   55.53872,
   51.93505,
   48.56001,
   45.40644,
   42.45968,
   39.70013,
   37.11833,
   34.70754,
   32.45298,
   30.34178,
   28.36896,
   26.52661,
   24.80228,
   23.1888,
   21.68237,
   20.27453,
   18.95648,
   17.72454,
   16.57452,
   15.49876,
   14.49201,
   13.55197,
   12.67393,
   11.85208,
   11.08367,
   10.36646,
   9.69591,
   9.068283,
   8.482065,
   7.934716,
   7.422521,
   6.943432,
   6.496224,
   6.078279,
   5.68704,
   5.321437,
   4.980124,
   4.660807,
   4.361988,
   4.082958,
   3.822256,
   3.578181,
   3.349932,
   3.136607,
   2.936823,
   2.749552,
   2.574382,
   2.410549,
   2.256986,
   2.113143,
   1.978661,
   1.852762,
   1.734728,
   1.62427,
   1.520982,
   1.424191,
   1.333488,
   1.248669,
   1.169291,
   1.094869,
   1.025191,
   0.9600396,
   0.8990062,
   0.8417933,
   0.7882737,
   0.738203,
   0.6912625,
   0.6472934,
   0.6061786,
   0.5676764,
   0.531577,
   0.497794,
   0.4661951,
   0.4661951,
   0.4661951,
   0};
   TGraph *graph = new TGraph(165,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of time_signal");
   graph->SetFillColor(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000066");
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of time_signal",165,0,16.57838);
   Graph_FullPdf1->SetMinimum(0);
   Graph_FullPdf1->SetMaximum(4168.156);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");

   Double_t sPline_fx2[158] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4986486,
   0.547973,
   0.5972973,
   0.6466216,
   0.6959459,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9918919,
   1.090541,
   1.189189,
   1.287838,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t sPline_fy2[158] = {
   0,
   266.8958,
   266.8958,
   388.5292,
   446.4368,
   498.5596,
   545.4561,
   587.6871,
   625.8136,
   660.3963,
   691.9962,
   721.174,
   774.5067,
   824.2099,
   870.6576,
   913.125,
   950.8869,
   983.2179,
   1009.567,
   1030.479,
   1046.931,
   1059.897,
   1070.354,
   1079.208,
   1086.829,
   1093.334,
   1098.837,
   1103.453,
   1107.296,
   1110.48,
   1113.119,
   1115.33,
   1117.225,
   1118.914,
   1120.444,
   1121.818,
   1123.04,
   1124.11,
   1125.033,
   1125.811,
   1126.446,
   1126.94,
   1127.298,
   1127.52,
   1127.61,
   1127.57,
   1127.403,
   1127.112,
   1126.699,
   1126.166,
   1125.517,
   1124.753,
   1123.878,
   1122.894,
   1121.804,
   1120.61,
   1119.315,
   1117.921,
   1116.431,
   1114.848,
   1113.175,
   1111.413,
   1109.565,
   1107.635,
   1105.624,
   1103.536,
   1101.372,
   1099.136,
   1096.83,
   1094.457,
   1092.019,
   1089.518,
   1086.958,
   1084.342,
   1081.67,
   1078.948,
   1076.175,
   1073.357,
   1070.494,
   1067.59,
   1064.647,
   1061.668,
   1058.656,
   1055.612,
   1052.541,
   1049.443,
   1046.322,
   1043.181,
   1040.021,
   1036.847,
   1033.659,
   1030.462,
   1027.256,
   1024.046,
   1020.833,
   1017.621,
   1014.411,
   1011.207,
   1008.011,
   1004.825,
   1001.653,
   998.4965,
   995.3583,
   992.2412,
   989.1476,
   986.0803,
   983.0417,
   980.0346,
   977.0614,
   974.1249,
   971.2275,
   968.372,
   965.5608,
   962.7966,
   960.082,
   957.4196,
   954.812,
   952.2618,
   949.7715,
   947.3438,
   944.9813,
   942.6866,
   940.4623,
   938.311,
   936.2287,
   934.1596,
   932.0906,
   930.0216,
   927.9525,
   925.8835,
   923.8145,
   921.7455,
   919.6764,
   917.6074,
   915.5384,
   913.4694,
   911.4003,
   909.3313,
   907.2623,
   905.1933,
   903.1242,
   901.0552,
   898.9862,
   896.9172,
   894.8481,
   892.7791,
   890.7101,
   888.6411,
   886.572,
   884.503,
   882.434,
   880.365,
   878.2959,
   876.2269,
   874.1579,
   874.1579,
   874.1579,
   0};
   graph = new TGraph(158,sPline_fx2,sPline_fy2);
   graph->SetName("sPline");
   graph->SetTitle("Projection of splinePdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetLineStyle(7);
   TH1F *Graph_sPline2 = new TH1F("Graph_sPline2","Projection of splinePdf",158,0,16.57838);
   Graph_sPline2->SetMinimum(0);
   Graph_sPline2->SetMaximum(1240.371);
   Graph_sPline2->SetDirectory(0);
   Graph_sPline2->SetStats(0);
   graph->SetHistogram(Graph_sPline2);
   
   graph->Draw("l");
   
   Double_t FullPdf_fx3[165] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4493243,
   0.4986486,
   0.5233108,
   0.547973,
   0.5726351,
   0.5972973,
   0.6219595,
   0.6466216,
   0.6712838,
   0.6959459,
   0.7206081,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9425676,
   0.9918919,
   1.090541,
   1.189189,
   1.287838,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t FullPdf_fy3[165] = {
   0,
   1932.868,
   1932.868,
   2297.407,
   2636.287,
   2791.876,
   2931.747,
   3056.969,
   3168.582,
   3267.585,
   3354.934,
   3431.541,
   3498.277,
   3555.966,
   3605.389,
   3682.343,
   3734.553,
   3766.883,
   3783.759,
   3789.233,
   3777.182,
   3737.92,
   3672.359,
   3582.217,
   3469.98,
   3338.036,
   3191.805,
   3037.821,
   2881.427,
   2726.234,
   2575.135,
   2429.697,
   2290.215,
   2156.534,
   2028.937,
   1907.756,
   1792.751,
   1683.697,
   1580.748,
   1483.825,
   1392.509,
   1306.563,
   1225.884,
   1150.082,
   1078.726,
   1011.688,
   948.8049,
   889.6921,
   834.1008,
   781.9592,
   733.0438,
   687.0529,
   643.8686,
   603.4034,
   565.4202,
   529.7266,
   496.2662,
   464.9163,
   435.4754,
   407.843,
   381.9701,
   357.7166,
   334.9423,
   313.6003,
   293.625,
   274.8876,
   257.3082,
   240.8563,
   225.4522,
   210.9991,
   197.4579,
   184.7936,
   172.9273,
   161.7987,
   151.3869,
   141.648,
   132.5178,
   123.9648,
   115.9699,
   108.4866,
   101.4716,
   94.90907,
   88.77558,
   83.0303,
   77.64885,
   72.62006,
   67.91738,
   63.51113,
   59.38908,
   55.53872,
   51.93505,
   48.56001,
   45.40644,
   42.45968,
   39.70013,
   37.11833,
   34.70754,
   32.45298,
   30.34178,
   28.36896,
   26.52661,
   24.80228,
   23.1888,
   21.68237,
   20.27453,
   18.95648,
   17.72454,
   16.57452,
   15.49876,
   14.49201,
   13.55197,
   12.67393,
   11.85208,
   11.08367,
   10.36646,
   9.69591,
   9.068283,
   8.482065,
   7.934716,
   7.422521,
   6.943432,
   6.496224,
   6.078279,
   5.68704,
   5.321437,
   4.980124,
   4.660807,
   4.361988,
   4.082958,
   3.822256,
   3.578181,
   3.349932,
   3.136607,
   2.936823,
   2.749552,
   2.574382,
   2.410549,
   2.256986,
   2.113143,
   1.978661,
   1.852762,
   1.734728,
   1.62427,
   1.520982,
   1.424191,
   1.333488,
   1.248669,
   1.169291,
   1.094869,
   1.025191,
   0.9600396,
   0.8990062,
   0.8417933,
   0.7882737,
   0.738203,
   0.6912625,
   0.6472934,
   0.6061786,
   0.5676764,
   0.531577,
   0.497794,
   0.4661951,
   0.4661951,
   0.4661951,
   0};
   graph = new TGraph(165,FullPdf_fx3,FullPdf_fy3);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of time_signal");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf3 = new TH1F("Graph_FullPdf3","Projection of time_signal",165,0,16.57838);
   Graph_FullPdf3->SetMinimum(0);
   Graph_FullPdf3->SetMaximum(4168.156);
   Graph_FullPdf3->SetDirectory(0);
   Graph_FullPdf3->SetStats(0);
   graph->SetHistogram(Graph_FullPdf3);
   
   graph->Draw("l");
   grae->Draw("psame");
   
   TH1D *frame_f5347502 = new TH1D("frame_f5347502","",148,0.4,15);
   frame_f5347502->SetBinContent(1,4054.15);
   frame_f5347502->SetMinimum(-193.641);
   frame_f5347502->SetMaximum(4054.15);
   frame_f5347502->SetEntries(1);
   frame_f5347502->SetDirectory(0);
   frame_f5347502->SetStats(0);
   frame_f5347502->GetXaxis()->SetTitle("BeautyTime");
   frame_f5347502->GetXaxis()->SetLabelColor(0);
   frame_f5347502->GetXaxis()->SetLabelFont(132);
   frame_f5347502->GetXaxis()->SetLabelOffset(0.006);
   frame_f5347502->GetXaxis()->SetLabelSize(0.06);
   frame_f5347502->GetXaxis()->SetTitleSize(0.06);
   frame_f5347502->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.10 ps)}");
   frame_f5347502->GetYaxis()->SetNdivisions(508);
   frame_f5347502->GetYaxis()->SetLabelFont(132);
   frame_f5347502->GetYaxis()->SetLabelOffset(0.006);
   frame_f5347502->GetYaxis()->SetLabelSize(0.06);
   frame_f5347502->GetYaxis()->SetTitleSize(0.06);
   frame_f5347502->GetYaxis()->SetTitleOffset(1.2);
   frame_f5347502->Draw("AXISSAME");
   TText *text = new TText(0.7,0.87,"LHCb"); // Preliminary
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   //upperPad->Modified();
   //canvas->cd();
   
   TLegend *leg = new TLegend(0.61,0.65,0.86,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Acceptance","L");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Fit to decay time","L");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   entry=leg->AddEntry(grae,"Data","PLE");
   entry->SetFillStyle(1001); // Stefania
   //   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-2.782051,-9.1,15.9359,4.9);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   
   Double_t pullHist_fx3002[148] = {
   0.4493243,
   0.547973,
   0.6466216,
   0.7452703,
   0.8439189,
   0.9425676,
   1.041216,
   1.139865,
   1.238514,
   1.337162,
   1.435811,
   1.534459,
   1.633108,
   1.731757,
   1.830405,
   1.929054,
   2.027703,
   2.126351,
   2.225,
   2.323649,
   2.422297,
   2.520946,
   2.619595,
   2.718243,
   2.816892,
   2.915541,
   3.014189,
   3.112838,
   3.211486,
   3.310135,
   3.408784,
   3.507432,
   3.606081,
   3.70473,
   3.803378,
   3.902027,
   4.000676,
   4.099324,
   4.197973,
   4.296622,
   4.39527,
   4.493919,
   4.592568,
   4.691216,
   4.789865,
   4.888514,
   4.987162,
   5.085811,
   5.184459,
   5.283108,
   5.381757,
   5.480405,
   5.579054,
   5.677703,
   5.776351,
   5.875,
   5.973649,
   6.072297,
   6.170946,
   6.269595,
   6.368243,
   6.466892,
   6.565541,
   6.664189,
   6.762838,
   6.861486,
   6.960135,
   7.058784,
   7.157432,
   7.256081,
   7.35473,
   7.453378,
   7.552027,
   7.650676,
   7.749324,
   7.847973,
   7.946622,
   8.04527,
   8.143919,
   8.242568,
   8.341216,
   8.439865,
   8.538514,
   8.637162,
   8.735811,
   8.834459,
   8.933108,
   9.031757,
   9.130405,
   9.229054,
   9.327703,
   9.426351,
   9.525,
   9.623649,
   9.722297,
   9.820946,
   9.919595,
   10.01824,
   10.11689,
   10.21554,
   10.31419,
   10.41284,
   10.51149,
   10.61014,
   10.70878,
   10.80743,
   10.90608,
   11.00473,
   11.10338,
   11.20203,
   11.30068,
   11.39932,
   11.49797,
   11.59662,
   11.69527,
   11.79392,
   11.89257,
   11.99122,
   12.08986,
   12.18851,
   12.28716,
   12.38581,
   12.48446,
   12.58311,
   12.68176,
   12.78041,
   12.87905,
   12.9777,
   13.07635,
   13.175,
   13.27365,
   13.3723,
   13.47095,
   13.56959,
   13.66824,
   13.76689,
   13.86554,
   13.96419,
   14.06284,
   14.16149,
   14.26014,
   14.35878,
   14.45743,
   14.55608,
   14.65473,
   14.75338,
   14.85203,
   14.95068};
   Double_t pullHist_fy3002[148] = {
   1.339245,
   0.00864629,
   -1.884973,
   -0.1005658,
   0.06026137,
   -0.01697,
   0.1740047,
   0.09072858,
   0.5909753,
   -0.532262,
   1.316921,
   -0.4745557,
   -1.107935,
   -0.008986406,
   0.3424263,
   -0.3046399,
   0.5880592,
   -0.3710862,
   0.4375569,
   -0.4884575,
   0.4271755,
   0.5309279,
   -1.6226,
   -0.2389898,
   0.3888642,
   -0.6061272,
   1.499697,
   0.8527782,
   -0.3348759,
   -2.170483,
   0.593115,
   0.360575,
   0.6448081,
   0.2125304,
   1.128086,
   -1.53789,
   -0.03444591,
   1.038518,
   0.2015406,
   -0.9332513,
   -0.4095983,
   0.7148862,
   -0.8681948,
   -1.942921,
   2.181815,
   -2.580634,
   -0.2974063,
   -1.881359,
   1.288943,
   0.8413204,
   -0.7014395,
   -0.6439047,
   1.526375,
   -0.383425,
   0.5145992,
   1.083294,
   0.8486775,
   -0.9923434,
   -1.472477,
   -0.5001455,
   1.481829,
   0.903629,
   0.4534966,
   -1.479699,
   0.872829,
   0.5872213,
   -0.05631857,
   1.182784,
   -1.45466,
   0.4096425,
   -1.345503,
   1.060102,
   -0.2954757,
   -0.1620281,
   -0.638517,
   -2.514606,
   0.6844497,
   -0.5232544,
   1.981593,
   0.4045793,
   0.9379818,
   -0.4144905,
   -0.8023781,
   -0.7823548,
   -1.507883,
   -1.637826,
   1.273477,
   1.263668,
   0.9899333,
   -0.4651486,
   -1.200973,
   0.8470079,
   -0.6196523,
   0.6939096,
   0.9386481,
   -0.2542287,
   -0.1505559,
   0.2674623,
   -0.374615,
   -0.7759934,
   0.5654987,
   0.2209235,
   0.1881812,
   -1.383701,
   -1.825412,
   0.2832655,
   -1.164851,
   0.6144365,
   0.1653245,
   1.420281,
   -0.5773615,
   0.9287968,
   0.8375954,
   -0.4656751,
   -0.5296901,
   -1.27681,
   -1.086852,
   -2.225072,
   0.555623,
   -0.2311899,
   -0.4575521,
   -0.348457,
   -0.2211192,
   -2.892916,
   0.9964638,
   1.371603,
   -0.4029753,
   0.2003476,
   -0.5105689,
   -32.35747,
   0.8647304,
   0,
   0,
   0,
   0.02943921,
   -4.123081,
   -4.547929,
   -4.726811,
   -5.674157,
   0.2894484,
   0.3058587,
   0.9676592,
   0.9774515,
   0.3273825,
   0.4665503,
   0,
   0.5259443,
   0.5603123};
   Double_t pullHist_felx3002[148] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pullHist_fely3002[148] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   1,
   1};
   Double_t pullHist_fehx3002[148] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pullHist_fehy3002[148] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   1,
   1};
   grae = new TGraphAsymmErrors(148,pullHist_fx3002,pullHist_fy3002,pullHist_felx3002,pullHist_fehx3002,pullHist_fely3002,pullHist_fehy3002);
   grae->SetName("pullHist");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pullHist3002 = new TH1F("Graph_pullHist3002","",100,0.4,15);
   Graph_pullHist3002->SetMinimum(-3.5);
   Graph_pullHist3002->SetMaximum(3.5);
   Graph_pullHist3002->SetDirectory(0);
   Graph_pullHist3002->SetStats(0);
  Graph_pullHist3002->GetXaxis()->SetTitle("#it{t}(#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}}#rightarrow #it{D_{s}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#pi#lower[-0.95]{#scale[0.6]{+}}}}) [ps]");
   Graph_pullHist3002->GetXaxis()->SetLabelFont(132);
   Graph_pullHist3002->GetXaxis()->SetLabelSize(0.15);
   Graph_pullHist3002->GetXaxis()->SetTitleSize(0.15);
   Graph_pullHist3002->GetXaxis()->SetTitleFont(132);
   Graph_pullHist3002->GetYaxis()->SetNdivisions(5);
   Graph_pullHist3002->GetYaxis()->SetLabelFont(132);
   Graph_pullHist3002->GetYaxis()->SetLabelSize(0.15);
   grae->SetHistogram(Graph_pullHist3002);
   
   grae->Draw("ap");
   
   Double_t graph1_fx4[3] = {
   0,
   0.4,
   15};
   Double_t graph1_fy4[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,graph1_fx4,graph1_fy4);
   graph->SetName("graph1");
   graph->SetTitle("");
   graph->SetFillColor(1);
   
   TH1F *Graph_graph14 = new TH1F("Graph_graph14","",100,0,16.5);
   Graph_graph14->SetMinimum(0);
   Graph_graph14->SetMaximum(3.5);
   Graph_graph14->SetDirectory(0);
   Graph_graph14->SetStats(0);
   graph->SetHistogram(Graph_graph14);
   
   graph->Draw("l ");
   
   Double_t graph2_fx5[3] = {
   0,
   0.4,
   15};
   Double_t graph2_fy5[3] = {
   0,
   -3,
   -3};
   graph = new TGraph(3,graph2_fx5,graph2_fy5);
   graph->SetName("graph2");
   graph->SetTitle("");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_graph25 = new TH1F("Graph_graph25","",100,0,16.5);
   Graph_graph25->SetMinimum(-37.0114);
   Graph_graph25->SetMaximum(3.5);
   Graph_graph25->SetDirectory(0);
   Graph_graph25->SetStats(0);
   graph->SetHistogram(Graph_graph25);
   
   graph->Draw("l ");
   
   Double_t graph3_fx6[3] = {
   0,
   0.4,
   15};
   Double_t graph3_fy6[3] = {
   0,
   3,
   3};
   graph = new TGraph(3,graph3_fx6,graph3_fy6);
   graph->SetName("graph3");
   graph->SetTitle("");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_graph36 = new TH1F("Graph_graph36","",100,0,16.5);
   Graph_graph36->SetMinimum(0);
   Graph_graph36->SetMaximum(3.5);
   Graph_graph36->SetDirectory(0);
   Graph_graph36->SetStats(0);
   graph->SetHistogram(Graph_graph36);
   
   graph->Draw("l ");

   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig5.pdf");
   canvas->SaveAs("Fig5.eps");
//   canvas->SaveAs("Fig5.ps");
//   canvas->SaveAs("Fig5.jpg");
   canvas->SaveAs("Fig5.png");
   canvas->SaveAs("Fig5.root.svnfool");
}


==> figs/Fig6a.C <==
void Fig6a() //time_log_Bs2DsK()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Mon Nov  6 20:21:17 2017) by ROOT version6.08/06
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,1000);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,1,1);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-2.782051,-0.9578296,15.9359,2.821906);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(-1);
   upperPad->SetLogy();
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.3);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);

   
   TH1D *frame_9dad350__1 = new TH1D("frame_9dad350__1","",148,0.4,15);
   frame_9dad350__1->SetBinContent(1,286.3046);
   frame_9dad350__1->SetMinimum(1.5);
   frame_9dad350__1->SetMaximum(429.457);
   frame_9dad350__1->SetEntries(1);
   frame_9dad350__1->SetDirectory(0);
   frame_9dad350__1->SetStats(0);
   frame_9dad350__1->GetXaxis()->SetTitle("BeautyTime");
   frame_9dad350__1->GetXaxis()->SetLabelColor(0);
   frame_9dad350__1->GetXaxis()->SetLabelFont(132);
   frame_9dad350__1->GetXaxis()->SetLabelOffset(0.006);
   frame_9dad350__1->GetXaxis()->SetLabelSize(0.06);
   frame_9dad350__1->GetXaxis()->SetTitleSize(0.06);
   frame_9dad350__1->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.10 ps)}");
   frame_9dad350__1->GetYaxis()->SetNdivisions(512);
   frame_9dad350__1->GetYaxis()->SetLabelFont(132);
   frame_9dad350__1->GetYaxis()->SetLabelOffset(0.006);
   frame_9dad350__1->GetYaxis()->SetLabelSize(0.06);
   frame_9dad350__1->GetYaxis()->SetTitleSize(0.06);
   frame_9dad350__1->GetYaxis()->SetTitleOffset(1.1);
   frame_9dad350__1->Draw("FUNC");
   
   Double_t dataSetCut_fx3001[148] = {
   0.4493243,
   0.547973,
   0.6466216,
   0.7452703,
   0.8439189,
   0.9425676,
   1.041216,
   1.139865,
   1.238514,
   1.337162,
   1.435811,
   1.534459,
   1.633108,
   1.731757,
   1.830405,
   1.929054,
   2.027703,
   2.126351,
   2.225,
   2.323649,
   2.422297,
   2.520946,
   2.619595,
   2.718243,
   2.816892,
   2.915541,
   3.014189,
   3.112838,
   3.211486,
   3.310135,
   3.408784,
   3.507432,
   3.606081,
   3.70473,
   3.803378,
   3.902027,
   4.000676,
   4.099324,
   4.197973,
   4.296622,
   4.39527,
   4.493919,
   4.592568,
   4.691216,
   4.789865,
   4.888514,
   4.987162,
   5.085811,
   5.184459,
   5.283108,
   5.381757,
   5.480405,
   5.579054,
   5.677703,
   5.776351,
   5.875,
   5.973649,
   6.072297,
   6.170946,
   6.269595,
   6.368243,
   6.466892,
   6.565541,
   6.664189,
   6.762838,
   6.861486,
   6.960135,
   7.058784,
   7.157432,
   7.256081,
   7.35473,
   7.453378,
   7.552027,
   7.650676,
   7.749324,
   7.847973,
   7.946622,
   8.04527,
   8.143919,
   8.242568,
   8.341216,
   8.439865,
   8.538514,
   8.637162,
   8.735811,
   8.834459,
   8.933108,
   9.031757,
   9.130405,
   9.229054,
   9.327703,
   9.426351,
   9.525,
   9.623649,
   9.722297,
   9.820946,
   9.919595,
   10.01824,
   10.11689,
   10.21554,
   10.31419,
   10.41284,
   10.51149,
   10.61014,
   10.70878,
   10.80743,
   10.90608,
   11.00473,
   11.10338,
   11.20203,
   11.30068,
   11.39932,
   11.49797,
   11.59662,
   11.69527,
   11.79392,
   11.89257,
   11.99122,
   12.08986,
   12.18851,
   12.28716,
   12.38581,
   12.48446,
   12.58311,
   12.68176,
   12.78041,
   12.87905,
   12.9777,
   13.07635,
   13.175,
   13.27365,
   13.3723,
   13.47095,
   13.56959,
   13.66824,
   13.76689,
   13.86554,
   13.96419,
   14.06284,
   14.16149,
   14.26014,
   14.35878,
   14.45743,
   14.55608,
   14.65473,
   14.75338,
   14.85203,
   14.95068};
   Double_t dataSetCut_fy3001[148] = {
   146.911,
   151.613,
   205.0328,
   213.522,
   209.2989,
   215.2166,
   209.1916,
   229.8726,
   254.4163,
   232.9351,
   245.8951,
   214.0565,
   187.6042,
   174.2126,
   202.483,
   150.8844,
   164.8507,
   148.7497,
   125.2684,
   136.7847,
   141.905,
   109.3821,
   103.4833,
   127.9427,
   114.8511,
   96.64925,
   92.90392,
   78.99025,
   60.42766,
   77.17485,
   56.89963,
   57.85579,
   64.36843,
   50.20564,
   55.42082,
   68.73122,
   50.72644,
   44.52405,
   41.8263,
   40.6661,
   39.34997,
   41.41435,
   32.94822,
   32.75122,
   23.60983,
   26.09089,
   24.11865,
   30.1909,
   33.01914,
   16.19276,
   14.07223,
   20.44585,
   20.81372,
   9.054325,
   18.20896,
   12.33042,
   16.3188,
   14.10871,
   6.601959,
   11.77133,
   11.62861,
   9.979192,
   10.59566,
   5.075933,
   2.489744,
   8.318768,
   9.350415,
   7.48202,
   6.823292,
   4.340098,
   8.216377,
   2.978736,
   5.519167,
   2.209747,
   2.581011,
   2.294764,
   3.15464,
   4.457582,
   2.55002,
   3.252816,
   3.51815,
   4.130199,
   0.4866815,
   0.6662754,
   -0.07527004,
   1.205167,
   3.051269,
   -0.09601969,
   5.583369,
   -0.4904534,
   0.9856564,
   1.290143,
   0.8767651,
   3.44049,
   1.007599,
   1.520517,
   0,
   0.346756,
   3.178442,
   -0.09138116,
   0.4339431,
   2.506974,
   0,
   0,
   0,
   0,
   1.224516,
   1.016113,
   0,
   1.0452,
   1.428547,
   0.311075,
   1.202311,
   0,
   -0.1339986,
   1.127991,
   0,
   0,
   1.067525,
   0,
   0,
   1.157903,
   -0.179778,
   0.4905038,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   -0.08659032,
   0,
   0,
   0,
   0,
   -0.1736623,
   0,
   0.2820754,
   0,
   -0.04775704,
   0,
   1.264611,
   0,
   -0.08603977,
   0,
   -0.1138236,
   0};
   Double_t dataSetCut_felx3001[148] = {
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432};
   Double_t dataSetCut_fely3001[148] = {
   14.23622,
   14.71972,
   16.63333,
   17.20965,
   16.82248,
   17.11028,
   16.90958,
   17.4048,
   18.21768,
   17.71426,
   17.63879,
   16.37199,
   15.50985,
   15.28619,
   16.15605,
   14.23553,
   14.42331,
   13.76135,
   12.82732,
   13.13612,
   13.50972,
   11.90467,
   11.27389,
   12.80993,
   12.01545,
   11.07545,
   10.84681,
   9.804615,
   8.869028,
   9.946775,
   8.327787,
   8.510461,
   8.925058,
   7.87732,
   8.414831,
   9.19558,
   7.734711,
   7.63382,
   7.320491,
   7.135489,
   7.005621,
   6.914215,
   6.363031,
   6.38409,
   5.501472,
   5.799525,
   5.43538,
   5.943552,
   6.109039,
   4.49948,
   4.280307,
   4.822949,
   4.91795,
   3.530747,
   4.709649,
   3.786273,
   4.526292,
   4.141042,
   3.122473,
   3.893451,
   3.754897,
   3.466641,
   3.481934,
   2.657553,
   2.059913,
   3.263732,
   3.223356,
   3.118687,
   2.984721,
   2.351791,
   3.161515,
   1.951972,
   2.633112,
   1.748174,
   1.772013,
   1.625914,
   2.202158,
   2.329806,
   1.798857,
   2.056808,
   2.125095,
   2.370342,
   0.9104877,
   1.187999,
   0.07527004,
   1.328184,
   1.888208,
   0.5658456,
   2.46853,
   0.2879791,
   1.36663,
   0.9288439,
   1.033428,
   1.988347,
   1.308397,
   1.404487,
   0,
   0.6171757,
   2.002974,
   0.09138116,
   0.8231569,
   1.62404,
   0,
   0,
   0,
   0,
   1.224516,
   1.016113,
   0,
   1.177262,
   1.298439,
   0.311075,
   1.202311,
   0,
   0.1339986,
   1.127991,
   0,
   0,
   1.067525,
   0,
   0,
   1.157903,
   0.179778,
   0.6315901,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.08659032,
   0,
   0,
   0,
   0,
   0.1736623,
   0,
   0.2820754,
   0,
   0.04775704,
   0,
   1.264611,
   0,
   0.08603977,
   0,
   0.1138236,
   0};
   Double_t dataSetCut_fehx3001[148] = {
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432,
   0.04932432};
   Double_t dataSetCut_fehy3001[148] = {
   14.23622,
   14.71972,
   16.63333,
   17.20965,
   16.82248,
   17.11028,
   16.90958,
   17.4048,
   18.21768,
   17.71426,
   17.63879,
   16.37199,
   15.50985,
   15.28619,
   16.15605,
   14.23553,
   14.42331,
   13.76135,
   12.82732,
   13.13612,
   13.50972,
   11.90467,
   11.27389,
   12.80993,
   12.01545,
   11.07545,
   10.84681,
   9.804615,
   8.869028,
   9.946775,
   8.327787,
   8.510461,
   8.925058,
   7.87732,
   8.414831,
   9.19558,
   7.734711,
   7.63382,
   7.320491,
   7.135489,
   7.005621,
   6.914215,
   6.363031,
   6.38409,
   5.501472,
   5.799525,
   5.43538,
   5.943552,
   6.109039,
   4.49948,
   4.280307,
   4.822949,
   4.91795,
   3.530747,
   4.709649,
   3.786273,
   4.526292,
   4.141042,
   3.122473,
   3.893451,
   3.754897,
   3.466641,
   3.481934,
   2.657553,
   2.059913,
   3.263732,
   3.223356,
   3.118687,
   2.984721,
   2.351791,
   3.161515,
   1.951972,
   2.633112,
   1.748174,
   1.772013,
   1.625914,
   2.202158,
   2.329806,
   1.798857,
   2.056808,
   2.125095,
   2.370342,
   0.9104877,
   1.187999,
   0.07527004,
   1.328184,
   1.888208,
   0.5658456,
   2.46853,
   0.2879791,
   1.36663,
   0.9288439,
   1.033428,
   1.988347,
   1.308397,
   1.404487,
   0,
   0.6171757,
   2.002974,
   0.09138116,
   0.8231569,
   1.62404,
   0,
   0,
   0,
   0,
   1.224516,
   1.016113,
   0,
   1.177262,
   1.298439,
   0.311075,
   1.202311,
   0,
   0.1339986,
   1.127991,
   0,
   0,
   1.067525,
   0,
   0,
   1.157903,
   0.179778,
   0.6315901,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.08659032,
   0,
   0,
   0,
   0,
   0.1736623,
   0,
   0.2820754,
   0,
   0.04775704,
   0,
   1.264611,
   0,
   0.08603977,
   0,
   0.1138236,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(148,dataSetCut_fx3001,dataSetCut_fy3001,dataSetCut_felx3001,dataSetCut_fehx3001,dataSetCut_fely3001,dataSetCut_fehy3001);
   grae->SetName("dataSetCut");
   grae->SetTitle("Histogram of dataSet_time_weighted_plot__BeautyTime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataSetCut3001 = new TH1F("Graph_dataSetCut3001","Histogram of dataSet_time_weighted_plot__BeautyTime",148,0,16.46);
   Graph_dataSetCut3001->SetMinimum(0.2999138);
   Graph_dataSetCut3001->SetMaximum(299.9138);
   Graph_dataSetCut3001->SetDirectory(0);
   Graph_dataSetCut3001->SetStats(0);
   grae->SetHistogram(Graph_dataSetCut3001);
   
   //grae->Draw("p");
   
   Double_t FullPdf_fx1[167] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4493243,
   0.4986486,
   0.5233108,
   0.547973,
   0.5726351,
   0.5972973,
   0.6219595,
   0.6466216,
   0.6712838,
   0.6959459,
   0.7206081,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9425676,
   0.9918919,
   1.041216,
   1.090541,
   1.189189,
   1.287838,
   1.337162,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t FullPdf_fy1[167] = {
   0,
   110.0627,
   110.0627,
   132.2381,
   153.1099,
   162.8327,
   171.7011,
   179.7362,
   186.9557,
   193.3819,
   199.0483,
   204.003,
   208.3096,
   212.0432,
   215.2842,
   220.5866,
   224.6712,
   227.7005,
   229.6164,
   230.3622,
   230.074,
   229.0554,
   226.1701,
   222.4636,
   219.7945,
   216.4685,
   208.8038,
   201.3287,
   193.436,
   184.2025,
   175.0371,
   166.7327,
   158.1006,
   149.097,
   140.9784,
   133.46,
   125.5916,
   118.0031,
   111.3588,
   104.8999,
   98.31084,
   92.37138,
   87.09092,
   81.76255,
   76.58918,
   72.08819,
   67.86794,
   63.56928,
   59.62316,
   56.16701,
   52.7449,
   49.36074,
   46.38595,
   43.66568,
   40.90141,
   38.30646,
   36.04878,
   33.86381,
   31.67383,
   29.71852,
   27.96776,
   26.2051,
   24.51438,
   23.04235,
   21.65228,
   20.24868,
   18.97119,
   17.84486,
   16.72806,
   15.63633,
   14.67874,
   13.79586,
   12.9037,
   12.07448,
   11.34978,
   10.6453,
   9.946321,
   9.325219,
   8.764544,
   8.201317,
   7.666734,
   7.200407,
   6.757098,
   6.313046,
   5.911678,
   5.555287,
   5.201542,
   4.859277,
   4.559302,
   4.280534,
   4.000339,
   3.742092,
   3.515213,
   3.293786,
   3.076114,
   2.883335,
   2.707893,
   2.532064,
   2.366703,
   2.222037,
   2.083654,
   1.94607,
   1.82239,
   1.711759,
   1.601867,
   1.496513,
   1.404141,
   1.317644,
   1.231144,
   1.15198,
   1.082026,
   1.013509,
   0.9467139,
   0.8876801,
   0.8335204,
   0.7793644,
   0.7288349,
   0.6844647,
   0.6417711,
   0.5996107,
   0.5618692,
   0.5278528,
   0.4940411,
   0.4618848,
   0.4336528,
   0.4070187,
   0.380505,
   0.3563797,
   0.3349267,
   0.313841,
   0.2934356,
   0.2754186,
   0.2587546,
   0.2421222,
   0.2266945,
   0.2130723,
   0.1998761,
   0.1869119,
   0.1753285,
   0.1647944,
   0.1543097,
   0.1443998,
   0.1356676,
   0.1273625,
   0.1191273,
   0.1116604,
   0.1049663,
   0.09836466,
   0.09201655,
   0.0864023,
   0.0811634,
   0.07594788,
   0.07113806,
   0.06686659,
   0.06271128,
   0.05865752,
   0.05504103,
   0.05172585,
   0.04843078,
   0.04533779,
   0.04260193,
   0.03998438,
   0.03740407,
   0.03507268,
   0.03507268,
   0.03507268,
   0};
   TGraph *graph = new TGraph(167,FullPdf_fx1,FullPdf_fy1);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of time_signal");
   graph->SetFillColor(4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000066");
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf1 = new TH1F("Graph_FullPdf1","Projection of time_signal",167,0,16.57838);
   Graph_FullPdf1->SetMinimum(0.2533984);
   Graph_FullPdf1->SetMaximum(253.3984);
   Graph_FullPdf1->SetDirectory(0);
   Graph_FullPdf1->SetStats(0);
   graph->SetHistogram(Graph_FullPdf1);
   
   graph->Draw("l");
   
   Double_t sPline_fx2[159] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4986486,
   0.547973,
   0.5972973,
   0.6466216,
   0.6959459,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9425676,
   0.9918919,
   1.090541,
   1.189189,
   1.287838,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t sPline_fy2[159] = {
   0,
   5.569156,
   5.569156,
   8.255111,
   9.540584,
   10.71064,
   11.77466,
   12.74207,
   13.6223,
   14.42477,
   15.15893,
   15.83418,
   16.45997,
   17.04571,
   18.12559,
   19.09287,
   19.95154,
   20.70559,
   21.35901,
   21.91653,
   22.38765,
   22.78369,
   23.116,
   23.39592,
   23.63418,
   23.83659,
   24.00668,
   24.14795,
   24.26389,
   24.358,
   24.43379,
   24.49476,
   24.5444,
   24.58622,
   24.62357,
   24.65784,
   24.68911,
   24.71744,
   24.74287,
   24.76546,
   24.78524,
   24.80228,
   24.81661,
   24.8283,
   24.83738,
   24.84391,
   24.84794,
   24.84951,
   24.84868,
   24.84549,
   24.84,
   24.83225,
   24.82229,
   24.81017,
   24.79595,
   24.77966,
   24.76136,
   24.7411,
   24.71893,
   24.6949,
   24.66905,
   24.64144,
   24.61211,
   24.58111,
   24.5485,
   24.51432,
   24.47863,
   24.44146,
   24.40287,
   24.36291,
   24.32164,
   24.27909,
   24.23531,
   24.19036,
   24.14429,
   24.09715,
   24.04897,
   23.99982,
   23.94975,
   23.89879,
   23.84701,
   23.79444,
   23.74115,
   23.68717,
   23.63256,
   23.57737,
   23.52165,
   23.46544,
   23.4088,
   23.35177,
   23.2944,
   23.23675,
   23.17886,
   23.12078,
   23.06256,
   23.00425,
   22.9459,
   22.88756,
   22.82927,
   22.7711,
   22.71307,
   22.65526,
   22.59769,
   22.54043,
   22.48353,
   22.42702,
   22.37097,
   22.31542,
   22.26042,
   22.20601,
   22.15226,
   22.0992,
   22.04689,
   21.99537,
   21.94471,
   21.89493,
   21.8461,
   21.79826,
   21.75147,
   21.70576,
   21.6612,
   21.61783,
   21.57569,
   21.53485,
   21.49534,
   21.4571,
   21.4191,
   21.38111,
   21.34311,
   21.30512,
   21.26712,
   21.22912,
   21.19113,
   21.15313,
   21.11513,
   21.07714,
   21.03914,
   21.00114,
   20.96315,
   20.92515,
   20.88715,
   20.84916,
   20.81116,
   20.77316,
   20.73517,
   20.69717,
   20.65918,
   20.62118,
   20.58318,
   20.54519,
   20.50719,
   20.46919,
   20.4312,
   20.3932,
   20.3552,
   20.31721,
   20.31721,
   20.31721,
   0};
   graph = new TGraph(159,sPline_fx2,sPline_fy2);
   graph->SetName("sPline");
   graph->SetTitle("Projection of splinePdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   
   TH1F *Graph_sPline2 = new TH1F("Graph_sPline2","Projection of splinePdf",159,0,16.57838);
   Graph_sPline2->SetMinimum(0.02733446);
   Graph_sPline2->SetMaximum(27.33446);
   Graph_sPline2->SetDirectory(0);
   Graph_sPline2->SetStats(0);
   graph->SetHistogram(Graph_sPline2);
   
   graph->Draw("l");
   
   Double_t FullPdf_fx3[167] = {
   0.3013514,
   0.3013514,
   0.4,
   0.4493243,
   0.4986486,
   0.5233108,
   0.547973,
   0.5726351,
   0.5972973,
   0.6219595,
   0.6466216,
   0.6712838,
   0.6959459,
   0.7206081,
   0.7452703,
   0.7945946,
   0.8439189,
   0.8932432,
   0.9425676,
   0.9918919,
   1.041216,
   1.090541,
   1.189189,
   1.287838,
   1.337162,
   1.386486,
   1.485135,
   1.583784,
   1.682432,
   1.781081,
   1.87973,
   1.978378,
   2.077027,
   2.175676,
   2.274324,
   2.372973,
   2.471622,
   2.57027,
   2.668919,
   2.767568,
   2.866216,
   2.964865,
   3.063514,
   3.162162,
   3.260811,
   3.359459,
   3.458108,
   3.556757,
   3.655405,
   3.754054,
   3.852703,
   3.951351,
   4.05,
   4.148649,
   4.247297,
   4.345946,
   4.444595,
   4.543243,
   4.641892,
   4.740541,
   4.839189,
   4.937838,
   5.036486,
   5.135135,
   5.233784,
   5.332432,
   5.431081,
   5.52973,
   5.628378,
   5.727027,
   5.825676,
   5.924324,
   6.022973,
   6.121622,
   6.22027,
   6.318919,
   6.417568,
   6.516216,
   6.614865,
   6.713514,
   6.812162,
   6.910811,
   7.009459,
   7.108108,
   7.206757,
   7.305405,
   7.404054,
   7.502703,
   7.601351,
   7.7,
   7.798649,
   7.897297,
   7.995946,
   8.094595,
   8.193243,
   8.291892,
   8.390541,
   8.489189,
   8.587838,
   8.686486,
   8.785135,
   8.883784,
   8.982432,
   9.081081,
   9.17973,
   9.278378,
   9.377027,
   9.475676,
   9.574324,
   9.672973,
   9.771622,
   9.87027,
   9.968919,
   10.06757,
   10.16622,
   10.26486,
   10.36351,
   10.46216,
   10.56081,
   10.65946,
   10.75811,
   10.85676,
   10.95541,
   11.05405,
   11.1527,
   11.25135,
   11.35,
   11.44865,
   11.5473,
   11.64595,
   11.74459,
   11.84324,
   11.94189,
   12.04054,
   12.13919,
   12.23784,
   12.33649,
   12.43514,
   12.53378,
   12.63243,
   12.73108,
   12.82973,
   12.92838,
   13.02703,
   13.12568,
   13.22432,
   13.32297,
   13.42162,
   13.52027,
   13.61892,
   13.71757,
   13.81622,
   13.91486,
   14.01351,
   14.11216,
   14.21081,
   14.30946,
   14.40811,
   14.50676,
   14.60541,
   14.70405,
   14.8027,
   14.90135,
   15,
   15,
   15.09865,
   15.09865};
   Double_t FullPdf_fy3[167] = {
   0,
   110.0627,
   110.0627,
   132.2381,
   153.1099,
   162.8327,
   171.7011,
   179.7362,
   186.9557,
   193.3819,
   199.0483,
   204.003,
   208.3096,
   212.0432,
   215.2842,
   220.5866,
   224.6712,
   227.7005,
   229.6164,
   230.3622,
   230.074,
   229.0554,
   226.1701,
   222.4636,
   219.7945,
   216.4685,
   208.8038,
   201.3287,
   193.436,
   184.2025,
   175.0371,
   166.7327,
   158.1006,
   149.097,
   140.9784,
   133.46,
   125.5916,
   118.0031,
   111.3588,
   104.8999,
   98.31084,
   92.37138,
   87.09092,
   81.76255,
   76.58918,
   72.08819,
   67.86794,
   63.56928,
   59.62316,
   56.16701,
   52.7449,
   49.36074,
   46.38595,
   43.66568,
   40.90141,
   38.30646,
   36.04878,
   33.86381,
   31.67383,
   29.71852,
   27.96776,
   26.2051,
   24.51438,
   23.04235,
   21.65228,
   20.24868,
   18.97119,
   17.84486,
   16.72806,
   15.63633,
   14.67874,
   13.79586,
   12.9037,
   12.07448,
   11.34978,
   10.6453,
   9.946321,
   9.325219,
   8.764544,
   8.201317,
   7.666734,
   7.200407,
   6.757098,
   6.313046,
   5.911678,
   5.555287,
   5.201542,
   4.859277,
   4.559302,
   4.280534,
   4.000339,
   3.742092,
   3.515213,
   3.293786,
   3.076114,
   2.883335,
   2.707893,
   2.532064,
   2.366703,
   2.222037,
   2.083654,
   1.94607,
   1.82239,
   1.711759,
   1.601867,
   1.496513,
   1.404141,
   1.317644,
   1.231144,
   1.15198,
   1.082026,
   1.013509,
   0.9467139,
   0.8876801,
   0.8335204,
   0.7793644,
   0.7288349,
   0.6844647,
   0.6417711,
   0.5996107,
   0.5618692,
   0.5278528,
   0.4940411,
   0.4618848,
   0.4336528,
   0.4070187,
   0.380505,
   0.3563797,
   0.3349267,
   0.313841,
   0.2934356,
   0.2754186,
   0.2587546,
   0.2421222,
   0.2266945,
   0.2130723,
   0.1998761,
   0.1869119,
   0.1753285,
   0.1647944,
   0.1543097,
   0.1443998,
   0.1356676,
   0.1273625,
   0.1191273,
   0.1116604,
   0.1049663,
   0.09836466,
   0.09201655,
   0.0864023,
   0.0811634,
   0.07594788,
   0.07113806,
   0.06686659,
   0.06271128,
   0.05865752,
   0.05504103,
   0.05172585,
   0.04843078,
   0.04533779,
   0.04260193,
   0.03998438,
   0.03740407,
   0.03507268,
   0.03507268,
   0.03507268,
   0};
   graph = new TGraph(167,FullPdf_fx3,FullPdf_fy3);
   graph->SetName("FullPdf");
   graph->SetTitle("Projection of time_signal");
   graph->SetFillColor(4);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_FullPdf3 = new TH1F("Graph_FullPdf3","Projection of time_signal",167,0,16.57838);
   Graph_FullPdf3->SetMinimum(0.2533984);
   Graph_FullPdf3->SetMaximum(253.3984);
   Graph_FullPdf3->SetDirectory(0);
   Graph_FullPdf3->SetStats(0);
   graph->SetHistogram(Graph_FullPdf3);
   
   graph->Draw("l");
   grae->Draw("psame");
   TH1D *frame_9dad350__2 = new TH1D("frame_9dad350__2","",148,0.4,15);
   frame_9dad350__2->SetBinContent(1,286.3046);
   frame_9dad350__2->SetMinimum(1.5);
   frame_9dad350__2->SetMaximum(429.457);
   frame_9dad350__2->SetEntries(1);
   frame_9dad350__2->SetDirectory(0);
   frame_9dad350__2->SetStats(0);
   frame_9dad350__2->GetXaxis()->SetTitle("BeautyTime");
   frame_9dad350__2->GetXaxis()->SetLabelColor(0);
   frame_9dad350__2->GetXaxis()->SetLabelFont(132);
   frame_9dad350__2->GetXaxis()->SetLabelOffset(0.006);
   frame_9dad350__2->GetXaxis()->SetLabelSize(0.06);
   frame_9dad350__2->GetXaxis()->SetTitleSize(0.06);
   frame_9dad350__2->GetYaxis()->SetTitle("#font[132]{Candidates / ( 0.10 ps)}");
   frame_9dad350__2->GetYaxis()->SetNdivisions(512);
   frame_9dad350__2->GetYaxis()->SetLabelFont(132);
   frame_9dad350__2->GetYaxis()->SetLabelOffset(0.006);
   frame_9dad350__2->GetYaxis()->SetLabelSize(0.06);
   frame_9dad350__2->GetYaxis()->SetTitleSize(0.06);
   frame_9dad350__2->GetYaxis()->SetTitleOffset(1.1);
   frame_9dad350__2->Draw("AXISSAME");
   TText *text = new TText(0.7,0.87,"LHCb"); // Preliminary
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   //upperPad->Modified();
   //canvas->cd();
   TLegend *leg = new TLegend(0.61,0.65,0.86,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Acceptance","L");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Fit to decay time","L");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   
   entry=leg->AddEntry(grae,"Data","PLE");
   entry->SetFillStyle(1001); // Stefania
   //   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.005,1,0.37);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-2.782051,-13,15.9359,7);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(-1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetBottomMargin(0.4);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   
   Double_t pullHist_fx3002[148] = {
   0.4493243,
   0.547973,
   0.6466216,
   0.7452703,
   0.8439189,
   0.9425676,
   1.041216,
   1.139865,
   1.238514,
   1.337162,
   1.435811,
   1.534459,
   1.633108,
   1.731757,
   1.830405,
   1.929054,
   2.027703,
   2.126351,
   2.225,
   2.323649,
   2.422297,
   2.520946,
   2.619595,
   2.718243,
   2.816892,
   2.915541,
   3.014189,
   3.112838,
   3.211486,
   3.310135,
   3.408784,
   3.507432,
   3.606081,
   3.70473,
   3.803378,
   3.902027,
   4.000676,
   4.099324,
   4.197973,
   4.296622,
   4.39527,
   4.493919,
   4.592568,
   4.691216,
   4.789865,
   4.888514,
   4.987162,
   5.085811,
   5.184459,
   5.283108,
   5.381757,
   5.480405,
   5.579054,
   5.677703,
   5.776351,
   5.875,
   5.973649,
   6.072297,
   6.170946,
   6.269595,
   6.368243,
   6.466892,
   6.565541,
   6.664189,
   6.762838,
   6.861486,
   6.960135,
   7.058784,
   7.157432,
   7.256081,
   7.35473,
   7.453378,
   7.552027,
   7.650676,
   7.749324,
   7.847973,
   7.946622,
   8.04527,
   8.143919,
   8.242568,
   8.341216,
   8.439865,
   8.538514,
   8.637162,
   8.735811,
   8.834459,
   8.933108,
   9.031757,
   9.130405,
   9.229054,
   9.327703,
   9.426351,
   9.525,
   9.623649,
   9.722297,
   9.820946,
   9.919595,
   10.01824,
   10.11689,
   10.21554,
   10.31419,
   10.41284,
   10.51149,
   10.61014,
   10.70878,
   10.80743,
   10.90608,
   11.00473,
   11.10338,
   11.20203,
   11.30068,
   11.39932,
   11.49797,
   11.59662,
   11.69527,
   11.79392,
   11.89257,
   11.99122,
   12.08986,
   12.18851,
   12.28716,
   12.38581,
   12.48446,
   12.58311,
   12.68176,
   12.78041,
   12.87905,
   12.9777,
   13.07635,
   13.175,
   13.27365,
   13.3723,
   13.47095,
   13.56959,
   13.66824,
   13.76689,
   13.86554,
   13.96419,
   14.06284,
   14.16149,
   14.26014,
   14.35878,
   14.45743,
   14.55608,
   14.65473,
   14.75338,
   14.85203,
   14.95068};
   Double_t pullHist_fy3002[148] = {
   1.030673,
   -1.364708,
   0.3597895,
   -0.102396,
   -0.9138003,
   -0.841589,
   -1.234943,
   0.1298429,
   1.652213,
   0.7418077,
   1.885557,
   0.5491267,
   -0.6304454,
   -0.9555463,
   1.415149,
   -1.40497,
   0.1687572,
   -0.3523674,
   -1.541187,
   -0.03307235,
   0.9163239,
   -1.042888,
   -0.9932382,
   1.546719,
   1.102391,
   0.1181121,
   0.2925071,
   -0.5544821,
   -2.113896,
   0.2851344,
   -1.570457,
   -0.9239015,
   0.31061,
   -0.9761497,
   0.1146626,
   1.92249,
   0.3688686,
   -0.06572954,
   -0.06246128,
   0.1488555,
   0.3100865,
   0.9340259,
   0.02819364,
   0.3219013,
   -0.9512565,
   -0.1716596,
   -0.2283349,
   1.078906,
   1.746891,
   -1.057394,
   -1.293764,
   0.4225264,
   0.7172227,
   -2.018799,
   0.6479089,
   -0.5036298,
   0.6559496,
   0.3911124,
   -1.63658,
   0.1987417,
   0.3549506,
   0.09906478,
   0.4453786,
   -1.282006,
   -2.642966,
   0.2712224,
   0.7357745,
   0.3036369,
   0.2381898,
   -0.5924779,
   0.897659,
   -1.051077,
   0.3075745,
   -1.264274,
   -0.8800307,
   -0.9695789,
   -0.215249,
   0.4520042,
   -0.3529631,
   0.1327745,
   0.3400019,
   0.6371319,
   -2.15566,
   -1.370451,
   -29.60163,
   -0.6096263,
   0.6180668,
   -3.292584,
   1.590645,
   -7.082608,
   -0.3400121,
   -0.07617001,
   -0.384767,
   1.131054,
   -0.08361691,
   0.3365995,
   0,
   -0.9242765,
   1.1572,
   -9.82504,
   -0.3889375,
   1.108547,
   0,
   0,
   0,
   0,
   0.5827356,
   0.5296164,
   0,
   0.530778,
   0.7969459,
   -0.1844165,
   0.7125094,
   0,
   -3.265982,
   0.7478462,
   0,
   0,
   0.7804189,
   0,
   0,
   0.8329791,
   -2.007466,
   0.5073582,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   -2.174097,
   0,
   0,
   0,
   0,
   -1.423483,
   0,
   0.7703134,
   0,
   -2.190385,
   0,
   0.9604002,
   0,
   -1.511041,
   0,
   -1.339949,
   0};
   Double_t pullHist_felx3002[148] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pullHist_fely3002[148] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0};
   Double_t pullHist_fehx3002[148] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pullHist_fehy3002[148] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   0};
   grae = new TGraphAsymmErrors(148,pullHist_fx3002,pullHist_fy3002,pullHist_felx3002,pullHist_fehx3002,pullHist_fely3002,pullHist_fehy3002);
   grae->SetName("pullHist");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pullHist3002 = new TH1F("Graph_pullHist3002","",100,0.4,15);
   Graph_pullHist3002->SetMinimum(-3.5);
   Graph_pullHist3002->SetMaximum(3.5);
   Graph_pullHist3002->SetDirectory(0);
   Graph_pullHist3002->SetStats(0);
  Graph_pullHist3002->GetXaxis()->SetTitle("#it{t}(#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}} #rightarrow #it{D_{s}}#kern[-0.3]{#lower[-0.95]{#scale[0.6]{#mp}}}#kern[0.1]{#it{K}#lower[-0.95]{#scale[0.6]{#pm}}}) [ps]");
   Graph_pullHist3002->GetXaxis()->SetLabelFont(132);
   Graph_pullHist3002->GetXaxis()->SetLabelSize(0.15);
   Graph_pullHist3002->GetXaxis()->SetTitleSize(0.15);
   Graph_pullHist3002->GetXaxis()->SetTitleFont(132);
   Graph_pullHist3002->GetYaxis()->SetNdivisions(5);
   Graph_pullHist3002->GetYaxis()->SetLabelFont(132);
   Graph_pullHist3002->GetYaxis()->SetLabelSize(0.15);
   grae->SetHistogram(Graph_pullHist3002);
   
   grae->Draw("ap");
   
   Double_t graph1_fx4[3] = {
   0,
   0.4,
   15};
   Double_t graph1_fy4[3] = {
   0,
   0,
   0};
   graph = new TGraph(3,graph1_fx4,graph1_fy4);
   graph->SetName("graph1");
   graph->SetTitle("");
   graph->SetFillColor(1);
   
   TH1F *Graph_graph14 = new TH1F("Graph_graph14","",100,0,16.5);
   Graph_graph14->SetMinimum(0);
   Graph_graph14->SetMaximum(5);
   Graph_graph14->SetDirectory(0);
   Graph_graph14->SetStats(0);
   graph->SetHistogram(Graph_graph14);
   
   graph->Draw("same");
   
   Double_t graph2_fx5[3] = {
   0,
   0.4,
   15};
   Double_t graph2_fy5[3] = {
   0,
   -3,
   -3};
   graph = new TGraph(3,graph2_fx5,graph2_fy5);
   graph->SetName("graph2");
   graph->SetTitle("");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_graph25 = new TH1F("Graph_graph25","",100,0,16.5);
   Graph_graph25->SetMinimum(-5);
   Graph_graph25->SetMaximum(5);
   Graph_graph25->SetDirectory(0);
   Graph_graph25->SetStats(0);
   graph->SetHistogram(Graph_graph25);
   
   graph->Draw("same");
   
   Double_t graph3_fx6[3] = {
   0,
   0.4,
   15};
   Double_t graph3_fy6[3] = {
   0,
   3,
   3};
   graph = new TGraph(3,graph3_fx6,graph3_fy6);
   graph->SetName("graph3");
   graph->SetTitle("");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_graph36 = new TH1F("Graph_graph36","",100,0,16.5);
   Graph_graph36->SetMinimum(0);
   Graph_graph36->SetMaximum(5);
   Graph_graph36->SetDirectory(0);
   Graph_graph36->SetStats(0);
   graph->SetHistogram(Graph_graph36);
   
   graph->Draw("same");
   lowerPad->Modified();


   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig6a.pdf");
   canvas->SaveAs("Fig6a.eps");
//   canvas->SaveAs("Fig6a.ps");
//   canvas->SaveAs("Fig6a.jpg");
   canvas->SaveAs("Fig6a.png");
   canvas->SaveAs("Fig6a.root.svnfool");
}


==> figs/Fig6b.C <==
void Fig6b() //foldedasyunblind()
{
//=========Macro generated from canvas: foldedcanvas/foldedcanvas
//=========  (Thu Dec 15 11:57:06 2016) by ROOT version6.00/02
   TCanvas *foldedcanvas = new TCanvas("foldedcanvas", "foldedcanvas",0,845,1600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   foldedcanvas->SetHighLightColor(2);
   foldedcanvas->Range(0,0,1,1);
   foldedcanvas->SetFillColor(0);
   foldedcanvas->SetBorderMode(0);
   foldedcanvas->SetBorderSize(2);
   //foldedcanvas->SetTickx(1);
   //foldedcanvas->SetTicky(1);
   foldedcanvas->SetLeftMargin(0.16);
   foldedcanvas->SetRightMargin(0.05);
   foldedcanvas->SetTopMargin(0.05);
   foldedcanvas->SetBottomMargin(0.2);
   foldedcanvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: foldedcanvas_1
   TPad *foldedcanvas_1 = new TPad("foldedcanvas_1", "foldedcanvas_1",0.01,0.01,0.49,0.99);
   foldedcanvas_1->Draw();
   foldedcanvas_1->cd();
   foldedcanvas_1->Range(-0.07166435,-0.7666667,0.3762378,0.5666667);
   foldedcanvas_1->SetFillColor(0);
   foldedcanvas_1->SetBorderMode(0);
   foldedcanvas_1->SetBorderSize(2);
   //   foldedcanvas_1->SetTickx(1);
   //   foldedcanvas_1->SetTicky(1);
   foldedcanvas_1->SetLeftMargin(0.16);
   foldedcanvas_1->SetRightMargin(0.05);
   foldedcanvas_1->SetTopMargin(0.05);
   foldedcanvas_1->SetBottomMargin(0.2);
   foldedcanvas_1->SetFrameBorderMode(0);
   foldedcanvas_1->SetFrameBorderMode(0);
   foldedcanvas_1->SetTickx(1);
   foldedcanvas_1->SetTicky(1);
   
   TH1F *histodiffDpKm_fold1 = new TH1F("histodiffDpKm_fold1","histodiffDpKm_fold",10,0,0.3538427);
   histodiffDpKm_fold1->SetBinContent(1,-0.1142776);
   histodiffDpKm_fold1->SetBinContent(2,0.1647905);
   histodiffDpKm_fold1->SetBinContent(3,0.04376566);
   histodiffDpKm_fold1->SetBinContent(4,0.144797);
   histodiffDpKm_fold1->SetBinContent(5,0.1527226);
   histodiffDpKm_fold1->SetBinContent(6,0.07782762);
   histodiffDpKm_fold1->SetBinContent(7,-0.07721958);
   histodiffDpKm_fold1->SetBinContent(8,-0.03932609);
   histodiffDpKm_fold1->SetBinContent(9,-0.08331531);
   histodiffDpKm_fold1->SetBinContent(10,-0.05933746);
   histodiffDpKm_fold1->SetBinError(1,0.08785242);
   histodiffDpKm_fold1->SetBinError(2,0.08109598);
   histodiffDpKm_fold1->SetBinError(3,0.07184532);
   histodiffDpKm_fold1->SetBinError(4,0.09049429);
   histodiffDpKm_fold1->SetBinError(5,0.08994634);
   histodiffDpKm_fold1->SetBinError(6,0.08217782);
   histodiffDpKm_fold1->SetBinError(7,0.08713385);
   histodiffDpKm_fold1->SetBinError(8,0.08860767);
   histodiffDpKm_fold1->SetBinError(9,0.0922422);
   histodiffDpKm_fold1->SetBinError(10,0.08903212);
   histodiffDpKm_fold1->SetMinimum(-0.5);
   histodiffDpKm_fold1->SetMaximum(0.5);
   histodiffDpKm_fold1->SetEntries(0.5954115);
   histodiffDpKm_fold1->SetStats(0);
   histodiffDpKm_fold1->SetLineWidth(1);
   histodiffDpKm_fold1->SetLineColor(1);
   //TF1 *function1 = new TF1("function","[0]*(0.735*cos(17.757*x)-0.496*sin(17.757*x))",0,0.3538427); // CONF values
   TF1 *function1 = new TF1("function","[0]*(0.730*cos(17.757*x)-0.489*sin(17.757*x))",0,0.3538427); // PAPER values
   function1->SetFillColor(19);
   function1->SetFillStyle(0);
   function1->SetMarkerStyle(22);
   function1->SetMarkerSize(0.8);
   function1->SetLineColor(2);
   function1->SetLineWidth(2);
   function1->SetChisquare(6.400306);
   function1->SetNDF(9);
   function1->GetXaxis()->SetNdivisions(505);
   function1->GetXaxis()->SetLabelFont(132);
   function1->GetXaxis()->SetLabelOffset(0.006);
   function1->GetXaxis()->SetLabelSize(0.06);
   function1->GetXaxis()->SetTitleSize(0.06);
   function1->GetXaxis()->SetTitleFont(132);
   function1->GetYaxis()->SetNdivisions(505);
   function1->GetYaxis()->SetLabelFont(132);
   function1->GetYaxis()->SetLabelSize(0.06);
   function1->GetYaxis()->SetTitleSize(0.07);
   function1->GetYaxis()->SetTitleFont(132);
   function1->SetParameter(0,-0.1281693);
   function1->SetParError(0,0.04428988);
   function1->SetParLimits(0,0,0);
   histodiffDpKm_fold1->GetListOfFunctions()->Add(function1);
   histodiffDpKm_fold1->SetMarkerStyle(8);
   histodiffDpKm_fold1->SetMarkerSize(1.);
    histodiffDpKm_fold1->GetXaxis()->SetTitle("#it{t}(#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}}#rightarrow #it{D_{s}}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{+}}}#kern[0.1]{#it{K}^{#minus}}) modulo (2#it{#pi}/#Delta#it{m_{s}}) [ps]");
   histodiffDpKm_fold1->GetXaxis()->SetNdivisions(505);
   histodiffDpKm_fold1->GetXaxis()->SetLabelFont(132); // was 42
   histodiffDpKm_fold1->GetXaxis()->SetLabelOffset(0.006); // was  0.02
   histodiffDpKm_fold1->GetXaxis()->SetLabelSize(0.06);
   histodiffDpKm_fold1->GetXaxis()->SetTitleSize(0.06);
   histodiffDpKm_fold1->GetXaxis()->SetTitleFont(132); // was 42
    histodiffDpKm_fold1->GetYaxis()->SetTitle("#it{A}_{mix}(#it{D^{+}_{s}K^{#minus}})");
   histodiffDpKm_fold1->GetYaxis()->SetNdivisions(505);
   histodiffDpKm_fold1->GetYaxis()->SetLabelFont(132);
   histodiffDpKm_fold1->GetYaxis()->SetLabelSize(0.06);
   histodiffDpKm_fold1->GetYaxis()->SetTitleSize(0.07);
   histodiffDpKm_fold1->GetYaxis()->SetTitleOffset(0.99);
   histodiffDpKm_fold1->GetYaxis()->SetTitleFont(132);
   histodiffDpKm_fold1->GetZaxis()->SetLabelFont(132);
   histodiffDpKm_fold1->GetZaxis()->SetLabelSize(0.06);
   histodiffDpKm_fold1->GetZaxis()->SetTitleSize(0.05);
   histodiffDpKm_fold1->GetZaxis()->SetTitleFont(132);
   histodiffDpKm_fold1->Draw("EP");
   TLatex *   tex = new TLatex(0.7,0.87,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   foldedcanvas_1->Modified();
   foldedcanvas->cd();
  
// ------------>Primitives in pad: foldedcanvas_2
   TPad *foldedcanvas_2 = new TPad("foldedcanvas_2", "foldedcanvas_2",0.51,0.01,0.99,0.99);
   foldedcanvas_2->Draw();
   foldedcanvas_2->cd();
   foldedcanvas_2->Range(-0.07166435,-0.7666667,0.3762378,0.5666667);
   foldedcanvas_2->SetFillColor(0);
   foldedcanvas_2->SetBorderMode(0);
   foldedcanvas_2->SetBorderSize(2);
   //foldedcanvas_2->SetTickx(1);
   //foldedcanvas_2->SetTicky(1);
   foldedcanvas_2->SetLeftMargin(0.16);
   foldedcanvas_2->SetRightMargin(0.05);
   foldedcanvas_2->SetTopMargin(0.05);
   foldedcanvas_2->SetBottomMargin(0.2);
   foldedcanvas_2->SetFrameBorderMode(0);
   foldedcanvas_2->SetFrameBorderMode(0);
   foldedcanvas_2->SetTickx(1);
   foldedcanvas_2->SetTicky(1);
   
   TH1F *histodiffDmKp_fold2 = new TH1F("histodiffDmKp_fold2","histodiffDmKp_fold",10,0,0.3538427);
   histodiffDmKp_fold2->SetBinContent(1,0.03846364);
   histodiffDmKp_fold2->SetBinContent(2,0.2588252);
   histodiffDmKp_fold2->SetBinContent(3,0.02637759);
   histodiffDmKp_fold2->SetBinContent(4,0.1252295);
   histodiffDmKp_fold2->SetBinContent(5,-0.2765274);
   histodiffDmKp_fold2->SetBinContent(6,0.004088604);
   histodiffDmKp_fold2->SetBinContent(7,-0.03652193);
   histodiffDmKp_fold2->SetBinContent(8,-0.1341063);
   histodiffDmKp_fold2->SetBinContent(9,0.01635005);
   histodiffDmKp_fold2->SetBinContent(10,0.1535447);
   histodiffDmKp_fold2->SetBinError(1,0.0827516);
   histodiffDmKp_fold2->SetBinError(2,0.0840213);
   histodiffDmKp_fold2->SetBinError(3,0.08222749);
   histodiffDmKp_fold2->SetBinError(4,0.08118684);
   histodiffDmKp_fold2->SetBinError(5,0.08498681);
   histodiffDmKp_fold2->SetBinError(6,0.07817591);
   histodiffDmKp_fold2->SetBinError(7,0.07752746);
   histodiffDmKp_fold2->SetBinError(8,0.07691265);
   histodiffDmKp_fold2->SetBinError(9,0.08348558);
   histodiffDmKp_fold2->SetBinError(10,0.0804916);
   histodiffDmKp_fold2->SetMinimum(-0.5);
   histodiffDmKp_fold2->SetMaximum(0.5);
   histodiffDmKp_fold2->SetEntries(0.4680795);
   histodiffDmKp_fold2->SetStats(0);
   histodiffDmKp_fold2->SetLineWidth(1);
   histodiffDmKp_fold2->SetLineColor(1);
   TF1 *function2 = new TF1("function","[0]*(0.730*cos(17.757*x)+0.519*sin(17.757*x))",0,0.3538427);
   function2->SetFillColor(19);
   function2->SetFillStyle(0);
   function2->SetMarkerStyle(22);
   function2->SetMarkerSize(0.8);
   function2->SetLineColor(2);
   function2->SetLineWidth(2);
   function2->SetChisquare(17.38089);
   function2->SetNDF(9);
   function2->GetXaxis()->SetNdivisions(505);
   function2->GetXaxis()->SetLabelFont(132);
   function2->GetXaxis()->SetLabelOffset(0.006);
   function2->GetXaxis()->SetLabelSize(0.06);
   function2->GetXaxis()->SetTitleSize(0.06);
   function2->GetXaxis()->SetTitleFont(132);
   function2->GetYaxis()->SetNdivisions(505);
   function2->GetYaxis()->SetLabelFont(132);
   function2->GetYaxis()->SetLabelSize(0.06);
   function2->GetYaxis()->SetTitleSize(0.07);
   function2->GetYaxis()->SetTitleFont(132);
   function2->SetParameter(0,0.1408491);
   function2->SetParError(0,0.04010252);
   function2->SetParLimits(0,0,0);
   histodiffDmKp_fold2->GetListOfFunctions()->Add(function2);
   histodiffDmKp_fold2->SetMarkerStyle(8);
   histodiffDmKp_fold2->SetMarkerSize(1.);
    histodiffDmKp_fold2->GetXaxis()->SetTitle("#it{t}(#it{B_{s}}#kern[-0.7]{#lower[-0.85]{#scale[0.6]{0}}}#rightarrow #it{D_{s}}#kern[-0.3]{#lower[-1.15]{#scale[0.7]{#minus}}}#kern[0.1]{#it{K}^{+}}) modulo (2#it{#pi}/#Delta#it{m_{s}}) [ps]");
   histodiffDmKp_fold2->GetXaxis()->SetNdivisions(505);
   histodiffDmKp_fold2->GetXaxis()->SetLabelFont(132);
   histodiffDmKp_fold2->GetXaxis()->SetLabelOffset(0.006);
   histodiffDmKp_fold2->GetXaxis()->SetLabelSize(0.06);
   histodiffDmKp_fold2->GetXaxis()->SetTitleSize(0.06);
   histodiffDmKp_fold2->GetXaxis()->SetTitleFont(132);
    histodiffDmKp_fold2->GetYaxis()->SetTitle("#it{A}_{mix}(#it{D^{#minus}_{s}K^{+}})");
   histodiffDmKp_fold2->GetYaxis()->SetNdivisions(505);
   histodiffDmKp_fold2->GetYaxis()->SetLabelFont(132);
   histodiffDmKp_fold2->GetYaxis()->SetLabelSize(0.06);
   histodiffDmKp_fold2->GetYaxis()->SetTitleSize(0.07);
   histodiffDmKp_fold2->GetYaxis()->SetTitleOffset(0.99);
   histodiffDmKp_fold2->GetYaxis()->SetTitleFont(132);
   histodiffDmKp_fold2->GetZaxis()->SetLabelFont(132);
   histodiffDmKp_fold2->GetZaxis()->SetLabelSize(0.06);
   histodiffDmKp_fold2->GetZaxis()->SetTitleSize(0.06);
   histodiffDmKp_fold2->GetZaxis()->SetTitleFont(132);
   histodiffDmKp_fold2->Draw("EP");
   tex = new TLatex(0.7,0.87,"LHCb ");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   foldedcanvas_2->Modified();
   foldedcanvas->cd();
   foldedcanvas->Modified();
   foldedcanvas->cd();
   foldedcanvas->SetSelected(foldedcanvas);
   foldedcanvas->SaveAs("Fig6b.pdf");
   foldedcanvas->SaveAs("Fig6b.eps");
//   foldedcanvas->SaveAs("Fig6b.ps");
//   foldedcanvas->SaveAs("Fig6b.jpg");
   foldedcanvas->SaveAs("Fig6b.png");
   foldedcanvas->SaveAs("Fig6b.root.svnfool");

   
}


==> figs/Fig7a.C <==
void Fig7a()
{
//=========Macro generated from canvas: Fig7a/
//=========  (Mon Oct 16 09:55:02 2017) by ROOT version6.10/06
   TCanvas *Fig7a = new TCanvas("Fig7a", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Fig7a->SetHighLightColor(2);
   Fig7a->Range(0.326076,-0.174359,3.288101,0.8512821);
   Fig7a->SetFillColor(0);
   Fig7a->SetBorderMode(0);
   Fig7a->SetBorderSize(2);
   Fig7a->SetLeftMargin(0.16);
   Fig7a->SetRightMargin(0.05);
   Fig7a->SetTopMargin(0.05);
   Fig7a->SetBottomMargin(0.17);
   Fig7a->SetFrameBorderMode(0);
   Fig7a->SetFrameBorderMode(0);
   
   TH2F *haxesUID139__1 = new TH2F("haxesUID139__1","haxes",100,0.8,3.14,100,0,0.8);
   haxesUID139__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID139__1->SetLineColor(ci);
//   haxesUID139__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID139__1->GetXaxis()->SetNdivisions(0);
   haxesUID139__1->GetXaxis()->SetLabelFont(133);
   haxesUID139__1->GetXaxis()->SetLabelSize(35);
   haxesUID139__1->GetXaxis()->SetTitleSize(45);
   haxesUID139__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID139__1->GetXaxis()->SetTitleFont(133);
//   haxesUID139__1->GetYaxis()->SetTitle("#it{r_{D_{s}K}}");
   haxesUID139__1->GetYaxis()->SetNdivisions(0);
   haxesUID139__1->GetYaxis()->SetLabelFont(133);
   haxesUID139__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID139__1->GetYaxis()->SetLabelSize(35);
   haxesUID139__1->GetYaxis()->SetTitleSize(45);
   haxesUID139__1->GetYaxis()->SetTitleOffset(0.95);
   haxesUID139__1->GetYaxis()->SetTitleFont(133);
   haxesUID139__1->GetZaxis()->SetLabelFont(42);
   haxesUID139__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID139__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID139__1->GetZaxis()->SetTitleFont(42);
   haxesUID139__1->Draw("");
   
   Double_t Graph0_fx5[105] = {
   2.293363,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.549509,
   2.607522,
   2.643821,
   2.670354,
   2.702516,
   2.733186,
   2.746449,
   2.780482,
   2.796018,
   2.80824,
   2.830274,
   2.848967,
   2.858849,
   2.863521,
   2.873751,
   2.880794,
   2.884467,
   2.884552,
   2.880782,
   2.872827,
   2.860263,
   2.858849,
   2.840801,
   2.814879,
   2.796018,
   2.780128,
   2.734091,
   2.733186,
   2.670898,
   2.670354,
   2.607522,
   2.581229,
   2.54469,
   2.481858,
   2.446019,
   2.419026,
   2.356195,
   2.293363,
   2.230531,
   2.172635,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.758481,
   1.727876,
   1.665044,
   1.602212,
   1.53938,
   1.488607,
   1.476549,
   1.413717,
   1.360196,
   1.350885,
   1.288053,
   1.279555,
   1.225938,
   1.225221,
   1.191542,
   1.170603,
   1.162389,
   1.161478,
   1.162389,
   1.162944,
   1.174496,
   1.195745,
   1.225221,
   1.22666,
   1.268653,
   1.288053,
   1.321417,
   1.350885,
   1.385111,
   1.413717,
   1.458899,
   1.476549,
   1.53938,
   1.540955,
   1.602212,
   1.628685,
   1.665044,
   1.719928,
   1.727876,
   1.790708,
   1.813395,
   1.85354,
   1.909057,
   1.916372,
   1.979203,
   2.009651,
   2.042035,
   2.104867,
   2.120485,
   2.167699,
   2.230531,
   2.265639,
   2.293363};
   Double_t Graph0_fy5[105] = {
   0.6129242,
   0.6172282,
   0.6187102,
   0.6167619,
   0.6107949,
   0.61,
   0.5995595,
   0.59,
   0.582311,
   0.57,
   0.5569852,
   0.55,
   0.53,
   0.5196368,
   0.51,
   0.49,
   0.47,
   0.4569733,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.31,
   0.3083442,
   0.29,
   0.27,
   0.2584089,
   0.25,
   0.23,
   0.2296648,
   0.21,
   0.2098516,
   0.1951668,
   0.19,
   0.1836227,
   0.1744048,
   0.17,
   0.1670043,
   0.1611958,
   0.1564627,
   0.152683,
   0.15,
   0.149791,
   0.147883,
   0.146692,
   0.1461942,
   0.1463804,
   0.1472536,
   0.1488292,
   0.15,
   0.1512805,
   0.1547667,
   0.1592081,
   0.1646869,
   0.17,
   0.1715211,
   0.1807427,
   0.19,
   0.1920239,
   0.2076156,
   0.21,
   0.23,
   0.2303795,
   0.25,
   0.27,
   0.2878722,
   0.29,
   0.3026272,
   0.31,
   0.33,
   0.35,
   0.3691057,
   0.37,
   0.39,
   0.3975026,
   0.41,
   0.4193483,
   0.43,
   0.4377782,
   0.45,
   0.4542731,
   0.4696106,
   0.47,
   0.4838646,
   0.49,
   0.4978325,
   0.51,
   0.5116584,
   0.5250619,
   0.53,
   0.5383207,
   0.55,
   0.5514768,
   0.5640379,
   0.57,
   0.5761216,
   0.5874384,
   0.59,
   0.5974948,
   0.6061734,
   0.61,
   0.6129242};
   TGraph *graph = new TGraph(105,Graph0_fx5,Graph0_fy5);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",105,0.9891711,3.056859);
   Graph_Graph5->SetMinimum(0.09894265);
   Graph_Graph5->SetMaximum(0.6659618);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   graph->Draw("f");
   
   Double_t Graph1_fx6[105] = {
   2.293363,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.549509,
   2.607522,
   2.643821,
   2.670354,
   2.702516,
   2.733186,
   2.746449,
   2.780482,
   2.796018,
   2.80824,
   2.830274,
   2.848967,
   2.858849,
   2.863521,
   2.873751,
   2.880794,
   2.884467,
   2.884552,
   2.880782,
   2.872827,
   2.860263,
   2.858849,
   2.840801,
   2.814879,
   2.796018,
   2.780128,
   2.734091,
   2.733186,
   2.670898,
   2.670354,
   2.607522,
   2.581229,
   2.54469,
   2.481858,
   2.446019,
   2.419026,
   2.356195,
   2.293363,
   2.230531,
   2.172635,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.758481,
   1.727876,
   1.665044,
   1.602212,
   1.53938,
   1.488607,
   1.476549,
   1.413717,
   1.360196,
   1.350885,
   1.288053,
   1.279555,
   1.225938,
   1.225221,
   1.191542,
   1.170603,
   1.162389,
   1.161478,
   1.162389,
   1.162944,
   1.174496,
   1.195745,
   1.225221,
   1.22666,
   1.268653,
   1.288053,
   1.321417,
   1.350885,
   1.385111,
   1.413717,
   1.458899,
   1.476549,
   1.53938,
   1.540955,
   1.602212,
   1.628685,
   1.665044,
   1.719928,
   1.727876,
   1.790708,
   1.813395,
   1.85354,
   1.909057,
   1.916372,
   1.979203,
   2.009651,
   2.042035,
   2.104867,
   2.120485,
   2.167699,
   2.230531,
   2.265639,
   2.293363};
   Double_t Graph1_fy6[105] = {
   0.6129242,
   0.6172282,
   0.6187102,
   0.6167619,
   0.6107949,
   0.61,
   0.5995595,
   0.59,
   0.582311,
   0.57,
   0.5569852,
   0.55,
   0.53,
   0.5196368,
   0.51,
   0.49,
   0.47,
   0.4569733,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.31,
   0.3083442,
   0.29,
   0.27,
   0.2584089,
   0.25,
   0.23,
   0.2296648,
   0.21,
   0.2098516,
   0.1951668,
   0.19,
   0.1836227,
   0.1744048,
   0.17,
   0.1670043,
   0.1611958,
   0.1564627,
   0.152683,
   0.15,
   0.149791,
   0.147883,
   0.146692,
   0.1461942,
   0.1463804,
   0.1472536,
   0.1488292,
   0.15,
   0.1512805,
   0.1547667,
   0.1592081,
   0.1646869,
   0.17,
   0.1715211,
   0.1807427,
   0.19,
   0.1920239,
   0.2076156,
   0.21,
   0.23,
   0.2303795,
   0.25,
   0.27,
   0.2878722,
   0.29,
   0.3026272,
   0.31,
   0.33,
   0.35,
   0.3691057,
   0.37,
   0.39,
   0.3975026,
   0.41,
   0.4193483,
   0.43,
   0.4377782,
   0.45,
   0.4542731,
   0.4696106,
   0.47,
   0.4838646,
   0.49,
   0.4978325,
   0.51,
   0.5116584,
   0.5250619,
   0.53,
   0.5383207,
   0.55,
   0.5514768,
   0.5640379,
   0.57,
   0.5761216,
   0.5874384,
   0.59,
   0.5974948,
   0.6061734,
   0.61,
   0.6129242};
   graph = new TGraph(105,Graph1_fx6,Graph1_fy6);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",105,0.9891711,3.056859);
   Graph_Graph6->SetMinimum(0.09894265);
   Graph_Graph6->SetMaximum(0.6659618);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   graph->Draw("l");
   
   Double_t Graph2_fx7[61] = {
   2.481858,
   2.54469,
   2.550754,
   2.59443,
   2.607522,
   2.622582,
   2.640004,
   2.649846,
   2.652162,
   2.64694,
   2.634074,
   2.61333,
   2.607522,
   2.57999,
   2.54469,
   2.533874,
   2.481858,
   2.465725,
   2.419026,
   2.360465,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.788444,
   1.727876,
   1.706023,
   1.665044,
   1.664167,
   1.648714,
   1.651457,
   1.665044,
   1.66946,
   1.701233,
   1.727876,
   1.744324,
   1.790708,
   1.797688,
   1.85354,
   1.860519,
   1.916372,
   1.932495,
   1.979203,
   2.014396,
   2.042035,
   2.104867,
   2.109966,
   2.167699,
   2.230531,
   2.245462,
   2.293363,
   2.356195,
   2.419026,
   2.464325,
   2.481858};
   Double_t Graph2_fy7[61] = {
   0.5076729,
   0.4922335,
   0.49,
   0.47,
   0.4620412,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.3259599,
   0.31,
   0.2940383,
   0.29,
   0.2740444,
   0.27,
   0.2600617,
   0.25,
   0.2493633,
   0.2420825,
   0.2366501,
   0.2329637,
   0.2309913,
   0.2307613,
   0.2323561,
   0.2359073,
   0.2415933,
   0.2496356,
   0.25,
   0.2637828,
   0.27,
   0.2895071,
   0.29,
   0.31,
   0.33,
   0.3451321,
   0.35,
   0.37,
   0.3823735,
   0.39,
   0.4073872,
   0.41,
   0.42779,
   0.43,
   0.4455743,
   0.45,
   0.4615649,
   0.47,
   0.4760804,
   0.4890744,
   0.49,
   0.4996975,
   0.5085499,
   0.51,
   0.5143159,
   0.5167368,
   0.5149819,
   0.51,
   0.5076729};
   graph = new TGraph(61,Graph2_fx7,Graph2_fy7);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,1.548369,2.752507);
   Graph_Graph7->SetMinimum(0.2021637);
   Graph_Graph7->SetMaximum(0.5453344);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleOffset(0);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   graph->Draw("f");
   
   Double_t Graph3_fx8[61] = {
   2.481858,
   2.54469,
   2.550754,
   2.59443,
   2.607522,
   2.622582,
   2.640004,
   2.649846,
   2.652162,
   2.64694,
   2.634074,
   2.61333,
   2.607522,
   2.57999,
   2.54469,
   2.533874,
   2.481858,
   2.465725,
   2.419026,
   2.360465,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.788444,
   1.727876,
   1.706023,
   1.665044,
   1.664167,
   1.648714,
   1.651457,
   1.665044,
   1.66946,
   1.701233,
   1.727876,
   1.744324,
   1.790708,
   1.797688,
   1.85354,
   1.860519,
   1.916372,
   1.932495,
   1.979203,
   2.014396,
   2.042035,
   2.104867,
   2.109966,
   2.167699,
   2.230531,
   2.245462,
   2.293363,
   2.356195,
   2.419026,
   2.464325,
   2.481858};
   Double_t Graph3_fy8[61] = {
   0.5076729,
   0.4922335,
   0.49,
   0.47,
   0.4620412,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.3259599,
   0.31,
   0.2940383,
   0.29,
   0.2740444,
   0.27,
   0.2600617,
   0.25,
   0.2493633,
   0.2420825,
   0.2366501,
   0.2329637,
   0.2309913,
   0.2307613,
   0.2323561,
   0.2359073,
   0.2415933,
   0.2496356,
   0.25,
   0.2637828,
   0.27,
   0.2895071,
   0.29,
   0.31,
   0.33,
   0.3451321,
   0.35,
   0.37,
   0.3823735,
   0.39,
   0.4073872,
   0.41,
   0.42779,
   0.43,
   0.4455743,
   0.45,
   0.4615649,
   0.47,
   0.4760804,
   0.4890744,
   0.49,
   0.4996975,
   0.5085499,
   0.51,
   0.5143159,
   0.5167368,
   0.5149819,
   0.51,
   0.5076729};
   graph = new TGraph(61,Graph3_fx8,Graph3_fy8);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.548369,2.752507);
   Graph_Graph8->SetMinimum(0.2021637);
   Graph_Graph8->SetMaximum(0.5453344);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleOffset(0);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("f");
   
   Double_t Graph4_fx9[61] = {
   2.481858,
   2.54469,
   2.550754,
   2.59443,
   2.607522,
   2.622582,
   2.640004,
   2.649846,
   2.652162,
   2.64694,
   2.634074,
   2.61333,
   2.607522,
   2.57999,
   2.54469,
   2.533874,
   2.481858,
   2.465725,
   2.419026,
   2.360465,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.788444,
   1.727876,
   1.706023,
   1.665044,
   1.664167,
   1.648714,
   1.651457,
   1.665044,
   1.66946,
   1.701233,
   1.727876,
   1.744324,
   1.790708,
   1.797688,
   1.85354,
   1.860519,
   1.916372,
   1.932495,
   1.979203,
   2.014396,
   2.042035,
   2.104867,
   2.109966,
   2.167699,
   2.230531,
   2.245462,
   2.293363,
   2.356195,
   2.419026,
   2.464325,
   2.481858};
   Double_t Graph4_fy9[61] = {
   0.5076729,
   0.4922335,
   0.49,
   0.47,
   0.4620412,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.3259599,
   0.31,
   0.2940383,
   0.29,
   0.2740444,
   0.27,
   0.2600617,
   0.25,
   0.2493633,
   0.2420825,
   0.2366501,
   0.2329637,
   0.2309913,
   0.2307613,
   0.2323561,
   0.2359073,
   0.2415933,
   0.2496356,
   0.25,
   0.2637828,
   0.27,
   0.2895071,
   0.29,
   0.31,
   0.33,
   0.3451321,
   0.35,
   0.37,
   0.3823735,
   0.39,
   0.4073872,
   0.41,
   0.42779,
   0.43,
   0.4455743,
   0.45,
   0.4615649,
   0.47,
   0.4760804,
   0.4890744,
   0.49,
   0.4996975,
   0.5085499,
   0.51,
   0.5143159,
   0.5167368,
   0.5149819,
   0.51,
   0.5076729};
   graph = new TGraph(61,Graph4_fx9,Graph4_fy9);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,1.548369,2.752507);
   Graph_Graph9->SetMinimum(0.2021637);
   Graph_Graph9->SetMaximum(0.5453344);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleOffset(0);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("l");
   
   Double_t Graph5_fx10[105] = {
   2.293363,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.549509,
   2.607522,
   2.643821,
   2.670354,
   2.702516,
   2.733186,
   2.746449,
   2.780482,
   2.796018,
   2.80824,
   2.830274,
   2.848967,
   2.858849,
   2.863521,
   2.873751,
   2.880794,
   2.884467,
   2.884552,
   2.880782,
   2.872827,
   2.860263,
   2.858849,
   2.840801,
   2.814879,
   2.796018,
   2.780128,
   2.734091,
   2.733186,
   2.670898,
   2.670354,
   2.607522,
   2.581229,
   2.54469,
   2.481858,
   2.446019,
   2.419026,
   2.356195,
   2.293363,
   2.230531,
   2.172635,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.758481,
   1.727876,
   1.665044,
   1.602212,
   1.53938,
   1.488607,
   1.476549,
   1.413717,
   1.360196,
   1.350885,
   1.288053,
   1.279555,
   1.225938,
   1.225221,
   1.191542,
   1.170603,
   1.162389,
   1.161478,
   1.162389,
   1.162944,
   1.174496,
   1.195745,
   1.225221,
   1.22666,
   1.268653,
   1.288053,
   1.321417,
   1.350885,
   1.385111,
   1.413717,
   1.458899,
   1.476549,
   1.53938,
   1.540955,
   1.602212,
   1.628685,
   1.665044,
   1.719928,
   1.727876,
   1.790708,
   1.813395,
   1.85354,
   1.909057,
   1.916372,
   1.979203,
   2.009651,
   2.042035,
   2.104867,
   2.120485,
   2.167699,
   2.230531,
   2.265639,
   2.293363};
   Double_t Graph5_fy10[105] = {
   0.6129242,
   0.6172282,
   0.6187102,
   0.6167619,
   0.6107949,
   0.61,
   0.5995595,
   0.59,
   0.582311,
   0.57,
   0.5569852,
   0.55,
   0.53,
   0.5196368,
   0.51,
   0.49,
   0.47,
   0.4569733,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.31,
   0.3083442,
   0.29,
   0.27,
   0.2584089,
   0.25,
   0.23,
   0.2296648,
   0.21,
   0.2098516,
   0.1951668,
   0.19,
   0.1836227,
   0.1744048,
   0.17,
   0.1670043,
   0.1611958,
   0.1564627,
   0.152683,
   0.15,
   0.149791,
   0.147883,
   0.146692,
   0.1461942,
   0.1463804,
   0.1472536,
   0.1488292,
   0.15,
   0.1512805,
   0.1547667,
   0.1592081,
   0.1646869,
   0.17,
   0.1715211,
   0.1807427,
   0.19,
   0.1920239,
   0.2076156,
   0.21,
   0.23,
   0.2303795,
   0.25,
   0.27,
   0.2878722,
   0.29,
   0.3026272,
   0.31,
   0.33,
   0.35,
   0.3691057,
   0.37,
   0.39,
   0.3975026,
   0.41,
   0.4193483,
   0.43,
   0.4377782,
   0.45,
   0.4542731,
   0.4696106,
   0.47,
   0.4838646,
   0.49,
   0.4978325,
   0.51,
   0.5116584,
   0.5250619,
   0.53,
   0.5383207,
   0.55,
   0.5514768,
   0.5640379,
   0.57,
   0.5761216,
   0.5874384,
   0.59,
   0.5974948,
   0.6061734,
   0.61,
   0.6129242};
   graph = new TGraph(105,Graph5_fx10,Graph5_fy10);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",105,0.9891711,3.056859);
   Graph_Graph10->SetMinimum(0.09894265);
   Graph_Graph10->SetMaximum(0.6659618);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleOffset(0);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("l");
   
   Double_t Graph6_fx11[61] = {
   2.481858,
   2.54469,
   2.550754,
   2.59443,
   2.607522,
   2.622582,
   2.640004,
   2.649846,
   2.652162,
   2.64694,
   2.634074,
   2.61333,
   2.607522,
   2.57999,
   2.54469,
   2.533874,
   2.481858,
   2.465725,
   2.419026,
   2.360465,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.790708,
   1.788444,
   1.727876,
   1.706023,
   1.665044,
   1.664167,
   1.648714,
   1.651457,
   1.665044,
   1.66946,
   1.701233,
   1.727876,
   1.744324,
   1.790708,
   1.797688,
   1.85354,
   1.860519,
   1.916372,
   1.932495,
   1.979203,
   2.014396,
   2.042035,
   2.104867,
   2.109966,
   2.167699,
   2.230531,
   2.245462,
   2.293363,
   2.356195,
   2.419026,
   2.464325,
   2.481858};
   Double_t Graph6_fy11[61] = {
   0.5076729,
   0.4922335,
   0.49,
   0.47,
   0.4620412,
   0.45,
   0.43,
   0.41,
   0.39,
   0.37,
   0.35,
   0.33,
   0.3259599,
   0.31,
   0.2940383,
   0.29,
   0.2740444,
   0.27,
   0.2600617,
   0.25,
   0.2493633,
   0.2420825,
   0.2366501,
   0.2329637,
   0.2309913,
   0.2307613,
   0.2323561,
   0.2359073,
   0.2415933,
   0.2496356,
   0.25,
   0.2637828,
   0.27,
   0.2895071,
   0.29,
   0.31,
   0.33,
   0.3451321,
   0.35,
   0.37,
   0.3823735,
   0.39,
   0.4073872,
   0.41,
   0.42779,
   0.43,
   0.4455743,
   0.45,
   0.4615649,
   0.47,
   0.4760804,
   0.4890744,
   0.49,
   0.4996975,
   0.5085499,
   0.51,
   0.5143159,
   0.5167368,
   0.5149819,
   0.51,
   0.5076729};
   graph = new TGraph(61,Graph6_fx11,Graph6_fy11);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,1.548369,2.752507);
   Graph_Graph11->SetMinimum(0.2021637);
   Graph_Graph11->SetMaximum(0.5453344);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.8,0.8,3.14,0.8,45.83662,179.9088,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.8,0,3.14,0,45.83662,179.9088,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.8,0,0.8,0.8,0,0.8,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{r_{D_{s}K}}");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.14,0,3.14,0.8,0,0.8,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(2.235957,0.369052,3);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(3);
   marker->SetMarkerSize(1.6);
   marker->Draw();
   
   TLegend *leg = new TLegend(0.17,0.75,0.55,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.875,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(1);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("contours hold 68.3%, 95.5% CL");
   pt->Draw();
   Fig7a->Modified();
   Fig7a->cd();
   Fig7a->SetSelected(Fig7a);
   Fig7a->SaveAs("Fig7a.pdf");
   Fig7a->SaveAs("Fig7a.png");
//   Fig7a->SaveAs("Fig7a.jpg");
   Fig7a->SaveAs("Fig7a.eps");
   Fig7a->SaveAs("Fig7a.root.svnfool");
}


==> figs/Fig7b.C <==
void Fig7b()
{
//=========Macro generated from canvas: Fig7b/
//=========  (Mon Oct 16 09:55:04 2017) by ROOT version6.10/06
   TCanvas *Fig7b = new TCanvas("Fig7b", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Fig7b->SetHighLightColor(2);
   Fig7b->Range(0.326076,4.027683,3.288101,8.055366);
   Fig7b->SetFillColor(0);
   Fig7b->SetBorderMode(0);
   Fig7b->SetBorderSize(2);
   Fig7b->SetLeftMargin(0.16);
   Fig7b->SetRightMargin(0.05);
   Fig7b->SetTopMargin(0.05);
   Fig7b->SetBottomMargin(0.17);
   Fig7b->SetFrameBorderMode(0);
   Fig7b->SetFrameBorderMode(0);
   
   TH2F *haxesUID139__1 = new TH2F("haxesUID139__1","haxes",100,0.8,3.14,100,4.712389,7.853981);
   haxesUID139__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID139__1->SetLineColor(ci);
//   haxesUID139__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID139__1->GetXaxis()->SetNdivisions(0);
   haxesUID139__1->GetXaxis()->SetLabelFont(133);
   haxesUID139__1->GetXaxis()->SetLabelSize(35);
   haxesUID139__1->GetXaxis()->SetTitleSize(45);
   haxesUID139__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID139__1->GetXaxis()->SetTitleFont(133);
//   haxesUID139__1->GetYaxis()->SetTitle("#it{#delta_{D_{s}K}} [#circ]");
   haxesUID139__1->GetYaxis()->SetNdivisions(0);
   haxesUID139__1->GetYaxis()->SetLabelFont(133);
   haxesUID139__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID139__1->GetYaxis()->SetLabelSize(35);
   haxesUID139__1->GetYaxis()->SetTitleSize(45);
   haxesUID139__1->GetYaxis()->SetTitleOffset(0.95);
   haxesUID139__1->GetYaxis()->SetTitleFont(133);
   haxesUID139__1->GetZaxis()->SetLabelFont(42);
   haxesUID139__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID139__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID139__1->GetZaxis()->SetTitleFont(42);
   haxesUID139__1->Draw("");
   
   Double_t Graph0_fx5[97] = {
   2.230531,
   2.293363,
   2.337288,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.555655,
   2.607522,
   2.668945,
   2.670354,
   2.733186,
   2.743495,
   2.796018,
   2.797252,
   2.834342,
   2.858849,
   2.861237,
   2.876917,
   2.884356,
   2.883838,
   2.875611,
   2.859881,
   2.858849,
   2.834481,
   2.801224,
   2.796018,
   2.756366,
   2.733186,
   2.699339,
   2.670354,
   2.626206,
   2.607522,
   2.54469,
   2.529719,
   2.481858,
   2.419026,
   2.392509,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.12471,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.85101,
   1.790708,
   1.727876,
   1.665044,
   1.602212,
   1.594662,
   1.53938,
   1.476549,
   1.465846,
   1.413717,
   1.375916,
   1.350885,
   1.30804,
   1.288053,
   1.256111,
   1.225221,
   1.216524,
   1.188368,
   1.169916,
   1.162389,
   1.16139,
   1.162389,
   1.162852,
   1.174699,
   1.197125,
   1.225221,
   1.230658,
   1.277365,
   1.288053,
   1.338884,
   1.350885,
   1.413717,
   1.418712,
   1.476549,
   1.524114,
   1.53938,
   1.602212,
   1.665044,
   1.670219,
   1.727876,
   1.790708,
   1.85354,
   1.916372,
   1.925879,
   1.979203,
   2.042035,
   2.104867,
   2.167699,
   2.230531};
   Double_t Graph0_fy5[97] = {
   6.829876,
   6.823867,
   6.817256,
   6.814336,
   6.800644,
   6.782574,
   6.759455,
   6.754424,
   6.728963,
   6.691592,
   6.690639,
   6.638939,
   6.62876,
   6.567621,
   6.565929,
   6.503097,
   6.446579,
   6.440265,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.123251,
   6.063274,
   6.000442,
   5.992252,
   5.93761,
   5.909887,
   5.874778,
   5.847584,
   5.811946,
   5.797873,
   5.757338,
   5.749115,
   5.723935,
   5.696089,
   5.686283,
   5.673197,
   5.654712,
   5.63999,
   5.628782,
   5.623451,
   5.621035,
   5.616711,
   5.615602,
   5.617715,
   5.623106,
   5.623451,
   5.632361,
   5.645383,
   5.662312,
   5.683318,
   5.686283,
   5.710544,
   5.742883,
   5.749115,
   5.783768,
   5.811946,
   5.833785,
   5.874778,
   5.897849,
   5.93761,
   5.985948,
   6.000442,
   6.063274,
   6.126106,
   6.181284,
   6.188937,
   6.232751,
   6.251769,
   6.314601,
   6.377433,
   6.430651,
   6.440265,
   6.503097,
   6.514733,
   6.565929,
   6.576121,
   6.625171,
   6.62876,
   6.664868,
   6.691592,
   6.699216,
   6.727645,
   6.752591,
   6.754424,
   6.772909,
   6.79012,
   6.804435,
   6.815912,
   6.817256,
   6.824232,
   6.829817,
   6.832684,
   6.832749,
   6.829876};
   TGraph *graph = new TGraph(97,Graph0_fx5,Graph0_fy5);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0.9890939,3.056652);
   Graph_Graph5->SetMinimum(5.493887);
   Graph_Graph5->SetMaximum(6.954464);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   graph->Draw("f");
   
   Double_t Graph1_fx6[97] = {
   2.230531,
   2.293363,
   2.337288,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.555655,
   2.607522,
   2.668945,
   2.670354,
   2.733186,
   2.743495,
   2.796018,
   2.797252,
   2.834342,
   2.858849,
   2.861237,
   2.876917,
   2.884356,
   2.883838,
   2.875611,
   2.859881,
   2.858849,
   2.834481,
   2.801224,
   2.796018,
   2.756366,
   2.733186,
   2.699339,
   2.670354,
   2.626206,
   2.607522,
   2.54469,
   2.529719,
   2.481858,
   2.419026,
   2.392509,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.12471,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.85101,
   1.790708,
   1.727876,
   1.665044,
   1.602212,
   1.594662,
   1.53938,
   1.476549,
   1.465846,
   1.413717,
   1.375916,
   1.350885,
   1.30804,
   1.288053,
   1.256111,
   1.225221,
   1.216524,
   1.188368,
   1.169916,
   1.162389,
   1.16139,
   1.162389,
   1.162852,
   1.174699,
   1.197125,
   1.225221,
   1.230658,
   1.277365,
   1.288053,
   1.338884,
   1.350885,
   1.413717,
   1.418712,
   1.476549,
   1.524114,
   1.53938,
   1.602212,
   1.665044,
   1.670219,
   1.727876,
   1.790708,
   1.85354,
   1.916372,
   1.925879,
   1.979203,
   2.042035,
   2.104867,
   2.167699,
   2.230531};
   Double_t Graph1_fy6[97] = {
   6.829876,
   6.823867,
   6.817256,
   6.814336,
   6.800644,
   6.782574,
   6.759455,
   6.754424,
   6.728963,
   6.691592,
   6.690639,
   6.638939,
   6.62876,
   6.567621,
   6.565929,
   6.503097,
   6.446579,
   6.440265,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.123251,
   6.063274,
   6.000442,
   5.992252,
   5.93761,
   5.909887,
   5.874778,
   5.847584,
   5.811946,
   5.797873,
   5.757338,
   5.749115,
   5.723935,
   5.696089,
   5.686283,
   5.673197,
   5.654712,
   5.63999,
   5.628782,
   5.623451,
   5.621035,
   5.616711,
   5.615602,
   5.617715,
   5.623106,
   5.623451,
   5.632361,
   5.645383,
   5.662312,
   5.683318,
   5.686283,
   5.710544,
   5.742883,
   5.749115,
   5.783768,
   5.811946,
   5.833785,
   5.874778,
   5.897849,
   5.93761,
   5.985948,
   6.000442,
   6.063274,
   6.126106,
   6.181284,
   6.188937,
   6.232751,
   6.251769,
   6.314601,
   6.377433,
   6.430651,
   6.440265,
   6.503097,
   6.514733,
   6.565929,
   6.576121,
   6.625171,
   6.62876,
   6.664868,
   6.691592,
   6.699216,
   6.727645,
   6.752591,
   6.754424,
   6.772909,
   6.79012,
   6.804435,
   6.815912,
   6.817256,
   6.824232,
   6.829817,
   6.832684,
   6.832749,
   6.829876};
   graph = new TGraph(97,Graph1_fx6,Graph1_fy6);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0.9890939,3.056652);
   Graph_Graph6->SetMinimum(5.493887);
   Graph_Graph6->SetMaximum(6.954464);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   graph->Draw("l");
   
   Double_t Graph2_fx7[55] = {
   2.388883,
   2.419026,
   2.481858,
   2.528712,
   2.54469,
   2.595746,
   2.607522,
   2.632163,
   2.649626,
   2.651059,
   2.637403,
   2.609848,
   2.607522,
   2.561848,
   2.54469,
   2.490734,
   2.481858,
   2.419026,
   2.374393,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.856455,
   1.85354,
   1.790708,
   1.753344,
   1.727876,
   1.694065,
   1.665044,
   1.660575,
   1.647984,
   1.65306,
   1.665044,
   1.676038,
   1.718309,
   1.727876,
   1.783879,
   1.790708,
   1.85354,
   1.883606,
   1.916372,
   1.979203,
   2.042035,
   2.059082,
   2.104867,
   2.167699,
   2.230531,
   2.293363,
   2.356195,
   2.388883};
   Double_t Graph2_fy7[55] = {
   6.565929,
   6.557362,
   6.530596,
   6.503097,
   6.491057,
   6.440265,
   6.423087,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.122497,
   6.063274,
   6.045826,
   6.000442,
   5.994137,
   5.958039,
   5.93761,
   5.930227,
   5.911164,
   5.897788,
   5.889992,
   5.887809,
   5.891369,
   5.900874,
   5.916563,
   5.93761,
   5.938926,
   5.974523,
   6.000442,
   6.025271,
   6.063274,
   6.11696,
   6.126106,
   6.188937,
   6.251769,
   6.285467,
   6.314601,
   6.377433,
   6.387285,
   6.440265,
   6.445175,
   6.485964,
   6.503097,
   6.518084,
   6.542458,
   6.561956,
   6.565929,
   6.574824,
   6.582452,
   6.585109,
   6.5824,
   6.57382,
   6.565929};
   graph = new TGraph(55,Graph2_fx7,Graph2_fy7);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,1.547676,2.751367);
   Graph_Graph7->SetMinimum(5.818079);
   Graph_Graph7->SetMaximum(6.654839);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleOffset(0);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   graph->Draw("f");
   
   Double_t Graph3_fx8[55] = {
   2.388883,
   2.419026,
   2.481858,
   2.528712,
   2.54469,
   2.595746,
   2.607522,
   2.632163,
   2.649626,
   2.651059,
   2.637403,
   2.609848,
   2.607522,
   2.561848,
   2.54469,
   2.490734,
   2.481858,
   2.419026,
   2.374393,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.856455,
   1.85354,
   1.790708,
   1.753344,
   1.727876,
   1.694065,
   1.665044,
   1.660575,
   1.647984,
   1.65306,
   1.665044,
   1.676038,
   1.718309,
   1.727876,
   1.783879,
   1.790708,
   1.85354,
   1.883606,
   1.916372,
   1.979203,
   2.042035,
   2.059082,
   2.104867,
   2.167699,
   2.230531,
   2.293363,
   2.356195,
   2.388883};
   Double_t Graph3_fy8[55] = {
   6.565929,
   6.557362,
   6.530596,
   6.503097,
   6.491057,
   6.440265,
   6.423087,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.122497,
   6.063274,
   6.045826,
   6.000442,
   5.994137,
   5.958039,
   5.93761,
   5.930227,
   5.911164,
   5.897788,
   5.889992,
   5.887809,
   5.891369,
   5.900874,
   5.916563,
   5.93761,
   5.938926,
   5.974523,
   6.000442,
   6.025271,
   6.063274,
   6.11696,
   6.126106,
   6.188937,
   6.251769,
   6.285467,
   6.314601,
   6.377433,
   6.387285,
   6.440265,
   6.445175,
   6.485964,
   6.503097,
   6.518084,
   6.542458,
   6.561956,
   6.565929,
   6.574824,
   6.582452,
   6.585109,
   6.5824,
   6.57382,
   6.565929};
   graph = new TGraph(55,Graph3_fx8,Graph3_fy8);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.547676,2.751367);
   Graph_Graph8->SetMinimum(5.818079);
   Graph_Graph8->SetMaximum(6.654839);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleOffset(0);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("f");
   
   Double_t Graph4_fx9[55] = {
   2.388883,
   2.419026,
   2.481858,
   2.528712,
   2.54469,
   2.595746,
   2.607522,
   2.632163,
   2.649626,
   2.651059,
   2.637403,
   2.609848,
   2.607522,
   2.561848,
   2.54469,
   2.490734,
   2.481858,
   2.419026,
   2.374393,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.856455,
   1.85354,
   1.790708,
   1.753344,
   1.727876,
   1.694065,
   1.665044,
   1.660575,
   1.647984,
   1.65306,
   1.665044,
   1.676038,
   1.718309,
   1.727876,
   1.783879,
   1.790708,
   1.85354,
   1.883606,
   1.916372,
   1.979203,
   2.042035,
   2.059082,
   2.104867,
   2.167699,
   2.230531,
   2.293363,
   2.356195,
   2.388883};
   Double_t Graph4_fy9[55] = {
   6.565929,
   6.557362,
   6.530596,
   6.503097,
   6.491057,
   6.440265,
   6.423087,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.122497,
   6.063274,
   6.045826,
   6.000442,
   5.994137,
   5.958039,
   5.93761,
   5.930227,
   5.911164,
   5.897788,
   5.889992,
   5.887809,
   5.891369,
   5.900874,
   5.916563,
   5.93761,
   5.938926,
   5.974523,
   6.000442,
   6.025271,
   6.063274,
   6.11696,
   6.126106,
   6.188937,
   6.251769,
   6.285467,
   6.314601,
   6.377433,
   6.387285,
   6.440265,
   6.445175,
   6.485964,
   6.503097,
   6.518084,
   6.542458,
   6.561956,
   6.565929,
   6.574824,
   6.582452,
   6.585109,
   6.5824,
   6.57382,
   6.565929};
   graph = new TGraph(55,Graph4_fx9,Graph4_fy9);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,1.547676,2.751367);
   Graph_Graph9->SetMinimum(5.818079);
   Graph_Graph9->SetMaximum(6.654839);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleOffset(0);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("l");
   
   Double_t Graph5_fx10[97] = {
   2.230531,
   2.293363,
   2.337288,
   2.356195,
   2.419026,
   2.481858,
   2.54469,
   2.555655,
   2.607522,
   2.668945,
   2.670354,
   2.733186,
   2.743495,
   2.796018,
   2.797252,
   2.834342,
   2.858849,
   2.861237,
   2.876917,
   2.884356,
   2.883838,
   2.875611,
   2.859881,
   2.858849,
   2.834481,
   2.801224,
   2.796018,
   2.756366,
   2.733186,
   2.699339,
   2.670354,
   2.626206,
   2.607522,
   2.54469,
   2.529719,
   2.481858,
   2.419026,
   2.392509,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.12471,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.85354,
   1.85101,
   1.790708,
   1.727876,
   1.665044,
   1.602212,
   1.594662,
   1.53938,
   1.476549,
   1.465846,
   1.413717,
   1.375916,
   1.350885,
   1.30804,
   1.288053,
   1.256111,
   1.225221,
   1.216524,
   1.188368,
   1.169916,
   1.162389,
   1.16139,
   1.162389,
   1.162852,
   1.174699,
   1.197125,
   1.225221,
   1.230658,
   1.277365,
   1.288053,
   1.338884,
   1.350885,
   1.413717,
   1.418712,
   1.476549,
   1.524114,
   1.53938,
   1.602212,
   1.665044,
   1.670219,
   1.727876,
   1.790708,
   1.85354,
   1.916372,
   1.925879,
   1.979203,
   2.042035,
   2.104867,
   2.167699,
   2.230531};
   Double_t Graph5_fy10[97] = {
   6.829876,
   6.823867,
   6.817256,
   6.814336,
   6.800644,
   6.782574,
   6.759455,
   6.754424,
   6.728963,
   6.691592,
   6.690639,
   6.638939,
   6.62876,
   6.567621,
   6.565929,
   6.503097,
   6.446579,
   6.440265,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.123251,
   6.063274,
   6.000442,
   5.992252,
   5.93761,
   5.909887,
   5.874778,
   5.847584,
   5.811946,
   5.797873,
   5.757338,
   5.749115,
   5.723935,
   5.696089,
   5.686283,
   5.673197,
   5.654712,
   5.63999,
   5.628782,
   5.623451,
   5.621035,
   5.616711,
   5.615602,
   5.617715,
   5.623106,
   5.623451,
   5.632361,
   5.645383,
   5.662312,
   5.683318,
   5.686283,
   5.710544,
   5.742883,
   5.749115,
   5.783768,
   5.811946,
   5.833785,
   5.874778,
   5.897849,
   5.93761,
   5.985948,
   6.000442,
   6.063274,
   6.126106,
   6.181284,
   6.188937,
   6.232751,
   6.251769,
   6.314601,
   6.377433,
   6.430651,
   6.440265,
   6.503097,
   6.514733,
   6.565929,
   6.576121,
   6.625171,
   6.62876,
   6.664868,
   6.691592,
   6.699216,
   6.727645,
   6.752591,
   6.754424,
   6.772909,
   6.79012,
   6.804435,
   6.815912,
   6.817256,
   6.824232,
   6.829817,
   6.832684,
   6.832749,
   6.829876};
   graph = new TGraph(97,Graph5_fx10,Graph5_fy10);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,0.9890939,3.056652);
   Graph_Graph10->SetMinimum(5.493887);
   Graph_Graph10->SetMaximum(6.954464);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleOffset(0);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("l");
   
   Double_t Graph6_fx11[55] = {
   2.388883,
   2.419026,
   2.481858,
   2.528712,
   2.54469,
   2.595746,
   2.607522,
   2.632163,
   2.649626,
   2.651059,
   2.637403,
   2.609848,
   2.607522,
   2.561848,
   2.54469,
   2.490734,
   2.481858,
   2.419026,
   2.374393,
   2.356195,
   2.293363,
   2.230531,
   2.167699,
   2.104867,
   2.042035,
   1.979203,
   1.916372,
   1.856455,
   1.85354,
   1.790708,
   1.753344,
   1.727876,
   1.694065,
   1.665044,
   1.660575,
   1.647984,
   1.65306,
   1.665044,
   1.676038,
   1.718309,
   1.727876,
   1.783879,
   1.790708,
   1.85354,
   1.883606,
   1.916372,
   1.979203,
   2.042035,
   2.059082,
   2.104867,
   2.167699,
   2.230531,
   2.293363,
   2.356195,
   2.388883};
   Double_t Graph6_fy11[55] = {
   6.565929,
   6.557362,
   6.530596,
   6.503097,
   6.491057,
   6.440265,
   6.423087,
   6.377433,
   6.314601,
   6.251769,
   6.188937,
   6.126106,
   6.122497,
   6.063274,
   6.045826,
   6.000442,
   5.994137,
   5.958039,
   5.93761,
   5.930227,
   5.911164,
   5.897788,
   5.889992,
   5.887809,
   5.891369,
   5.900874,
   5.916563,
   5.93761,
   5.938926,
   5.974523,
   6.000442,
   6.025271,
   6.063274,
   6.11696,
   6.126106,
   6.188937,
   6.251769,
   6.285467,
   6.314601,
   6.377433,
   6.387285,
   6.440265,
   6.445175,
   6.485964,
   6.503097,
   6.518084,
   6.542458,
   6.561956,
   6.565929,
   6.574824,
   6.582452,
   6.585109,
   6.5824,
   6.57382,
   6.565929};
   graph = new TGraph(55,Graph6_fx11,Graph6_fy11);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,1.547676,2.751367);
   Graph_Graph11->SetMinimum(5.818079);
   Graph_Graph11->SetMaximum(6.654839);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.8,7.853981,3.14,7.853981,45.83662,179.9088,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.8,4.712389,3.14,4.712389,45.83662,179.9088,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.8,4.712389,0.8,7.853981,270,450,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{#delta_{D_{s}K}} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.14,4.712389,3.14,7.853981,270,450,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(2.236002,6.24518,3);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(3);
   marker->SetMarkerSize(1.6);
   marker->Draw();
   
   TLegend *leg = new TLegend(0.17,0.75,0.55,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.875,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(1);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("contours hold 68.3%, 95.5% CL");
   pt->Draw();
   Fig7b->Modified();
   Fig7b->cd();
   Fig7b->SetSelected(Fig7b);
   Fig7b->SaveAs("Fig7b.pdf");
   Fig7b->SaveAs("Fig7b.eps");
   Fig7b->SaveAs("Fig7b.png");
   Fig7b->SaveAs("Fig7b.root.svnfool");
}


==> figs/Fig7c.C <==
void Fig7c()
{
//=========Macro generated from canvas: Fig7c/p-value curves
//=========  (Mon Oct 16 09:54:57 2017) by ROOT version6.10/06
   TCanvas *Fig7c = new TCanvas("Fig7c", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Fig7c->SetHighLightColor(2);
   Fig7c->Range(-0.6360512,-0.2179487,3.340251,1.064103);
   Fig7c->SetFillColor(0);
   Fig7c->SetBorderMode(0);
   Fig7c->SetBorderSize(2);
   Fig7c->SetLeftMargin(0.16);
   Fig7c->SetRightMargin(0.05);
   Fig7c->SetTopMargin(0.05);
   Fig7c->SetBottomMargin(0.17);
   Fig7c->SetFrameBorderMode(0);
   Fig7c->SetFrameBorderMode(0);
   
   Double_t UID138_fx1[105] = {
   0.0001570797,
   0.0001570797,
   0.01586347,
   0.04727626,
   0.07868905,
   0.1101018,
   0.1415146,
   0.1729274,
   0.2043402,
   0.235753,
   0.2671658,
   0.2985785,
   0.3299913,
   0.3614041,
   0.3928169,
   0.4242297,
   0.4556425,
   0.4870552,
   0.518468,
   0.5498808,
   0.5812936,
   0.6127064,
   0.6441192,
   0.675532,
   0.7069448,
   0.7383575,
   0.7697703,
   0.8011831,
   0.8325959,
   0.8640087,
   0.8954214,
   0.9268342,
   0.958247,
   0.9896598,
   1.021073,
   1.052485,
   1.083898,
   1.115311,
   1.146724,
   1.178137,
   1.209549,
   1.240962,
   1.272375,
   1.303788,
   1.3352,
   1.366613,
   1.398026,
   1.429439,
   1.460852,
   1.492264,
   1.523677,
   1.55509,
   1.586503,
   1.617916,
   1.649328,
   1.680741,
   1.712154,
   1.743567,
   1.774979,
   1.806392,
   1.837805,
   1.869218,
   1.900631,
   1.932043,
   1.963456,
   1.994869,
   2.026282,
   2.057694,
   2.089107,
   2.12052,
   2.151933,
   2.183346,
   2.214758,
   2.23605,
   2.246171,
   2.277584,
   2.308997,
   2.34041,
   2.371822,
   2.403235,
   2.434648,
   2.466061,
   2.497473,
   2.528886,
   2.560299,
   2.591712,
   2.623125,
   2.654537,
   2.68595,
   2.717363,
   2.748776,
   2.780189,
   2.811601,
   2.843014,
   2.874427,
   2.90584,
   2.937253,
   2.968665,
   3.000078,
   3.031491,
   3.062904,
   3.094316,
   3.125729,
   3.141436,
   3.141436};
   Double_t UID138_fy1[105] = {
   0,
   0.0002001802,
   0.0002001802,
   0.0004004806,
   0.0006008412,
   0.0002003004,
   0.0001002104,
   0.0002005013,
   0.0001002808,
   0.0002011263,
   0.0001012043,
   0.0003016288,
   0.0001002808,
   0.0001002004,
   0,
   0.0001001502,
   0.0002002202,
   0.0006005405,
   0.0008007206,
   0.0006004203,
   0.001001001,
   0.0007006305,
   0.0008004803,
   0.0010006,
   0.0016008,
   0.0014007,
   0.001701021,
   0.002101471,
   0.003301321,
   0.00370074,
   0.004004405,
   0.005304774,
   0.006806807,
   0.008112168,
   0.009015326,
   0.01031134,
   0.01311837,
   0.01562813,
   0.01512874,
   0.02052668,
   0.02695121,
   0.02476935,
   0.03186692,
   0.03578947,
   0.04109452,
   0.04836929,
   0.05501456,
   0.05973296,
   0.06760422,
   0.08207756,
   0.09367776,
   0.1052155,
   0.1231032,
   0.1394951,
   0.150171,
   0.183694,
   0.1963783,
   0.2146949,
   0.242653,
   0.2811148,
   0.3084497,
   0.3465903,
   0.3757667,
   0.4205767,
   0.4709898,
   0.5134538,
   0.5623997,
   0.6263142,
   0.6842263,
   0.7399278,
   0.8037823,
   0.8815171,
   0.9457675,
   1,
   0.9764859,
   0.8968588,
   0.8215821,
   0.7419742,
   0.673202,
   0.5914366,
   0.5209084,
   0.4560912,
   0.3903562,
   0.3212606,
   0.2689538,
   0.225045,
   0.1757703,
   0.1448869,
   0.1181827,
   0.08680868,
   0.06464525,
   0.05191038,
   0.03762634,
   0.02531772,
   0.01981189,
   0.01580316,
   0.008405884,
   0.007906325,
   0.004503603,
   0.003201921,
   0.00240072,
   0.00140056,
   0.0008007206,
   0.0008007206,
   0};
   TGraph *graph = new TGraph(105,UID138_fx1,UID138_fy1);
   graph->SetName("UID138");
   graph->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#9999cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_haxesUID1391 = new TH1F("Graph_haxesUID1391","",100,0.0001570797,3.141436);
   Graph_haxesUID1391->SetMinimum(0);
   Graph_haxesUID1391->SetMaximum(1);
   Graph_haxesUID1391->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID1391->SetLineColor(ci);
   Graph_haxesUID1391->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID1391->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID1391->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID1391->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID1391->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID1391->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID1391->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID1391->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID1391->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID1391->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID1391->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID1391->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID1391->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID1391->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID1391->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID1391->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID1391->GetZaxis()->SetLabelSize(0.035);
   Graph_haxesUID1391->GetZaxis()->SetTitleSize(0.035);
   Graph_haxesUID1391->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_haxesUID1391);
   
   graph->Draw(" f a");
   
   TH1F *haxesUID145__1 = new TH1F("haxesUID145__1","",100,0.0001570797,3.141436);
   haxesUID145__1->SetMinimum(0);
   haxesUID145__1->SetMaximum(1);
   haxesUID145__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID145__1->SetLineColor(ci);
   haxesUID145__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID145__1->GetXaxis()->SetNdivisions(0);
   haxesUID145__1->GetXaxis()->SetLabelFont(133);
   haxesUID145__1->GetXaxis()->SetLabelSize(35);
   haxesUID145__1->GetXaxis()->SetTitleSize(45);
   haxesUID145__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID145__1->GetXaxis()->SetTitleFont(133);
   haxesUID145__1->GetYaxis()->SetTitle("1#minusCL");
   haxesUID145__1->GetYaxis()->SetNdivisions(407);
   haxesUID145__1->GetYaxis()->SetLabelFont(133);
   haxesUID145__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID145__1->GetYaxis()->SetLabelSize(35);
   haxesUID145__1->GetYaxis()->SetTitleSize(45);
   haxesUID145__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID145__1->GetYaxis()->SetTitleFont(133);
   haxesUID145__1->GetZaxis()->SetLabelFont(42);
   haxesUID145__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID145__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID145__1->GetZaxis()->SetTitleFont(42);
   haxesUID145__1->Draw("axissame");
   
   Double_t UID144_fx2[105] = {
   0.0001570797,
   0.0001570797,
   0.01586347,
   0.04727626,
   0.07868905,
   0.1101018,
   0.1415146,
   0.1729274,
   0.2043402,
   0.235753,
   0.2671658,
   0.2985785,
   0.3299913,
   0.3614041,
   0.3928169,
   0.4242297,
   0.4556425,
   0.4870552,
   0.518468,
   0.5498808,
   0.5812936,
   0.6127064,
   0.6441192,
   0.675532,
   0.7069448,
   0.7383575,
   0.7697703,
   0.8011831,
   0.8325959,
   0.8640087,
   0.8954214,
   0.9268342,
   0.958247,
   0.9896598,
   1.021073,
   1.052485,
   1.083898,
   1.115311,
   1.146724,
   1.178137,
   1.209549,
   1.240962,
   1.272375,
   1.303788,
   1.3352,
   1.366613,
   1.398026,
   1.429439,
   1.460852,
   1.492264,
   1.523677,
   1.55509,
   1.586503,
   1.617916,
   1.649328,
   1.680741,
   1.712154,
   1.743567,
   1.774979,
   1.806392,
   1.837805,
   1.869218,
   1.900631,
   1.932043,
   1.963456,
   1.994869,
   2.026282,
   2.057694,
   2.089107,
   2.12052,
   2.151933,
   2.183346,
   2.214758,
   2.23605,
   2.246171,
   2.277584,
   2.308997,
   2.34041,
   2.371822,
   2.403235,
   2.434648,
   2.466061,
   2.497473,
   2.528886,
   2.560299,
   2.591712,
   2.623125,
   2.654537,
   2.68595,
   2.717363,
   2.748776,
   2.780189,
   2.811601,
   2.843014,
   2.874427,
   2.90584,
   2.937253,
   2.968665,
   3.000078,
   3.031491,
   3.062904,
   3.094316,
   3.125729,
   3.141436,
   3.141436};
   Double_t UID144_fy2[105] = {
   0,
   0.0002001802,
   0.0002001802,
   0.0004004806,
   0.0006008412,
   0.0002003004,
   0.0001002104,
   0.0002005013,
   0.0001002808,
   0.0002011263,
   0.0001012043,
   0.0003016288,
   0.0001002808,
   0.0001002004,
   0,
   0.0001001502,
   0.0002002202,
   0.0006005405,
   0.0008007206,
   0.0006004203,
   0.001001001,
   0.0007006305,
   0.0008004803,
   0.0010006,
   0.0016008,
   0.0014007,
   0.001701021,
   0.002101471,
   0.003301321,
   0.00370074,
   0.004004405,
   0.005304774,
   0.006806807,
   0.008112168,
   0.009015326,
   0.01031134,
   0.01311837,
   0.01562813,
   0.01512874,
   0.02052668,
   0.02695121,
   0.02476935,
   0.03186692,
   0.03578947,
   0.04109452,
   0.04836929,
   0.05501456,
   0.05973296,
   0.06760422,
   0.08207756,
   0.09367776,
   0.1052155,
   0.1231032,
   0.1394951,
   0.150171,
   0.183694,
   0.1963783,
   0.2146949,
   0.242653,
   0.2811148,
   0.3084497,
   0.3465903,
   0.3757667,
   0.4205767,
   0.4709898,
   0.5134538,
   0.5623997,
   0.6263142,
   0.6842263,
   0.7399278,
   0.8037823,
   0.8815171,
   0.9457675,
   1,
   0.9764859,
   0.8968588,
   0.8215821,
   0.7419742,
   0.673202,
   0.5914366,
   0.5209084,
   0.4560912,
   0.3903562,
   0.3212606,
   0.2689538,
   0.225045,
   0.1757703,
   0.1448869,
   0.1181827,
   0.08680868,
   0.06464525,
   0.05191038,
   0.03762634,
   0.02531772,
   0.01981189,
   0.01580316,
   0.008405884,
   0.007906325,
   0.004503603,
   0.003201921,
   0.00240072,
   0.00140056,
   0.0008007206,
   0.0008007206,
   0};
   graph = new TGraph(105,UID144_fx2,UID144_fy2);
   graph->SetName("UID144");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9999cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(0);
   graph->SetLineWidth(2);
   
   TH1F *Graph_haxesUID1452 = new TH1F("Graph_haxesUID1452","",100,0.0001570797,3.141436);
   Graph_haxesUID1452->SetMinimum(0);
   Graph_haxesUID1452->SetMaximum(1);
   Graph_haxesUID1452->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID1452->SetLineColor(ci);
   Graph_haxesUID1452->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID1452->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID1452->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID1452->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID1452->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID1452->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID1452->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID1452->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID1452->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID1452->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID1452->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID1452->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID1452->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID1452->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID1452->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID1452->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID1452->GetZaxis()->SetLabelSize(0.035);
   Graph_haxesUID1452->GetZaxis()->SetTitleSize(0.035);
   Graph_haxesUID1452->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_haxesUID1452);
   
   graph->Draw(" l");
   TGaxis *gaxis = new TGaxis(0.0001570797,1,3.141436,1,0.009000002,179.991,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.0001570797,0,3.141436,0,0.009000001,179.991,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.141436,0,3.141436,1,0,1,407,"+");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(0);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->SetLabelColor(0);
   gaxis->Draw();
   
//   TH1F *Graph_haxesUID1452 = new TH1F("Graph_haxesUID1452","",100,0.0001570797,3.141436);
   Graph_haxesUID1452->SetMinimum(0);
   Graph_haxesUID1452->SetMaximum(1);
   Graph_haxesUID1452->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID1452->SetLineColor(ci);
   Graph_haxesUID1452->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID1452->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID1452->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID1452->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID1452->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID1452->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID1452->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID1452->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID1452->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID1452->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID1452->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID1452->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID1452->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID1452->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID1452->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID1452->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID1452->GetZaxis()->SetLabelSize(0.035);
   Graph_haxesUID1452->GetZaxis()->SetTitleSize(0.035);
   Graph_haxesUID1452->GetZaxis()->SetTitleFont(42);
   Graph_haxesUID1452->Draw("axissame");
   TLine *line = new TLine(2.23605,0,2.23605,1);
   line->Draw();
   line = new TLine(1.845094,0,1.845094,1);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(2.531265,0,2.531265,1);
   line->SetLineStyle(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(1.271744,0.6,1.9,0.7,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(13);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("128^{+17}_{#font[122]{-}22}");
   pt->Draw();
   
   pt = new TPaveText(0.3142849,0.3373,1.884924,0.3873,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("68.3%");
   pt->Draw();
   line = new TLine(0.0001570797,0.3173,3.141436,0.3173);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.3142849,0.0655,1.884924,0.1155,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.5%");
   pt->Draw();
   line = new TLine(0.0001570797,0.0455,3.141436,0.0455);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.12,0.775,0.345,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   Fig7c->Modified();
   Fig7c->cd();
   Fig7c->SetSelected(Fig7c);
   Fig7c->SaveAs("Fig7c.pdf");
   Fig7c->SaveAs("Fig7c.eps");
   Fig7c->SaveAs("Fig7c.png");
   Fig7c->SaveAs("Fig7c.root.svnfool");
}


==> figs/Fig7d.C <==
void Fig7d()
{
//=========Macro generated from canvas: ReIm_dsk_plotUID47/#minus#kern[0.2]{}(#it{#gamma}#minus2#it{#beta_{#kern[-0.2]{s}}})
//=========  (Tue Nov  7 09:48:02 2017) by ROOT version6.10/06
   TCanvas *ReIm_dsk_plotUID47 = new TCanvas("ReIm_dsk_plotUID47", "#minus#kern[0.2]{}(#it{#gamma}#minus2#it{#beta_{#kern[-0.2]{s}}})",0,0,800,600);
   ReIm_dsk_plotUID47->SetHighLightColor(2);
   ReIm_dsk_plotUID47->Range(-2.487342,-1.435897,1.183544,1.128205);
   ReIm_dsk_plotUID47->SetFillColor(0);
   ReIm_dsk_plotUID47->SetBorderMode(0);
   ReIm_dsk_plotUID47->SetBorderSize(2);
   ReIm_dsk_plotUID47->SetLeftMargin(0.16);
   ReIm_dsk_plotUID47->SetRightMargin(0.05);
   ReIm_dsk_plotUID47->SetTopMargin(0.05);
   ReIm_dsk_plotUID47->SetBottomMargin(0.17);
   ReIm_dsk_plotUID47->SetFrameBorderMode(0);
   ReIm_dsk_plotUID47->SetFrameBorderMode(0);
   
   TH2F *haxesUID48__1 = new TH2F("haxesUID48__1","",100,-1.9,1,100,-1,1);
   haxesUID48__1->SetDirectory(0);
   haxesUID48__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID48__1->SetLineColor(ci);
//   haxesUID48__1->GetXaxis()->SetTitle("Re(#frac{2|#lambda_{f}|}{1-|#lambda_{f}|^{2}})");
   haxesUID48__1->GetXaxis()->SetNdivisions(0);
   haxesUID48__1->GetXaxis()->SetLabelFont(133);
   haxesUID48__1->GetXaxis()->SetLabelSize(35);
   haxesUID48__1->GetXaxis()->SetTitleSize(45);
   haxesUID48__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID48__1->GetXaxis()->SetTitleFont(133);
//   haxesUID48__1->GetYaxis()->SetTitle("Im(#frac{2|#lambda_{f}|}{1-|#lambda_{f}|^{2}})");
   haxesUID48__1->GetYaxis()->SetNdivisions(0);
   haxesUID48__1->GetYaxis()->SetLabelFont(133);
   haxesUID48__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID48__1->GetYaxis()->SetLabelSize(35);
   haxesUID48__1->GetYaxis()->SetTitleSize(45);
   haxesUID48__1->GetYaxis()->SetTitleOffset(0.95);
   haxesUID48__1->GetYaxis()->SetTitleFont(133);
   haxesUID48__1->GetZaxis()->SetLabelFont(42);
   haxesUID48__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID48__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID48__1->GetZaxis()->SetTitleFont(42);
   haxesUID48__1->Draw("");
   TLine *line = new TLine(0,-1,0,1);
   line->Draw();
   line = new TLine(-1.9,0,1,0);
   line->Draw();
   
   Double_t Graph0_fx1[1036] = {
   0.145,
   0.155,
   0.165,
   0.1746952,
   0.175,
   0.185,
   0.195,
   0.205,
   0.215,
   0.2152174,
   0.225,
   0.235,
   0.245,
   0.2487521,
   0.255,
   0.265,
   0.275,
   0.2779884,
   0.285,
   0.295,
   0.3041455,
   0.305,
   0.315,
   0.325,
   0.3278263,
   0.335,
   0.345,
   0.3496475,
   0.355,
   0.365,
   0.3699295,
   0.375,
   0.385,
   0.3889035,
   0.395,
   0.405,
   0.4067822,
   0.415,
   0.4236523,
   0.425,
   0.435,
   0.4395767,
   0.445,
   0.4548825,
   0.455,
   0.465,
   0.469275,
   0.475,
   0.4831747,
   0.485,
   0.495,
   0.4964519,
   0.505,
   0.5091233,
   0.515,
   0.5213528,
   0.525,
   0.5331477,
   0.535,
   0.5445169,
   0.545,
   0.555,
   0.555427,
   0.565,
   0.5659273,
   0.575,
   0.5760774,
   0.585,
   0.5858945,
   0.595,
   0.5953974,
   0.6045633,
   0.605,
   0.6133813,
   0.615,
   0.6219188,
   0.625,
   0.6302014,
   0.635,
   0.6382547,
   0.645,
   0.6461048,
   0.6536353,
   0.655,
   0.6608669,
   0.665,
   0.6679556,
   0.6749198,
   0.675,
   0.6814296,
   0.685,
   0.6878658,
   0.6941634,
   0.695,
   0.7000854,
   0.705,
   0.7060071,
   0.7115731,
   0.715,
   0.7170643,
   0.7223275,
   0.725,
   0.7274339,
   0.7323622,
   0.735,
   0.7371367,
   0.7417048,
   0.745,
   0.7462063,
   0.7503966,
   0.7546468,
   0.755,
   0.7584906,
   0.7623257,
   0.765,
   0.7660488,
   0.7694702,
   0.7728935,
   0.775,
   0.7761574,
   0.7791553,
   0.7821271,
   0.785,
   0.7850581,
   0.7876081,
   0.7901084,
   0.7925518,
   0.7949314,
   0.795,
   0.7969678,
   0.7989217,
   0.8007951,
   0.8025807,
   0.8042726,
   0.805,
   0.8057587,
   0.8070613,
   0.8082632,
   0.8093595,
   0.8103461,
   0.8112189,
   0.8119743,
   0.8126088,
   0.8131199,
   0.8135051,
   0.8137631,
   0.813892,
   0.813892,
   0.8137631,
   0.8135051,
   0.8131199,
   0.8126088,
   0.8119743,
   0.8112189,
   0.8103461,
   0.8093595,
   0.8082632,
   0.8070613,
   0.8057587,
   0.805,
   0.8042726,
   0.8025807,
   0.8007951,
   0.7989217,
   0.7969678,
   0.795,
   0.7949314,
   0.7925518,
   0.7901084,
   0.7876081,
   0.7850581,
   0.785,
   0.7821271,
   0.7791553,
   0.7761574,
   0.775,
   0.7728935,
   0.7694702,
   0.7660488,
   0.765,
   0.7623257,
   0.7584906,
   0.755,
   0.7546468,
   0.7503966,
   0.7462063,
   0.745,
   0.7417048,
   0.7371367,
   0.735,
   0.7323622,
   0.7274339,
   0.725,
   0.7223275,
   0.7170643,
   0.715,
   0.7115731,
   0.7060071,
   0.705,
   0.7000854,
   0.695,
   0.6941634,
   0.6878658,
   0.685,
   0.6814296,
   0.675,
   0.6749198,
   0.6679556,
   0.665,
   0.6608669,
   0.655,
   0.6536353,
   0.6461048,
   0.645,
   0.6382547,
   0.635,
   0.6302014,
   0.625,
   0.6219188,
   0.615,
   0.6133813,
   0.605,
   0.6045633,
   0.5953974,
   0.595,
   0.5858945,
   0.585,
   0.5760774,
   0.575,
   0.5659273,
   0.565,
   0.555427,
   0.555,
   0.545,
   0.5445169,
   0.535,
   0.5331477,
   0.525,
   0.5213528,
   0.515,
   0.5091233,
   0.505,
   0.4964519,
   0.495,
   0.485,
   0.4831747,
   0.475,
   0.469275,
   0.465,
   0.455,
   0.4548825,
   0.445,
   0.4395767,
   0.435,
   0.425,
   0.4236523,
   0.415,
   0.4067822,
   0.405,
   0.395,
   0.3889035,
   0.385,
   0.375,
   0.3699295,
   0.365,
   0.355,
   0.3496475,
   0.345,
   0.335,
   0.3278263,
   0.325,
   0.315,
   0.305,
   0.3041455,
   0.295,
   0.285,
   0.2779884,
   0.275,
   0.265,
   0.255,
   0.2487521,
   0.245,
   0.235,
   0.225,
   0.2152174,
   0.215,
   0.205,
   0.195,
   0.185,
   0.175,
   0.1746952,
   0.165,
   0.155,
   0.145,
   0.135,
   0.125,
   0.1203844,
   0.115,
   0.105,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.105,
   -0.115,
   -0.1203844,
   -0.125,
   -0.135,
   -0.145,
   -0.155,
   -0.165,
   -0.1746952,
   -0.175,
   -0.185,
   -0.195,
   -0.205,
   -0.215,
   -0.2152174,
   -0.225,
   -0.235,
   -0.245,
   -0.2487521,
   -0.255,
   -0.265,
   -0.275,
   -0.2779884,
   -0.285,
   -0.295,
   -0.3041455,
   -0.305,
   -0.315,
   -0.325,
   -0.3278263,
   -0.335,
   -0.345,
   -0.3496475,
   -0.355,
   -0.365,
   -0.3699295,
   -0.375,
   -0.385,
   -0.3889035,
   -0.395,
   -0.405,
   -0.4067822,
   -0.415,
   -0.4236523,
   -0.425,
   -0.435,
   -0.4395767,
   -0.445,
   -0.4548825,
   -0.455,
   -0.465,
   -0.469275,
   -0.475,
   -0.4831747,
   -0.485,
   -0.495,
   -0.4964519,
   -0.505,
   -0.5091233,
   -0.515,
   -0.5213528,
   -0.525,
   -0.5331477,
   -0.535,
   -0.5445169,
   -0.545,
   -0.555,
   -0.555427,
   -0.565,
   -0.5659273,
   -0.575,
   -0.5760774,
   -0.585,
   -0.5858945,
   -0.595,
   -0.5953974,
   -0.6045633,
   -0.605,
   -0.6133813,
   -0.615,
   -0.6219188,
   -0.625,
   -0.6302014,
   -0.635,
   -0.6382547,
   -0.645,
   -0.6461048,
   -0.6536353,
   -0.655,
   -0.6608669,
   -0.665,
   -0.6679556,
   -0.6749198,
   -0.675,
   -0.6814296,
   -0.685,
   -0.6878658,
   -0.6941634,
   -0.695,
   -0.7000854,
   -0.705,
   -0.7060071,
   -0.7115731,
   -0.715,
   -0.7170643,
   -0.7223275,
   -0.725,
   -0.7274339,
   -0.7323622,
   -0.735,
   -0.7371367,
   -0.7417048,
   -0.745,
   -0.7462063,
   -0.7503966,
   -0.7546468,
   -0.755,
   -0.7584906,
   -0.7623257,
   -0.765,
   -0.7660488,
   -0.7694702,
   -0.7728935,
   -0.775,
   -0.7761574,
   -0.7791553,
   -0.7821271,
   -0.785,
   -0.7850581,
   -0.7876081,
   -0.7901084,
   -0.7925518,
   -0.7949314,
   -0.795,
   -0.7969678,
   -0.7989217,
   -0.8007951,
   -0.8025807,
   -0.8042726,
   -0.805,
   -0.8057587,
   -0.8070613,
   -0.8082632,
   -0.8093595,
   -0.8103461,
   -0.8112189,
   -0.8119743,
   -0.8126088,
   -0.8131199,
   -0.8135051,
   -0.8137631,
   -0.813892,
   -0.813892,
   -0.8137631,
   -0.8135051,
   -0.8131199,
   -0.8126088,
   -0.8119743,
   -0.8112189,
   -0.8103461,
   -0.8093595,
   -0.8082632,
   -0.8070613,
   -0.8057587,
   -0.805,
   -0.8042726,
   -0.8025807,
   -0.8007951,
   -0.7989217,
   -0.7969678,
   -0.795,
   -0.7949314,
   -0.7925518,
   -0.7901084,
   -0.7876081,
   -0.7850581,
   -0.785,
   -0.7821271,
   -0.7791553,
   -0.7761574,
   -0.775,
   -0.7728935,
   -0.7694702,
   -0.7660488,
   -0.765,
   -0.7623257,
   -0.7584906,
   -0.755,
   -0.7546468,
   -0.7503966,
   -0.7462063,
   -0.745,
   -0.7417048,
   -0.7371367,
   -0.735,
   -0.7323622,
   -0.7274339,
   -0.725,
   -0.7223275,
   -0.7170643,
   -0.715,
   -0.7115731,
   -0.7060071,
   -0.705,
   -0.7000854,
   -0.695,
   -0.6941634,
   -0.6878658,
   -0.685,
   -0.6814296,
   -0.675,
   -0.6749198,
   -0.6679556,
   -0.665,
   -0.6608669,
   -0.655,
   -0.6536353,
   -0.6461048,
   -0.645,
   -0.6382547,
   -0.635,
   -0.6302014,
   -0.625,
   -0.6219188,
   -0.615,
   -0.6133813,
   -0.605,
   -0.6045633,
   -0.5953974,
   -0.595,
   -0.5858945,
   -0.585,
   -0.5760774,
   -0.575,
   -0.5659273,
   -0.565,
   -0.555427,
   -0.555,
   -0.545,
   -0.5445169,
   -0.535,
   -0.5331477,
   -0.525,
   -0.5213528,
   -0.515,
   -0.5091233,
   -0.505,
   -0.4964519,
   -0.495,
   -0.485,
   -0.4831747,
   -0.475,
   -0.469275,
   -0.465,
   -0.455,
   -0.4548825,
   -0.445,
   -0.4395767,
   -0.435,
   -0.425,
   -0.4236523,
   -0.415,
   -0.4067822,
   -0.405,
   -0.395,
   -0.3889035,
   -0.385,
   -0.375,
   -0.3699295,
   -0.365,
   -0.355,
   -0.3496475,
   -0.345,
   -0.335,
   -0.3278263,
   -0.325,
   -0.315,
   -0.305,
   -0.3041455,
   -0.295,
   -0.285,
   -0.2779884,
   -0.275,
   -0.265,
   -0.255,
   -0.2487521,
   -0.245,
   -0.235,
   -0.225,
   -0.2152174,
   -0.215,
   -0.205,
   -0.195,
   -0.185,
   -0.175,
   -0.1746952,
   -0.165,
   -0.155,
   -0.145,
   -0.135,
   -0.125,
   -0.1203844,
   -0.115,
   -0.105,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.105,
   0.115,
   0.1203844,
   0.1203844,
   0.125,
   0.135,
   0.145,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.0393125,
   0.035,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.0393125,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.1047258,
   -0.105,
   -0.115,
   -0.125,
   -0.135,
   -0.1419554,
   -0.145,
   -0.155,
   -0.165,
   -0.1707332,
   -0.175,
   -0.185,
   -0.1948561,
   -0.195,
   -0.205,
   -0.215,
   -0.2157888,
   -0.225,
   -0.2344492,
   -0.235,
   -0.245,
   -0.2513081,
   -0.255,
   -0.265,
   -0.2667616,
   -0.275,
   -0.2809947,
   -0.285,
   -0.2942216,
   -0.295,
   -0.305,
   -0.3065365,
   -0.315,
   -0.3180604,
   -0.325,
   -0.3288806,
   -0.335,
   -0.3390628,
   -0.345,
   -0.348661,
   -0.355,
   -0.3577241,
   -0.365,
   -0.3662897,
   -0.3743914,
   -0.375,
   -0.3820577,
   -0.385,
   -0.3893187,
   -0.395,
   -0.3961941,
   -0.4027033,
   -0.405,
   -0.4088662,
   -0.4146928,
   -0.415,
   -0.4202059,
   -0.425,
   -0.4254063,
   -0.4303189,
   -0.4349369,
   -0.435,
   -0.4392895,
   -0.4433652,
   -0.445,
   -0.4471855,
   -0.4507512,
   -0.454062,
   -0.455,
   -0.4571388,
   -0.4599766,
   -0.4625755,
   -0.4649411,
   -0.465,
   -0.4670938,
   -0.4690198,
   -0.4707225,
   -0.4722054,
   -0.4734711,
   -0.4745224,
   -0.475,
   -0.4753645,
   -0.4759977,
   -0.4764197,
   -0.4766304,
   -0.4766304,
   -0.4764197,
   -0.4759977,
   -0.4753645,
   -0.475,
   -0.4745224,
   -0.4734711,
   -0.4722054,
   -0.4707225,
   -0.4690198,
   -0.4670938,
   -0.465,
   -0.4649411,
   -0.4625755,
   -0.4599766,
   -0.4571388,
   -0.455,
   -0.454062,
   -0.4507512,
   -0.4471855,
   -0.445,
   -0.4433652,
   -0.4392895,
   -0.435,
   -0.4349369,
   -0.4303189,
   -0.4254063,
   -0.425,
   -0.4202059,
   -0.415,
   -0.4146928,
   -0.4088662,
   -0.405,
   -0.4027033,
   -0.3961941,
   -0.395,
   -0.3893187,
   -0.385,
   -0.3820577,
   -0.375,
   -0.3743914,
   -0.3662897,
   -0.365,
   -0.3577241,
   -0.355,
   -0.348661,
   -0.345,
   -0.3390628,
   -0.335,
   -0.3288806,
   -0.325,
   -0.3180604,
   -0.315,
   -0.3065365,
   -0.305,
   -0.295,
   -0.2942216,
   -0.285,
   -0.2809947,
   -0.275,
   -0.2667616,
   -0.265,
   -0.255,
   -0.2513081,
   -0.245,
   -0.235,
   -0.2344492,
   -0.225,
   -0.2157888,
   -0.215,
   -0.205,
   -0.195,
   -0.1948561,
   -0.185,
   -0.175,
   -0.1707332,
   -0.165,
   -0.155,
   -0.145,
   -0.1419554,
   -0.135,
   -0.125,
   -0.115,
   -0.105,
   -0.1047258,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.0393125,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.0393125,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.1047258,
   0.105,
   0.115,
   0.125,
   0.135,
   0.1419554,
   0.145,
   0.155,
   0.165,
   0.1707332,
   0.175,
   0.185,
   0.1948561,
   0.195,
   0.205,
   0.215,
   0.2157888,
   0.225,
   0.2344492,
   0.235,
   0.245,
   0.2513081,
   0.255,
   0.265,
   0.2667616,
   0.275,
   0.2809947,
   0.285,
   0.2942216,
   0.295,
   0.305,
   0.3065365,
   0.315,
   0.3180604,
   0.325,
   0.3288806,
   0.335,
   0.3390628,
   0.345,
   0.348661,
   0.355,
   0.3577241,
   0.365,
   0.3662897,
   0.3743914,
   0.375,
   0.3820577,
   0.385,
   0.3893187,
   0.395,
   0.3961941,
   0.4027033,
   0.405,
   0.4088662,
   0.4146928,
   0.415,
   0.4202059,
   0.425,
   0.4254063,
   0.4303189,
   0.4349369,
   0.435,
   0.4392895,
   0.4433652,
   0.445,
   0.4471855,
   0.4507512,
   0.454062,
   0.455,
   0.4571388,
   0.4599766,
   0.4625755,
   0.4649411,
   0.465,
   0.4670938,
   0.4690198,
   0.4707225,
   0.4722054,
   0.4734711,
   0.4745224,
   0.475,
   0.4753645,
   0.4759977,
   0.4764197,
   0.4766304,
   0.4766304,
   0.4764197,
   0.4759977,
   0.4753645,
   0.475,
   0.4745224,
   0.4734711,
   0.4722054,
   0.4707225,
   0.4690198,
   0.4670938,
   0.465,
   0.4649411,
   0.4625755,
   0.4599766,
   0.4571388,
   0.455,
   0.454062,
   0.4507512,
   0.4471855,
   0.445,
   0.4433652,
   0.4392895,
   0.435,
   0.4349369,
   0.4303189,
   0.4254063,
   0.425,
   0.4202059,
   0.415,
   0.4146928,
   0.4088662,
   0.405,
   0.4027033,
   0.3961941,
   0.395,
   0.3893187,
   0.385,
   0.3820577,
   0.375,
   0.3743914,
   0.3662897,
   0.365,
   0.3577241,
   0.355,
   0.348661,
   0.345,
   0.3390628,
   0.335,
   0.3288806,
   0.325,
   0.3180604,
   0.315,
   0.3065365,
   0.305,
   0.295,
   0.2942216,
   0.285,
   0.2809947,
   0.275,
   0.2667616,
   0.265,
   0.255,
   0.2513081,
   0.245,
   0.235,
   0.2344492,
   0.225,
   0.2157888,
   0.215,
   0.205,
   0.195,
   0.1948561,
   0.185,
   0.175,
   0.1707332,
   0.165,
   0.155,
   0.145,
   0.1419554,
   0.135,
   0.125,
   0.115,
   0.105,
   0.1047258,
   0.095,
   0.085};
   Double_t Graph0_fy1[1036] = {
   0.8007951,
   0.7989217,
   0.7969678,
   0.795,
   0.7949314,
   0.7925518,
   0.7901084,
   0.7876081,
   0.7850581,
   0.785,
   0.7821271,
   0.7791553,
   0.7761574,
   0.775,
   0.7728935,
   0.7694702,
   0.7660488,
   0.765,
   0.7623257,
   0.7584906,
   0.755,
   0.7546468,
   0.7503966,
   0.7462063,
   0.745,
   0.7417048,
   0.7371367,
   0.735,
   0.7323622,
   0.7274339,
   0.725,
   0.7223275,
   0.7170643,
   0.715,
   0.7115731,
   0.7060071,
   0.705,
   0.7000854,
   0.695,
   0.6941634,
   0.6878658,
   0.685,
   0.6814296,
   0.675,
   0.6749198,
   0.6679556,
   0.665,
   0.6608669,
   0.655,
   0.6536353,
   0.6461048,
   0.645,
   0.6382547,
   0.635,
   0.6302014,
   0.625,
   0.6219188,
   0.615,
   0.6133813,
   0.605,
   0.6045633,
   0.5953974,
   0.595,
   0.5858945,
   0.585,
   0.5760774,
   0.575,
   0.5659273,
   0.565,
   0.555427,
   0.555,
   0.545,
   0.5445169,
   0.535,
   0.5331477,
   0.525,
   0.5213528,
   0.515,
   0.5091233,
   0.505,
   0.4964519,
   0.495,
   0.485,
   0.4831747,
   0.475,
   0.469275,
   0.465,
   0.455,
   0.4548825,
   0.445,
   0.4395767,
   0.435,
   0.425,
   0.4236523,
   0.415,
   0.4067822,
   0.405,
   0.395,
   0.3889035,
   0.385,
   0.375,
   0.3699295,
   0.365,
   0.355,
   0.3496475,
   0.345,
   0.335,
   0.3278263,
   0.325,
   0.315,
   0.305,
   0.3041455,
   0.295,
   0.285,
   0.2779884,
   0.275,
   0.265,
   0.255,
   0.2487521,
   0.245,
   0.235,
   0.225,
   0.2152174,
   0.215,
   0.205,
   0.195,
   0.185,
   0.175,
   0.1746952,
   0.165,
   0.155,
   0.145,
   0.135,
   0.125,
   0.1203844,
   0.115,
   0.105,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.105,
   -0.115,
   -0.1203844,
   -0.125,
   -0.135,
   -0.145,
   -0.155,
   -0.165,
   -0.1746952,
   -0.175,
   -0.185,
   -0.195,
   -0.205,
   -0.215,
   -0.2152174,
   -0.225,
   -0.235,
   -0.245,
   -0.2487521,
   -0.255,
   -0.265,
   -0.275,
   -0.2779884,
   -0.285,
   -0.295,
   -0.3041455,
   -0.305,
   -0.315,
   -0.325,
   -0.3278263,
   -0.335,
   -0.345,
   -0.3496475,
   -0.355,
   -0.365,
   -0.3699295,
   -0.375,
   -0.385,
   -0.3889035,
   -0.395,
   -0.405,
   -0.4067822,
   -0.415,
   -0.4236523,
   -0.425,
   -0.435,
   -0.4395767,
   -0.445,
   -0.4548825,
   -0.455,
   -0.465,
   -0.469275,
   -0.475,
   -0.4831747,
   -0.485,
   -0.495,
   -0.4964519,
   -0.505,
   -0.5091233,
   -0.515,
   -0.5213528,
   -0.525,
   -0.5331477,
   -0.535,
   -0.5445169,
   -0.545,
   -0.555,
   -0.555427,
   -0.565,
   -0.5659273,
   -0.575,
   -0.5760774,
   -0.585,
   -0.5858945,
   -0.595,
   -0.5953974,
   -0.6045633,
   -0.605,
   -0.6133813,
   -0.615,
   -0.6219188,
   -0.625,
   -0.6302014,
   -0.635,
   -0.6382547,
   -0.645,
   -0.6461048,
   -0.6536353,
   -0.655,
   -0.6608669,
   -0.665,
   -0.6679556,
   -0.6749198,
   -0.675,
   -0.6814296,
   -0.685,
   -0.6878658,
   -0.6941634,
   -0.695,
   -0.7000854,
   -0.705,
   -0.7060071,
   -0.7115731,
   -0.715,
   -0.7170643,
   -0.7223275,
   -0.725,
   -0.7274339,
   -0.7323622,
   -0.735,
   -0.7371367,
   -0.7417048,
   -0.745,
   -0.7462063,
   -0.7503966,
   -0.7546468,
   -0.755,
   -0.7584906,
   -0.7623257,
   -0.765,
   -0.7660488,
   -0.7694702,
   -0.7728935,
   -0.775,
   -0.7761574,
   -0.7791553,
   -0.7821271,
   -0.785,
   -0.7850581,
   -0.7876081,
   -0.7901084,
   -0.7925518,
   -0.7949314,
   -0.795,
   -0.7969678,
   -0.7989217,
   -0.8007951,
   -0.8025807,
   -0.8042726,
   -0.805,
   -0.8057587,
   -0.8070613,
   -0.8082632,
   -0.8093595,
   -0.8103461,
   -0.8112189,
   -0.8119743,
   -0.8126088,
   -0.8131199,
   -0.8135051,
   -0.8137631,
   -0.813892,
   -0.813892,
   -0.8137631,
   -0.8135051,
   -0.8131199,
   -0.8126088,
   -0.8119743,
   -0.8112189,
   -0.8103461,
   -0.8093595,
   -0.8082632,
   -0.8070613,
   -0.8057587,
   -0.805,
   -0.8042726,
   -0.8025807,
   -0.8007951,
   -0.7989217,
   -0.7969678,
   -0.795,
   -0.7949314,
   -0.7925518,
   -0.7901084,
   -0.7876081,
   -0.7850581,
   -0.785,
   -0.7821271,
   -0.7791553,
   -0.7761574,
   -0.775,
   -0.7728935,
   -0.7694702,
   -0.7660488,
   -0.765,
   -0.7623257,
   -0.7584906,
   -0.755,
   -0.7546468,
   -0.7503966,
   -0.7462063,
   -0.745,
   -0.7417048,
   -0.7371367,
   -0.735,
   -0.7323622,
   -0.7274339,
   -0.725,
   -0.7223275,
   -0.7170643,
   -0.715,
   -0.7115731,
   -0.7060071,
   -0.705,
   -0.7000854,
   -0.695,
   -0.6941634,
   -0.6878658,
   -0.685,
   -0.6814296,
   -0.675,
   -0.6749198,
   -0.6679556,
   -0.665,
   -0.6608669,
   -0.655,
   -0.6536353,
   -0.6461048,
   -0.645,
   -0.6382547,
   -0.635,
   -0.6302014,
   -0.625,
   -0.6219188,
   -0.615,
   -0.6133813,
   -0.605,
   -0.6045633,
   -0.5953974,
   -0.595,
   -0.5858945,
   -0.585,
   -0.5760774,
   -0.575,
   -0.5659273,
   -0.565,
   -0.555427,
   -0.555,
   -0.545,
   -0.5445169,
   -0.535,
   -0.5331477,
   -0.525,
   -0.5213528,
   -0.515,
   -0.5091233,
   -0.505,
   -0.4964519,
   -0.495,
   -0.485,
   -0.4831747,
   -0.475,
   -0.469275,
   -0.465,
   -0.455,
   -0.4548825,
   -0.445,
   -0.4395767,
   -0.435,
   -0.425,
   -0.4236523,
   -0.415,
   -0.4067822,
   -0.405,
   -0.395,
   -0.3889035,
   -0.385,
   -0.375,
   -0.3699295,
   -0.365,
   -0.355,
   -0.3496475,
   -0.345,
   -0.335,
   -0.3278263,
   -0.325,
   -0.315,
   -0.305,
   -0.3041455,
   -0.295,
   -0.285,
   -0.2779884,
   -0.275,
   -0.265,
   -0.255,
   -0.2487521,
   -0.245,
   -0.235,
   -0.225,
   -0.2152174,
   -0.215,
   -0.205,
   -0.195,
   -0.185,
   -0.175,
   -0.1746952,
   -0.165,
   -0.155,
   -0.145,
   -0.135,
   -0.125,
   -0.1203844,
   -0.115,
   -0.105,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.105,
   0.115,
   0.1203844,
   0.125,
   0.135,
   0.145,
   0.155,
   0.165,
   0.1746952,
   0.175,
   0.185,
   0.195,
   0.205,
   0.215,
   0.2152174,
   0.225,
   0.235,
   0.245,
   0.2487521,
   0.255,
   0.265,
   0.275,
   0.2779884,
   0.285,
   0.295,
   0.3041455,
   0.305,
   0.315,
   0.325,
   0.3278263,
   0.335,
   0.345,
   0.3496475,
   0.355,
   0.365,
   0.3699295,
   0.375,
   0.385,
   0.3889035,
   0.395,
   0.405,
   0.4067822,
   0.415,
   0.4236523,
   0.425,
   0.435,
   0.4395767,
   0.445,
   0.4548825,
   0.455,
   0.465,
   0.469275,
   0.475,
   0.4831747,
   0.485,
   0.495,
   0.4964519,
   0.505,
   0.5091233,
   0.515,
   0.5213528,
   0.525,
   0.5331477,
   0.535,
   0.5445169,
   0.545,
   0.555,
   0.555427,
   0.565,
   0.5659273,
   0.575,
   0.5760774,
   0.585,
   0.5858945,
   0.595,
   0.5953974,
   0.6045633,
   0.605,
   0.6133813,
   0.615,
   0.6219188,
   0.625,
   0.6302014,
   0.635,
   0.6382547,
   0.645,
   0.6461048,
   0.6536353,
   0.655,
   0.6608669,
   0.665,
   0.6679556,
   0.6749198,
   0.675,
   0.6814296,
   0.685,
   0.6878658,
   0.6941634,
   0.695,
   0.7000854,
   0.705,
   0.7060071,
   0.7115731,
   0.715,
   0.7170643,
   0.7223275,
   0.725,
   0.7274339,
   0.7323622,
   0.735,
   0.7371367,
   0.7417048,
   0.745,
   0.7462063,
   0.7503966,
   0.7546468,
   0.755,
   0.7584906,
   0.7623257,
   0.765,
   0.7660488,
   0.7694702,
   0.7728935,
   0.775,
   0.7761574,
   0.7791553,
   0.7821271,
   0.785,
   0.7850581,
   0.7876081,
   0.7901084,
   0.7925518,
   0.7949314,
   0.795,
   0.7969678,
   0.7989217,
   0.8007951,
   0.8025807,
   0.8042726,
   0.805,
   0.8057587,
   0.8070613,
   0.8082632,
   0.8093595,
   0.8103461,
   0.8112189,
   0.8119743,
   0.8126088,
   0.8131199,
   0.8135051,
   0.8137631,
   0.813892,
   0.813892,
   0.8137631,
   0.8135051,
   0.8131199,
   0.8126088,
   0.8119743,
   0.8112189,
   0.8103461,
   0.8093595,
   0.8082632,
   0.8070613,
   0.8057587,
   0.805,
   0.805,
   0.8042726,
   0.8025807,
   0.8007951,
   0.4690198,
   0.4707225,
   0.4722054,
   0.4734711,
   0.4745224,
   0.475,
   0.4753645,
   0.4753645,
   0.4759977,
   0.4764197,
   0.4766304,
   0.4766304,
   0.4764197,
   0.4759977,
   0.4753645,
   0.475,
   0.4745224,
   0.4734711,
   0.4722054,
   0.4707225,
   0.4690198,
   0.4670938,
   0.465,
   0.4649411,
   0.4625755,
   0.4599766,
   0.4571388,
   0.455,
   0.454062,
   0.4507512,
   0.4471855,
   0.445,
   0.4433652,
   0.4392895,
   0.435,
   0.4349369,
   0.4303189,
   0.4254063,
   0.425,
   0.4202059,
   0.415,
   0.4146928,
   0.4088662,
   0.405,
   0.4027033,
   0.3961941,
   0.395,
   0.3893187,
   0.385,
   0.3820577,
   0.375,
   0.3743914,
   0.3662897,
   0.365,
   0.3577241,
   0.355,
   0.348661,
   0.345,
   0.3390628,
   0.335,
   0.3288806,
   0.325,
   0.3180604,
   0.315,
   0.3065365,
   0.305,
   0.295,
   0.2942216,
   0.285,
   0.2809947,
   0.275,
   0.2667616,
   0.265,
   0.255,
   0.2513081,
   0.245,
   0.235,
   0.2344492,
   0.225,
   0.2157888,
   0.215,
   0.205,
   0.195,
   0.1948561,
   0.185,
   0.175,
   0.1707332,
   0.165,
   0.155,
   0.145,
   0.1419554,
   0.135,
   0.125,
   0.115,
   0.105,
   0.1047258,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.0393125,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.0393125,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.1047258,
   -0.105,
   -0.115,
   -0.125,
   -0.135,
   -0.1419554,
   -0.145,
   -0.155,
   -0.165,
   -0.1707332,
   -0.175,
   -0.185,
   -0.1948561,
   -0.195,
   -0.205,
   -0.215,
   -0.2157888,
   -0.225,
   -0.2344492,
   -0.235,
   -0.245,
   -0.2513081,
   -0.255,
   -0.265,
   -0.2667616,
   -0.275,
   -0.2809947,
   -0.285,
   -0.2942216,
   -0.295,
   -0.305,
   -0.3065365,
   -0.315,
   -0.3180604,
   -0.325,
   -0.3288806,
   -0.335,
   -0.3390628,
   -0.345,
   -0.348661,
   -0.355,
   -0.3577241,
   -0.365,
   -0.3662897,
   -0.3743914,
   -0.375,
   -0.3820577,
   -0.385,
   -0.3893187,
   -0.395,
   -0.3961941,
   -0.4027033,
   -0.405,
   -0.4088662,
   -0.4146928,
   -0.415,
   -0.4202059,
   -0.425,
   -0.4254063,
   -0.4303189,
   -0.4349369,
   -0.435,
   -0.4392895,
   -0.4433652,
   -0.445,
   -0.4471855,
   -0.4507512,
   -0.454062,
   -0.455,
   -0.4571388,
   -0.4599766,
   -0.4625755,
   -0.4649411,
   -0.465,
   -0.4670938,
   -0.4690198,
   -0.4707225,
   -0.4722054,
   -0.4734711,
   -0.4745224,
   -0.475,
   -0.4753645,
   -0.4759977,
   -0.4764197,
   -0.4766304,
   -0.4766304,
   -0.4764197,
   -0.4759977,
   -0.4753645,
   -0.475,
   -0.4745224,
   -0.4734711,
   -0.4722054,
   -0.4707225,
   -0.4690198,
   -0.4670938,
   -0.465,
   -0.4649411,
   -0.4625755,
   -0.4599766,
   -0.4571388,
   -0.455,
   -0.454062,
   -0.4507512,
   -0.4471855,
   -0.445,
   -0.4433652,
   -0.4392895,
   -0.435,
   -0.4349369,
   -0.4303189,
   -0.4254063,
   -0.425,
   -0.4202059,
   -0.415,
   -0.4146928,
   -0.4088662,
   -0.405,
   -0.4027033,
   -0.3961941,
   -0.395,
   -0.3893187,
   -0.385,
   -0.3820577,
   -0.375,
   -0.3743914,
   -0.3662897,
   -0.365,
   -0.3577241,
   -0.355,
   -0.348661,
   -0.345,
   -0.3390628,
   -0.335,
   -0.3288806,
   -0.325,
   -0.3180604,
   -0.315,
   -0.3065365,
   -0.305,
   -0.295,
   -0.2942216,
   -0.285,
   -0.2809947,
   -0.275,
   -0.2667616,
   -0.265,
   -0.255,
   -0.2513081,
   -0.245,
   -0.235,
   -0.2344492,
   -0.225,
   -0.2157888,
   -0.215,
   -0.205,
   -0.195,
   -0.1948561,
   -0.185,
   -0.175,
   -0.1707332,
   -0.165,
   -0.155,
   -0.145,
   -0.1419554,
   -0.135,
   -0.125,
   -0.115,
   -0.105,
   -0.1047258,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.0393125,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.0393125,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.1047258,
   0.105,
   0.115,
   0.125,
   0.135,
   0.1419554,
   0.145,
   0.155,
   0.165,
   0.1707332,
   0.175,
   0.185,
   0.1948561,
   0.195,
   0.205,
   0.215,
   0.2157888,
   0.225,
   0.2344492,
   0.235,
   0.245,
   0.2513081,
   0.255,
   0.265,
   0.2667616,
   0.275,
   0.2809947,
   0.285,
   0.2942216,
   0.295,
   0.305,
   0.3065365,
   0.315,
   0.3180604,
   0.325,
   0.3288806,
   0.335,
   0.3390628,
   0.345,
   0.348661,
   0.355,
   0.3577241,
   0.365,
   0.3662897,
   0.3743914,
   0.375,
   0.3820577,
   0.385,
   0.3893187,
   0.395,
   0.3961941,
   0.4027033,
   0.405,
   0.4088662,
   0.4146928,
   0.415,
   0.4202059,
   0.425,
   0.4254063,
   0.4303189,
   0.4349369,
   0.435,
   0.4392895,
   0.4433652,
   0.445,
   0.4471855,
   0.4507512,
   0.454062,
   0.455,
   0.4571388,
   0.4599766,
   0.4625755,
   0.4649411,
   0.465,
   0.4670938,
   0.4690198};
   TGraph *graph = new TGraph(1036,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 18915;
   color = new TColor(ci, 0.7450981, 0.9058824, 0.9921569, " ", 0.7);
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",1036,-0.9766704,0.9766704);
   Graph_Graph1->SetMinimum(-0.9766704);
   Graph_Graph1->SetMaximum(0.9766704);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[649] = {
   0.1203844,
   0.125,
   0.135,
   0.145,
   0.155,
   0.165,
   0.1746952,
   0.175,
   0.185,
   0.195,
   0.205,
   0.215,
   0.2152174,
   0.225,
   0.235,
   0.245,
   0.2487521,
   0.255,
   0.265,
   0.275,
   0.2779884,
   0.285,
   0.295,
   0.3041455,
   0.305,
   0.315,
   0.325,
   0.3278263,
   0.335,
   0.345,
   0.3496475,
   0.355,
   0.365,
   0.3699295,
   0.375,
   0.385,
   0.3889035,
   0.395,
   0.405,
   0.4067822,
   0.415,
   0.4236523,
   0.425,
   0.435,
   0.4395767,
   0.445,
   0.4548825,
   0.455,
   0.465,
   0.469275,
   0.475,
   0.4831747,
   0.485,
   0.495,
   0.4964519,
   0.505,
   0.5091233,
   0.515,
   0.5213528,
   0.525,
   0.5331477,
   0.535,
   0.5445169,
   0.545,
   0.555,
   0.555427,
   0.565,
   0.5659273,
   0.575,
   0.5760774,
   0.585,
   0.5858945,
   0.595,
   0.5953974,
   0.6045633,
   0.605,
   0.6133813,
   0.615,
   0.6219188,
   0.625,
   0.6302014,
   0.635,
   0.6382547,
   0.645,
   0.6461048,
   0.6536353,
   0.655,
   0.6608669,
   0.665,
   0.6679556,
   0.6749198,
   0.675,
   0.6814296,
   0.685,
   0.6878658,
   0.6941634,
   0.695,
   0.7000854,
   0.705,
   0.7060071,
   0.7115731,
   0.715,
   0.7170643,
   0.7223275,
   0.725,
   0.7274339,
   0.7323622,
   0.735,
   0.7371367,
   0.7417048,
   0.745,
   0.7462063,
   0.7503966,
   0.7546468,
   0.755,
   0.7584906,
   0.7623257,
   0.765,
   0.7660488,
   0.7694702,
   0.7728935,
   0.775,
   0.7761574,
   0.7791553,
   0.7821271,
   0.785,
   0.7850581,
   0.7876081,
   0.7901084,
   0.7925518,
   0.7949314,
   0.795,
   0.7969678,
   0.7989217,
   0.8007951,
   0.8025807,
   0.8042726,
   0.805,
   0.8057587,
   0.8070613,
   0.8082632,
   0.8093595,
   0.8103461,
   0.8112189,
   0.8119743,
   0.8126088,
   0.8131199,
   0.8135051,
   0.8137631,
   0.813892,
   0.813892,
   0.8137631,
   0.8135051,
   0.8131199,
   0.8126088,
   0.8119743,
   0.8112189,
   0.8103461,
   0.8093595,
   0.8082632,
   0.8070613,
   0.8057587,
   0.805,
   0.8042726,
   0.8025807,
   0.8007951,
   0.7989217,
   0.7969678,
   0.795,
   0.7949314,
   0.7925518,
   0.7901084,
   0.7876081,
   0.7850581,
   0.785,
   0.7821271,
   0.7791553,
   0.7761574,
   0.775,
   0.7728935,
   0.7694702,
   0.7660488,
   0.765,
   0.7623257,
   0.7584906,
   0.755,
   0.7546468,
   0.7503966,
   0.7462063,
   0.745,
   0.7417048,
   0.7371367,
   0.735,
   0.7323622,
   0.7274339,
   0.725,
   0.7223275,
   0.7170643,
   0.715,
   0.7115731,
   0.7060071,
   0.705,
   0.7000854,
   0.695,
   0.6941634,
   0.6878658,
   0.685,
   0.6814296,
   0.675,
   0.6749198,
   0.6679556,
   0.665,
   0.6608669,
   0.655,
   0.6536353,
   0.6461048,
   0.645,
   0.6382547,
   0.635,
   0.6302014,
   0.625,
   0.6219188,
   0.615,
   0.6133813,
   0.605,
   0.6045633,
   0.5953974,
   0.595,
   0.5858945,
   0.585,
   0.5760774,
   0.575,
   0.5659273,
   0.565,
   0.555427,
   0.555,
   0.545,
   0.5445169,
   0.535,
   0.5331477,
   0.525,
   0.5213528,
   0.515,
   0.5091233,
   0.505,
   0.4964519,
   0.495,
   0.485,
   0.4831747,
   0.475,
   0.469275,
   0.465,
   0.455,
   0.4548825,
   0.445,
   0.4395767,
   0.435,
   0.425,
   0.4236523,
   0.415,
   0.4067822,
   0.405,
   0.395,
   0.3889035,
   0.385,
   0.375,
   0.3699295,
   0.365,
   0.355,
   0.3496475,
   0.345,
   0.335,
   0.3278263,
   0.325,
   0.315,
   0.305,
   0.3041455,
   0.295,
   0.285,
   0.2779884,
   0.275,
   0.265,
   0.255,
   0.2487521,
   0.245,
   0.235,
   0.225,
   0.2152174,
   0.215,
   0.205,
   0.195,
   0.185,
   0.175,
   0.1746952,
   0.165,
   0.155,
   0.145,
   0.135,
   0.125,
   0.1203844,
   0.115,
   0.105,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.105,
   -0.115,
   -0.1203844,
   -0.125,
   -0.135,
   -0.145,
   -0.155,
   -0.165,
   -0.1746952,
   -0.175,
   -0.185,
   -0.195,
   -0.205,
   -0.215,
   -0.2152174,
   -0.225,
   -0.235,
   -0.245,
   -0.2487521,
   -0.255,
   -0.265,
   -0.275,
   -0.2779884,
   -0.285,
   -0.295,
   -0.3041455,
   -0.305,
   -0.315,
   -0.325,
   -0.3278263,
   -0.335,
   -0.345,
   -0.3496475,
   -0.355,
   -0.365,
   -0.3699295,
   -0.375,
   -0.385,
   -0.3889035,
   -0.395,
   -0.405,
   -0.4067822,
   -0.415,
   -0.4236523,
   -0.425,
   -0.435,
   -0.4395767,
   -0.445,
   -0.4548825,
   -0.455,
   -0.465,
   -0.469275,
   -0.475,
   -0.4831747,
   -0.485,
   -0.495,
   -0.4964519,
   -0.505,
   -0.5091233,
   -0.515,
   -0.5213528,
   -0.525,
   -0.5331477,
   -0.535,
   -0.5445169,
   -0.545,
   -0.555,
   -0.555427,
   -0.565,
   -0.5659273,
   -0.575,
   -0.5760774,
   -0.585,
   -0.5858945,
   -0.595,
   -0.5953974,
   -0.6045633,
   -0.605,
   -0.6133813,
   -0.615,
   -0.6219188,
   -0.625,
   -0.6302014,
   -0.635,
   -0.6382547,
   -0.645,
   -0.6461048,
   -0.6536353,
   -0.655,
   -0.6608669,
   -0.665,
   -0.6679556,
   -0.6749198,
   -0.675,
   -0.6814296,
   -0.685,
   -0.6878658,
   -0.6941634,
   -0.695,
   -0.7000854,
   -0.705,
   -0.7060071,
   -0.7115731,
   -0.715,
   -0.7170643,
   -0.7223275,
   -0.725,
   -0.7274339,
   -0.7323622,
   -0.735,
   -0.7371367,
   -0.7417048,
   -0.745,
   -0.7462063,
   -0.7503966,
   -0.7546468,
   -0.755,
   -0.7584906,
   -0.7623257,
   -0.765,
   -0.7660488,
   -0.7694702,
   -0.7728935,
   -0.775,
   -0.7761574,
   -0.7791553,
   -0.7821271,
   -0.785,
   -0.7850581,
   -0.7876081,
   -0.7901084,
   -0.7925518,
   -0.7949314,
   -0.795,
   -0.7969678,
   -0.7989217,
   -0.8007951,
   -0.8025807,
   -0.8042726,
   -0.805,
   -0.8057587,
   -0.8070613,
   -0.8082632,
   -0.8093595,
   -0.8103461,
   -0.8112189,
   -0.8119743,
   -0.8126088,
   -0.8131199,
   -0.8135051,
   -0.8137631,
   -0.813892,
   -0.813892,
   -0.8137631,
   -0.8135051,
   -0.8131199,
   -0.8126088,
   -0.8119743,
   -0.8112189,
   -0.8103461,
   -0.8093595,
   -0.8082632,
   -0.8070613,
   -0.8057587,
   -0.805,
   -0.8042726,
   -0.8025807,
   -0.8007951,
   -0.7989217,
   -0.7969678,
   -0.795,
   -0.7949314,
   -0.7925518,
   -0.7901084,
   -0.7876081,
   -0.7850581,
   -0.785,
   -0.7821271,
   -0.7791553,
   -0.7761574,
   -0.775,
   -0.7728935,
   -0.7694702,
   -0.7660488,
   -0.765,
   -0.7623257,
   -0.7584906,
   -0.755,
   -0.7546468,
   -0.7503966,
   -0.7462063,
   -0.745,
   -0.7417048,
   -0.7371367,
   -0.735,
   -0.7323622,
   -0.7274339,
   -0.725,
   -0.7223275,
   -0.7170643,
   -0.715,
   -0.7115731,
   -0.7060071,
   -0.705,
   -0.7000854,
   -0.695,
   -0.6941634,
   -0.6878658,
   -0.685,
   -0.6814296,
   -0.675,
   -0.6749198,
   -0.6679556,
   -0.665,
   -0.6608669,
   -0.655,
   -0.6536353,
   -0.6461048,
   -0.645,
   -0.6382547,
   -0.635,
   -0.6302014,
   -0.625,
   -0.6219188,
   -0.615,
   -0.6133813,
   -0.605,
   -0.6045633,
   -0.5953974,
   -0.595,
   -0.5858945,
   -0.585,
   -0.5760774,
   -0.575,
   -0.5659273,
   -0.565,
   -0.555427,
   -0.555,
   -0.545,
   -0.5445169,
   -0.535,
   -0.5331477,
   -0.525,
   -0.5213528,
   -0.515,
   -0.5091233,
   -0.505,
   -0.4964519,
   -0.495,
   -0.485,
   -0.4831747,
   -0.475,
   -0.469275,
   -0.465,
   -0.455,
   -0.4548825,
   -0.445,
   -0.4395767,
   -0.435,
   -0.425,
   -0.4236523,
   -0.415,
   -0.4067822,
   -0.405,
   -0.395,
   -0.3889035,
   -0.385,
   -0.375,
   -0.3699295,
   -0.365,
   -0.355,
   -0.3496475,
   -0.345,
   -0.335,
   -0.3278263,
   -0.325,
   -0.315,
   -0.305,
   -0.3041455,
   -0.295,
   -0.285,
   -0.2779884,
   -0.275,
   -0.265,
   -0.255,
   -0.2487521,
   -0.245,
   -0.235,
   -0.225,
   -0.2152174,
   -0.215,
   -0.205,
   -0.195,
   -0.185,
   -0.175,
   -0.1746952,
   -0.165,
   -0.155,
   -0.145,
   -0.135,
   -0.125,
   -0.1203844,
   -0.115,
   -0.105,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.105,
   0.115,
   0.1203844};
   Double_t Graph1_fy2[649] = {
   0.805,
   0.8042726,
   0.8025807,
   0.8007951,
   0.7989217,
   0.7969678,
   0.795,
   0.7949314,
   0.7925518,
   0.7901084,
   0.7876081,
   0.7850581,
   0.785,
   0.7821271,
   0.7791553,
   0.7761574,
   0.775,
   0.7728935,
   0.7694702,
   0.7660488,
   0.765,
   0.7623257,
   0.7584906,
   0.755,
   0.7546468,
   0.7503966,
   0.7462063,
   0.745,
   0.7417048,
   0.7371367,
   0.735,
   0.7323622,
   0.7274339,
   0.725,
   0.7223275,
   0.7170643,
   0.715,
   0.7115731,
   0.7060071,
   0.705,
   0.7000854,
   0.695,
   0.6941634,
   0.6878658,
   0.685,
   0.6814296,
   0.675,
   0.6749198,
   0.6679556,
   0.665,
   0.6608669,
   0.655,
   0.6536353,
   0.6461048,
   0.645,
   0.6382547,
   0.635,
   0.6302014,
   0.625,
   0.6219188,
   0.615,
   0.6133813,
   0.605,
   0.6045633,
   0.5953974,
   0.595,
   0.5858945,
   0.585,
   0.5760774,
   0.575,
   0.5659273,
   0.565,
   0.555427,
   0.555,
   0.545,
   0.5445169,
   0.535,
   0.5331477,
   0.525,
   0.5213528,
   0.515,
   0.5091233,
   0.505,
   0.4964519,
   0.495,
   0.485,
   0.4831747,
   0.475,
   0.469275,
   0.465,
   0.455,
   0.4548825,
   0.445,
   0.4395767,
   0.435,
   0.425,
   0.4236523,
   0.415,
   0.4067822,
   0.405,
   0.395,
   0.3889035,
   0.385,
   0.375,
   0.3699295,
   0.365,
   0.355,
   0.3496475,
   0.345,
   0.335,
   0.3278263,
   0.325,
   0.315,
   0.305,
   0.3041455,
   0.295,
   0.285,
   0.2779884,
   0.275,
   0.265,
   0.255,
   0.2487521,
   0.245,
   0.235,
   0.225,
   0.2152174,
   0.215,
   0.205,
   0.195,
   0.185,
   0.175,
   0.1746952,
   0.165,
   0.155,
   0.145,
   0.135,
   0.125,
   0.1203844,
   0.115,
   0.105,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.105,
   -0.115,
   -0.1203844,
   -0.125,
   -0.135,
   -0.145,
   -0.155,
   -0.165,
   -0.1746952,
   -0.175,
   -0.185,
   -0.195,
   -0.205,
   -0.215,
   -0.2152174,
   -0.225,
   -0.235,
   -0.245,
   -0.2487521,
   -0.255,
   -0.265,
   -0.275,
   -0.2779884,
   -0.285,
   -0.295,
   -0.3041455,
   -0.305,
   -0.315,
   -0.325,
   -0.3278263,
   -0.335,
   -0.345,
   -0.3496475,
   -0.355,
   -0.365,
   -0.3699295,
   -0.375,
   -0.385,
   -0.3889035,
   -0.395,
   -0.405,
   -0.4067822,
   -0.415,
   -0.4236523,
   -0.425,
   -0.435,
   -0.4395767,
   -0.445,
   -0.4548825,
   -0.455,
   -0.465,
   -0.469275,
   -0.475,
   -0.4831747,
   -0.485,
   -0.495,
   -0.4964519,
   -0.505,
   -0.5091233,
   -0.515,
   -0.5213528,
   -0.525,
   -0.5331477,
   -0.535,
   -0.5445169,
   -0.545,
   -0.555,
   -0.555427,
   -0.565,
   -0.5659273,
   -0.575,
   -0.5760774,
   -0.585,
   -0.5858945,
   -0.595,
   -0.5953974,
   -0.6045633,
   -0.605,
   -0.6133813,
   -0.615,
   -0.6219188,
   -0.625,
   -0.6302014,
   -0.635,
   -0.6382547,
   -0.645,
   -0.6461048,
   -0.6536353,
   -0.655,
   -0.6608669,
   -0.665,
   -0.6679556,
   -0.6749198,
   -0.675,
   -0.6814296,
   -0.685,
   -0.6878658,
   -0.6941634,
   -0.695,
   -0.7000854,
   -0.705,
   -0.7060071,
   -0.7115731,
   -0.715,
   -0.7170643,
   -0.7223275,
   -0.725,
   -0.7274339,
   -0.7323622,
   -0.735,
   -0.7371367,
   -0.7417048,
   -0.745,
   -0.7462063,
   -0.7503966,
   -0.7546468,
   -0.755,
   -0.7584906,
   -0.7623257,
   -0.765,
   -0.7660488,
   -0.7694702,
   -0.7728935,
   -0.775,
   -0.7761574,
   -0.7791553,
   -0.7821271,
   -0.785,
   -0.7850581,
   -0.7876081,
   -0.7901084,
   -0.7925518,
   -0.7949314,
   -0.795,
   -0.7969678,
   -0.7989217,
   -0.8007951,
   -0.8025807,
   -0.8042726,
   -0.805,
   -0.8057587,
   -0.8070613,
   -0.8082632,
   -0.8093595,
   -0.8103461,
   -0.8112189,
   -0.8119743,
   -0.8126088,
   -0.8131199,
   -0.8135051,
   -0.8137631,
   -0.813892,
   -0.813892,
   -0.8137631,
   -0.8135051,
   -0.8131199,
   -0.8126088,
   -0.8119743,
   -0.8112189,
   -0.8103461,
   -0.8093595,
   -0.8082632,
   -0.8070613,
   -0.8057587,
   -0.805,
   -0.8042726,
   -0.8025807,
   -0.8007951,
   -0.7989217,
   -0.7969678,
   -0.795,
   -0.7949314,
   -0.7925518,
   -0.7901084,
   -0.7876081,
   -0.7850581,
   -0.785,
   -0.7821271,
   -0.7791553,
   -0.7761574,
   -0.775,
   -0.7728935,
   -0.7694702,
   -0.7660488,
   -0.765,
   -0.7623257,
   -0.7584906,
   -0.755,
   -0.7546468,
   -0.7503966,
   -0.7462063,
   -0.745,
   -0.7417048,
   -0.7371367,
   -0.735,
   -0.7323622,
   -0.7274339,
   -0.725,
   -0.7223275,
   -0.7170643,
   -0.715,
   -0.7115731,
   -0.7060071,
   -0.705,
   -0.7000854,
   -0.695,
   -0.6941634,
   -0.6878658,
   -0.685,
   -0.6814296,
   -0.675,
   -0.6749198,
   -0.6679556,
   -0.665,
   -0.6608669,
   -0.655,
   -0.6536353,
   -0.6461048,
   -0.645,
   -0.6382547,
   -0.635,
   -0.6302014,
   -0.625,
   -0.6219188,
   -0.615,
   -0.6133813,
   -0.605,
   -0.6045633,
   -0.5953974,
   -0.595,
   -0.5858945,
   -0.585,
   -0.5760774,
   -0.575,
   -0.5659273,
   -0.565,
   -0.555427,
   -0.555,
   -0.545,
   -0.5445169,
   -0.535,
   -0.5331477,
   -0.525,
   -0.5213528,
   -0.515,
   -0.5091233,
   -0.505,
   -0.4964519,
   -0.495,
   -0.485,
   -0.4831747,
   -0.475,
   -0.469275,
   -0.465,
   -0.455,
   -0.4548825,
   -0.445,
   -0.4395767,
   -0.435,
   -0.425,
   -0.4236523,
   -0.415,
   -0.4067822,
   -0.405,
   -0.395,
   -0.3889035,
   -0.385,
   -0.375,
   -0.3699295,
   -0.365,
   -0.355,
   -0.3496475,
   -0.345,
   -0.335,
   -0.3278263,
   -0.325,
   -0.315,
   -0.305,
   -0.3041455,
   -0.295,
   -0.285,
   -0.2779884,
   -0.275,
   -0.265,
   -0.255,
   -0.2487521,
   -0.245,
   -0.235,
   -0.225,
   -0.2152174,
   -0.215,
   -0.205,
   -0.195,
   -0.185,
   -0.175,
   -0.1746952,
   -0.165,
   -0.155,
   -0.145,
   -0.135,
   -0.125,
   -0.1203844,
   -0.115,
   -0.105,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.105,
   0.115,
   0.1203844,
   0.125,
   0.135,
   0.145,
   0.155,
   0.165,
   0.1746952,
   0.175,
   0.185,
   0.195,
   0.205,
   0.215,
   0.2152174,
   0.225,
   0.235,
   0.245,
   0.2487521,
   0.255,
   0.265,
   0.275,
   0.2779884,
   0.285,
   0.295,
   0.3041455,
   0.305,
   0.315,
   0.325,
   0.3278263,
   0.335,
   0.345,
   0.3496475,
   0.355,
   0.365,
   0.3699295,
   0.375,
   0.385,
   0.3889035,
   0.395,
   0.405,
   0.4067822,
   0.415,
   0.4236523,
   0.425,
   0.435,
   0.4395767,
   0.445,
   0.4548825,
   0.455,
   0.465,
   0.469275,
   0.475,
   0.4831747,
   0.485,
   0.495,
   0.4964519,
   0.505,
   0.5091233,
   0.515,
   0.5213528,
   0.525,
   0.5331477,
   0.535,
   0.5445169,
   0.545,
   0.555,
   0.555427,
   0.565,
   0.5659273,
   0.575,
   0.5760774,
   0.585,
   0.5858945,
   0.595,
   0.5953974,
   0.6045633,
   0.605,
   0.6133813,
   0.615,
   0.6219188,
   0.625,
   0.6302014,
   0.635,
   0.6382547,
   0.645,
   0.6461048,
   0.6536353,
   0.655,
   0.6608669,
   0.665,
   0.6679556,
   0.6749198,
   0.675,
   0.6814296,
   0.685,
   0.6878658,
   0.6941634,
   0.695,
   0.7000854,
   0.705,
   0.7060071,
   0.7115731,
   0.715,
   0.7170643,
   0.7223275,
   0.725,
   0.7274339,
   0.7323622,
   0.735,
   0.7371367,
   0.7417048,
   0.745,
   0.7462063,
   0.7503966,
   0.7546468,
   0.755,
   0.7584906,
   0.7623257,
   0.765,
   0.7660488,
   0.7694702,
   0.7728935,
   0.775,
   0.7761574,
   0.7791553,
   0.7821271,
   0.785,
   0.7850581,
   0.7876081,
   0.7901084,
   0.7925518,
   0.7949314,
   0.795,
   0.7969678,
   0.7989217,
   0.8007951,
   0.8025807,
   0.8042726,
   0.805,
   0.8057587,
   0.8070613,
   0.8082632,
   0.8093595,
   0.8103461,
   0.8112189,
   0.8119743,
   0.8126088,
   0.8131199,
   0.8135051,
   0.8137631,
   0.813892,
   0.813892,
   0.8137631,
   0.8135051,
   0.8131199,
   0.8126088,
   0.8119743,
   0.8112189,
   0.8103461,
   0.8093595,
   0.8082632,
   0.8070613,
   0.8057587,
   0.805};
   graph = new TGraph(649,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",649,-0.9766704,0.9766704);
   Graph_Graph2->SetMinimum(-0.9766704);
   Graph_Graph2->SetMaximum(0.9766704);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[385] = {
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.0393125,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.1047258,
   -0.105,
   -0.115,
   -0.125,
   -0.135,
   -0.1419554,
   -0.145,
   -0.155,
   -0.165,
   -0.1707332,
   -0.175,
   -0.185,
   -0.1948561,
   -0.195,
   -0.205,
   -0.215,
   -0.2157888,
   -0.225,
   -0.2344492,
   -0.235,
   -0.245,
   -0.2513081,
   -0.255,
   -0.265,
   -0.2667616,
   -0.275,
   -0.2809947,
   -0.285,
   -0.2942216,
   -0.295,
   -0.305,
   -0.3065365,
   -0.315,
   -0.3180604,
   -0.325,
   -0.3288806,
   -0.335,
   -0.3390628,
   -0.345,
   -0.348661,
   -0.355,
   -0.3577241,
   -0.365,
   -0.3662897,
   -0.3743914,
   -0.375,
   -0.3820577,
   -0.385,
   -0.3893187,
   -0.395,
   -0.3961941,
   -0.4027033,
   -0.405,
   -0.4088662,
   -0.4146928,
   -0.415,
   -0.4202059,
   -0.425,
   -0.4254063,
   -0.4303189,
   -0.4349369,
   -0.435,
   -0.4392895,
   -0.4433652,
   -0.445,
   -0.4471855,
   -0.4507512,
   -0.454062,
   -0.455,
   -0.4571388,
   -0.4599766,
   -0.4625755,
   -0.4649411,
   -0.465,
   -0.4670938,
   -0.4690198,
   -0.4707225,
   -0.4722054,
   -0.4734711,
   -0.4745224,
   -0.475,
   -0.4753645,
   -0.4759977,
   -0.4764197,
   -0.4766304,
   -0.4766304,
   -0.4764197,
   -0.4759977,
   -0.4753645,
   -0.475,
   -0.4745224,
   -0.4734711,
   -0.4722054,
   -0.4707225,
   -0.4690198,
   -0.4670938,
   -0.465,
   -0.4649411,
   -0.4625755,
   -0.4599766,
   -0.4571388,
   -0.455,
   -0.454062,
   -0.4507512,
   -0.4471855,
   -0.445,
   -0.4433652,
   -0.4392895,
   -0.435,
   -0.4349369,
   -0.4303189,
   -0.4254063,
   -0.425,
   -0.4202059,
   -0.415,
   -0.4146928,
   -0.4088662,
   -0.405,
   -0.4027033,
   -0.3961941,
   -0.395,
   -0.3893187,
   -0.385,
   -0.3820577,
   -0.375,
   -0.3743914,
   -0.3662897,
   -0.365,
   -0.3577241,
   -0.355,
   -0.348661,
   -0.345,
   -0.3390628,
   -0.335,
   -0.3288806,
   -0.325,
   -0.3180604,
   -0.315,
   -0.3065365,
   -0.305,
   -0.295,
   -0.2942216,
   -0.285,
   -0.2809947,
   -0.275,
   -0.2667616,
   -0.265,
   -0.255,
   -0.2513081,
   -0.245,
   -0.235,
   -0.2344492,
   -0.225,
   -0.2157888,
   -0.215,
   -0.205,
   -0.195,
   -0.1948561,
   -0.185,
   -0.175,
   -0.1707332,
   -0.165,
   -0.155,
   -0.145,
   -0.1419554,
   -0.135,
   -0.125,
   -0.115,
   -0.105,
   -0.1047258,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.0393125,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.0393125,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.1047258,
   0.105,
   0.115,
   0.125,
   0.135,
   0.1419554,
   0.145,
   0.155,
   0.165,
   0.1707332,
   0.175,
   0.185,
   0.1948561,
   0.195,
   0.205,
   0.215,
   0.2157888,
   0.225,
   0.2344492,
   0.235,
   0.245,
   0.2513081,
   0.255,
   0.265,
   0.2667616,
   0.275,
   0.2809947,
   0.285,
   0.2942216,
   0.295,
   0.305,
   0.3065365,
   0.315,
   0.3180604,
   0.325,
   0.3288806,
   0.335,
   0.3390628,
   0.345,
   0.348661,
   0.355,
   0.3577241,
   0.365,
   0.3662897,
   0.3743914,
   0.375,
   0.3820577,
   0.385,
   0.3893187,
   0.395,
   0.3961941,
   0.4027033,
   0.405,
   0.4088662,
   0.4146928,
   0.415,
   0.4202059,
   0.425,
   0.4254063,
   0.4303189,
   0.4349369,
   0.435,
   0.4392895,
   0.4433652,
   0.445,
   0.4471855,
   0.4507512,
   0.454062,
   0.455,
   0.4571388,
   0.4599766,
   0.4625755,
   0.4649411,
   0.465,
   0.4670938,
   0.4690198,
   0.4707225,
   0.4722054,
   0.4734711,
   0.4745224,
   0.475,
   0.4753645,
   0.4759977,
   0.4764197,
   0.4766304,
   0.4766304,
   0.4764197,
   0.4759977,
   0.4753645,
   0.475,
   0.4745224,
   0.4734711,
   0.4722054,
   0.4707225,
   0.4690198,
   0.4670938,
   0.465,
   0.4649411,
   0.4625755,
   0.4599766,
   0.4571388,
   0.455,
   0.454062,
   0.4507512,
   0.4471855,
   0.445,
   0.4433652,
   0.4392895,
   0.435,
   0.4349369,
   0.4303189,
   0.4254063,
   0.425,
   0.4202059,
   0.415,
   0.4146928,
   0.4088662,
   0.405,
   0.4027033,
   0.3961941,
   0.395,
   0.3893187,
   0.385,
   0.3820577,
   0.375,
   0.3743914,
   0.3662897,
   0.365,
   0.3577241,
   0.355,
   0.348661,
   0.345,
   0.3390628,
   0.335,
   0.3288806,
   0.325,
   0.3180604,
   0.315,
   0.3065365,
   0.305,
   0.295,
   0.2942216,
   0.285,
   0.2809947,
   0.275,
   0.2667616,
   0.265,
   0.255,
   0.2513081,
   0.245,
   0.235,
   0.2344492,
   0.225,
   0.2157888,
   0.215,
   0.205,
   0.195,
   0.1948561,
   0.185,
   0.175,
   0.1707332,
   0.165,
   0.155,
   0.145,
   0.1419554,
   0.135,
   0.125,
   0.115,
   0.105,
   0.1047258,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.0393125,
   0.035};
   Double_t Graph2_fy3[385] = {
   0.4753645,
   0.4759977,
   0.4764197,
   0.4766304,
   0.4766304,
   0.4764197,
   0.4759977,
   0.4753645,
   0.475,
   0.4745224,
   0.4734711,
   0.4722054,
   0.4707225,
   0.4690198,
   0.4670938,
   0.465,
   0.4649411,
   0.4625755,
   0.4599766,
   0.4571388,
   0.455,
   0.454062,
   0.4507512,
   0.4471855,
   0.445,
   0.4433652,
   0.4392895,
   0.435,
   0.4349369,
   0.4303189,
   0.4254063,
   0.425,
   0.4202059,
   0.415,
   0.4146928,
   0.4088662,
   0.405,
   0.4027033,
   0.3961941,
   0.395,
   0.3893187,
   0.385,
   0.3820577,
   0.375,
   0.3743914,
   0.3662897,
   0.365,
   0.3577241,
   0.355,
   0.348661,
   0.345,
   0.3390628,
   0.335,
   0.3288806,
   0.325,
   0.3180604,
   0.315,
   0.3065365,
   0.305,
   0.295,
   0.2942216,
   0.285,
   0.2809947,
   0.275,
   0.2667616,
   0.265,
   0.255,
   0.2513081,
   0.245,
   0.235,
   0.2344492,
   0.225,
   0.2157888,
   0.215,
   0.205,
   0.195,
   0.1948561,
   0.185,
   0.175,
   0.1707332,
   0.165,
   0.155,
   0.145,
   0.1419554,
   0.135,
   0.125,
   0.115,
   0.105,
   0.1047258,
   0.095,
   0.085,
   0.075,
   0.065,
   0.055,
   0.045,
   0.0393125,
   0.035,
   0.025,
   0.015,
   0.005,
   -0.005,
   -0.015,
   -0.025,
   -0.035,
   -0.0393125,
   -0.045,
   -0.055,
   -0.065,
   -0.075,
   -0.085,
   -0.095,
   -0.1047258,
   -0.105,
   -0.115,
   -0.125,
   -0.135,
   -0.1419554,
   -0.145,
   -0.155,
   -0.165,
   -0.1707332,
   -0.175,
   -0.185,
   -0.1948561,
   -0.195,
   -0.205,
   -0.215,
   -0.2157888,
   -0.225,
   -0.2344492,
   -0.235,
   -0.245,
   -0.2513081,
   -0.255,
   -0.265,
   -0.2667616,
   -0.275,
   -0.2809947,
   -0.285,
   -0.2942216,
   -0.295,
   -0.305,
   -0.3065365,
   -0.315,
   -0.3180604,
   -0.325,
   -0.3288806,
   -0.335,
   -0.3390628,
   -0.345,
   -0.348661,
   -0.355,
   -0.3577241,
   -0.365,
   -0.3662897,
   -0.3743914,
   -0.375,
   -0.3820577,
   -0.385,
   -0.3893187,
   -0.395,
   -0.3961941,
   -0.4027033,
   -0.405,
   -0.4088662,
   -0.4146928,
   -0.415,
   -0.4202059,
   -0.425,
   -0.4254063,
   -0.4303189,
   -0.4349369,
   -0.435,
   -0.4392895,
   -0.4433652,
   -0.445,
   -0.4471855,
   -0.4507512,
   -0.454062,
   -0.455,
   -0.4571388,
   -0.4599766,
   -0.4625755,
   -0.4649411,
   -0.465,
   -0.4670938,
   -0.4690198,
   -0.4707225,
   -0.4722054,
   -0.4734711,
   -0.4745224,
   -0.475,
   -0.4753645,
   -0.4759977,
   -0.4764197,
   -0.4766304,
   -0.4766304,
   -0.4764197,
   -0.4759977,
   -0.4753645,
   -0.475,
   -0.4745224,
   -0.4734711,
   -0.4722054,
   -0.4707225,
   -0.4690198,
   -0.4670938,
   -0.465,
   -0.4649411,
   -0.4625755,
   -0.4599766,
   -0.4571388,
   -0.455,
   -0.454062,
   -0.4507512,
   -0.4471855,
   -0.445,
   -0.4433652,
   -0.4392895,
   -0.435,
   -0.4349369,
   -0.4303189,
   -0.4254063,
   -0.425,
   -0.4202059,
   -0.415,
   -0.4146928,
   -0.4088662,
   -0.405,
   -0.4027033,
   -0.3961941,
   -0.395,
   -0.3893187,
   -0.385,
   -0.3820577,
   -0.375,
   -0.3743914,
   -0.3662897,
   -0.365,
   -0.3577241,
   -0.355,
   -0.348661,
   -0.345,
   -0.3390628,
   -0.335,
   -0.3288806,
   -0.325,
   -0.3180604,
   -0.315,
   -0.3065365,
   -0.305,
   -0.295,
   -0.2942216,
   -0.285,
   -0.2809947,
   -0.275,
   -0.2667616,
   -0.265,
   -0.255,
   -0.2513081,
   -0.245,
   -0.235,
   -0.2344492,
   -0.225,
   -0.2157888,
   -0.215,
   -0.205,
   -0.195,
   -0.1948561,
   -0.185,
   -0.175,
   -0.1707332,
   -0.165,
   -0.155,
   -0.145,
   -0.1419554,
   -0.135,
   -0.125,
   -0.115,
   -0.105,
   -0.1047258,
   -0.095,
   -0.085,
   -0.075,
   -0.065,
   -0.055,
   -0.045,
   -0.0393125,
   -0.035,
   -0.025,
   -0.015,
   -0.005,
   0.005,
   0.015,
   0.025,
   0.035,
   0.0393125,
   0.045,
   0.055,
   0.065,
   0.075,
   0.085,
   0.095,
   0.1047258,
   0.105,
   0.115,
   0.125,
   0.135,
   0.1419554,
   0.145,
   0.155,
   0.165,
   0.1707332,
   0.175,
   0.185,
   0.1948561,
   0.195,
   0.205,
   0.215,
   0.2157888,
   0.225,
   0.2344492,
   0.235,
   0.245,
   0.2513081,
   0.255,
   0.265,
   0.2667616,
   0.275,
   0.2809947,
   0.285,
   0.2942216,
   0.295,
   0.305,
   0.3065365,
   0.315,
   0.3180604,
   0.325,
   0.3288806,
   0.335,
   0.3390628,
   0.345,
   0.348661,
   0.355,
   0.3577241,
   0.365,
   0.3662897,
   0.3743914,
   0.375,
   0.3820577,
   0.385,
   0.3893187,
   0.395,
   0.3961941,
   0.4027033,
   0.405,
   0.4088662,
   0.4146928,
   0.415,
   0.4202059,
   0.425,
   0.4254063,
   0.4303189,
   0.4349369,
   0.435,
   0.4392895,
   0.4433652,
   0.445,
   0.4471855,
   0.4507512,
   0.454062,
   0.455,
   0.4571388,
   0.4599766,
   0.4625755,
   0.4649411,
   0.465,
   0.4670938,
   0.4690198,
   0.4707225,
   0.4722054,
   0.4734711,
   0.4745224,
   0.475,
   0.4753645};
   graph = new TGraph(385,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",385,-0.5719564,0.5719564);
   Graph_Graph3->SetMinimum(-0.5719564);
   Graph_Graph3->SetMaximum(0.5719564);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("l");
   
   Double_t Graph3_fx4[207] = {
   -0.31775,
   -0.3090462,
   -0.30825,
   -0.29875,
   -0.28925,
   -0.27975,
   -0.27025,
   -0.262849,
   -0.26075,
   -0.25125,
   -0.24175,
   -0.2336188,
   -0.23225,
   -0.22275,
   -0.21325,
   -0.2113002,
   -0.20375,
   -0.19425,
   -0.1930804,
   -0.18475,
   -0.1777843,
   -0.17525,
   -0.16575,
   -0.1646458,
   -0.15625,
   -0.1533265,
   -0.14675,
   -0.1434736,
   -0.13725,
   -0.1348961,
   -0.12775,
   -0.1274334,
   -0.121054,
   -0.11825,
   -0.1155768,
   -0.1109633,
   -0.10875,
   -0.1071604,
   -0.1041529,
   -0.1018558,
   -0.1002618,
   -0.09936088,
   -0.09925,
   -0.0991507,
   -0.09925,
   -0.0996135,
   -0.1007495,
   -0.1025502,
   -0.1050076,
   -0.1081137,
   -0.10875,
   -0.1119686,
   -0.1165018,
   -0.11825,
   -0.1218024,
   -0.12775,
   -0.1278302,
   -0.1347496,
   -0.13725,
   -0.142527,
   -0.14675,
   -0.1512466,
   -0.15625,
   -0.1610086,
   -0.16575,
   -0.1719293,
   -0.17525,
   -0.1841398,
   -0.18475,
   -0.19425,
   -0.1979598,
   -0.20375,
   -0.21325,
   -0.2135396,
   -0.22275,
   -0.231487,
   -0.23225,
   -0.24175,
   -0.25125,
   -0.252512,
   -0.26075,
   -0.27025,
   -0.2780342,
   -0.27975,
   -0.28925,
   -0.29875,
   -0.30825,
   -0.3114521,
   -0.31775,
   -0.32725,
   -0.33675,
   -0.34625,
   -0.35575,
   -0.36525,
   -0.3686139,
   -0.37475,
   -0.38425,
   -0.39375,
   -0.40325,
   -0.41275,
   -0.42225,
   -0.43175,
   -0.44125,
   -0.4489461,
   -0.45075,
   -0.46025,
   -0.46975,
   -0.47925,
   -0.48875,
   -0.49825,
   -0.5039045,
   -0.50775,
   -0.51725,
   -0.52675,
   -0.5352389,
   -0.53625,
   -0.54575,
   -0.55525,
   -0.5586004,
   -0.56475,
   -0.57425,
   -0.5775073,
   -0.58375,
   -0.59325,
   -0.5933889,
   -0.60275,
   -0.6068521,
   -0.61225,
   -0.6185294,
   -0.62175,
   -0.6286684,
   -0.63125,
   -0.6374781,
   -0.64075,
   -0.6451253,
   -0.65025,
   -0.6517544,
   -0.6574023,
   -0.65975,
   -0.6621792,
   -0.666129,
   -0.66925,
   -0.6693405,
   -0.6717441,
   -0.6734548,
   -0.6744785,
   -0.6748241,
   -0.6744985,
   -0.6735093,
   -0.6718646,
   -0.6695701,
   -0.66925,
   -0.6665456,
   -0.6628539,
   -0.65975,
   -0.6584714,
   -0.6533187,
   -0.65025,
   -0.6474132,
   -0.64075,
   -0.6407293,
   -0.633116,
   -0.63125,
   -0.6245843,
   -0.62175,
   -0.6150403,
   -0.61225,
   -0.6043719,
   -0.60275,
   -0.59325,
   -0.5924197,
   -0.58375,
   -0.5789303,
   -0.57425,
   -0.56475,
   -0.5637374,
   -0.55525,
   -0.5463199,
   -0.54575,
   -0.53625,
   -0.52675,
   -0.5260024,
   -0.51725,
   -0.50775,
   -0.5015133,
   -0.49825,
   -0.48875,
   -0.47925,
   -0.470259,
   -0.46975,
   -0.46025,
   -0.45075,
   -0.44125,
   -0.43175,
   -0.42225,
   -0.4219361,
   -0.41275,
   -0.40325,
   -0.39375,
   -0.38425,
   -0.37475,
   -0.36525,
   -0.35575,
   -0.34625,
   -0.33675,
   -0.32725,
   -0.31775};
   Double_t Graph3_fy4[207] = {
   -0.313837,
   -0.315,
   -0.3151121,
   -0.3166967,
   -0.3185331,
   -0.3206243,
   -0.3229715,
   -0.325,
   -0.3256085,
   -0.3286329,
   -0.3319351,
   -0.335,
   -0.3355478,
   -0.3396403,
   -0.3440371,
   -0.345,
   -0.3489754,
   -0.3543047,
   -0.355,
   -0.3603047,
   -0.365,
   -0.3668391,
   -0.3741111,
   -0.375,
   -0.3823226,
   -0.385,
   -0.3915703,
   -0.395,
   -0.4021663,
   -0.405,
   -0.4145581,
   -0.415,
   -0.425,
   -0.4300177,
   -0.435,
   -0.445,
   -0.4507248,
   -0.455,
   -0.465,
   -0.475,
   -0.485,
   -0.495,
   -0.5001832,
   -0.505,
   -0.5071957,
   -0.515,
   -0.525,
   -0.535,
   -0.545,
   -0.555,
   -0.5566924,
   -0.565,
   -0.575,
   -0.5783665,
   -0.585,
   -0.5948711,
   -0.595,
   -0.605,
   -0.6082863,
   -0.615,
   -0.6199275,
   -0.625,
   -0.6302123,
   -0.635,
   -0.6394308,
   -0.645,
   -0.6477942,
   -0.655,
   -0.6554638,
   -0.6624002,
   -0.665,
   -0.6688193,
   -0.6748252,
   -0.675,
   -0.680248,
   -0.685,
   -0.6853931,
   -0.6900385,
   -0.6944474,
   -0.695,
   -0.6984253,
   -0.7021439,
   -0.705,
   -0.7055992,
   -0.7086871,
   -0.711551,
   -0.7141892,
   -0.715,
   -0.7165208,
   -0.7185942,
   -0.720447,
   -0.7220771,
   -0.723483,
   -0.7246632,
   -0.725,
   -0.7255869,
   -0.7262755,
   -0.7267438,
   -0.7269903,
   -0.7270125,
   -0.7268095,
   -0.7263796,
   -0.7257204,
   -0.725,
   -0.7248222,
   -0.7236434,
   -0.7222186,
   -0.7205449,
   -0.7186212,
   -0.7164452,
   -0.715,
   -0.7139611,
   -0.711128,
   -0.7080218,
   -0.705,
   -0.7046182,
   -0.7007456,
   -0.696574,
   -0.695,
   -0.6919222,
   -0.6868478,
   -0.685,
   -0.6812105,
   -0.6750943,
   -0.675,
   -0.6681595,
   -0.665,
   -0.6605022,
   -0.655,
   -0.6519262,
   -0.645,
   -0.6421631,
   -0.635,
   -0.6308281,
   -0.625,
   -0.6173435,
   -0.615,
   -0.605,
   -0.6001854,
   -0.595,
   -0.585,
   -0.5752925,
   -0.575,
   -0.565,
   -0.555,
   -0.545,
   -0.535,
   -0.525,
   -0.515,
   -0.505,
   -0.495,
   -0.4939134,
   -0.485,
   -0.475,
   -0.4678549,
   -0.465,
   -0.455,
   -0.4497259,
   -0.445,
   -0.43503,
   -0.435,
   -0.425,
   -0.4227557,
   -0.415,
   -0.4119583,
   -0.405,
   -0.4023152,
   -0.395,
   -0.3935952,
   -0.3856664,
   -0.385,
   -0.3784815,
   -0.375,
   -0.3718201,
   -0.3656304,
   -0.365,
   -0.3600132,
   -0.355,
   -0.3546972,
   -0.3498986,
   -0.345339,
   -0.345,
   -0.3412333,
   -0.3373769,
   -0.335,
   -0.3338167,
   -0.3306021,
   -0.3276135,
   -0.325,
   -0.3248589,
   -0.3224515,
   -0.3202642,
   -0.3182995,
   -0.3165583,
   -0.3150425,
   -0.315,
   -0.313813,
   -0.3128045,
   -0.312016,
   -0.3114498,
   -0.3111065,
   -0.3109888,
   -0.3110974,
   -0.3114351,
   -0.312003,
   -0.3128028,
   -0.313837};
   graph = new TGraph(207,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = 18916;
   color = new TColor(ci, 0.8980392, 0.7803922, 0.5960785, " ", 0.7);
   ci = TColor::GetColor("#e5c798");
   ci = TColor::GetColorTransparent(ci,0.7);
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",207,-0.7323914,-0.04158337);
   Graph_Graph4->SetMinimum(-0.7686149);
   Graph_Graph4->SetMaximum(-0.2693864);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[207] = {
   -0.31775,
   -0.3090462,
   -0.30825,
   -0.29875,
   -0.28925,
   -0.27975,
   -0.27025,
   -0.262849,
   -0.26075,
   -0.25125,
   -0.24175,
   -0.2336188,
   -0.23225,
   -0.22275,
   -0.21325,
   -0.2113002,
   -0.20375,
   -0.19425,
   -0.1930804,
   -0.18475,
   -0.1777843,
   -0.17525,
   -0.16575,
   -0.1646458,
   -0.15625,
   -0.1533265,
   -0.14675,
   -0.1434736,
   -0.13725,
   -0.1348961,
   -0.12775,
   -0.1274334,
   -0.121054,
   -0.11825,
   -0.1155768,
   -0.1109633,
   -0.10875,
   -0.1071604,
   -0.1041529,
   -0.1018558,
   -0.1002618,
   -0.09936088,
   -0.09925,
   -0.0991507,
   -0.09925,
   -0.0996135,
   -0.1007495,
   -0.1025502,
   -0.1050076,
   -0.1081137,
   -0.10875,
   -0.1119686,
   -0.1165018,
   -0.11825,
   -0.1218024,
   -0.12775,
   -0.1278302,
   -0.1347496,
   -0.13725,
   -0.142527,
   -0.14675,
   -0.1512466,
   -0.15625,
   -0.1610086,
   -0.16575,
   -0.1719293,
   -0.17525,
   -0.1841398,
   -0.18475,
   -0.19425,
   -0.1979598,
   -0.20375,
   -0.21325,
   -0.2135396,
   -0.22275,
   -0.231487,
   -0.23225,
   -0.24175,
   -0.25125,
   -0.252512,
   -0.26075,
   -0.27025,
   -0.2780342,
   -0.27975,
   -0.28925,
   -0.29875,
   -0.30825,
   -0.3114521,
   -0.31775,
   -0.32725,
   -0.33675,
   -0.34625,
   -0.35575,
   -0.36525,
   -0.3686139,
   -0.37475,
   -0.38425,
   -0.39375,
   -0.40325,
   -0.41275,
   -0.42225,
   -0.43175,
   -0.44125,
   -0.4489461,
   -0.45075,
   -0.46025,
   -0.46975,
   -0.47925,
   -0.48875,
   -0.49825,
   -0.5039045,
   -0.50775,
   -0.51725,
   -0.52675,
   -0.5352389,
   -0.53625,
   -0.54575,
   -0.55525,
   -0.5586004,
   -0.56475,
   -0.57425,
   -0.5775073,
   -0.58375,
   -0.59325,
   -0.5933889,
   -0.60275,
   -0.6068521,
   -0.61225,
   -0.6185294,
   -0.62175,
   -0.6286684,
   -0.63125,
   -0.6374781,
   -0.64075,
   -0.6451253,
   -0.65025,
   -0.6517544,
   -0.6574023,
   -0.65975,
   -0.6621792,
   -0.666129,
   -0.66925,
   -0.6693405,
   -0.6717441,
   -0.6734548,
   -0.6744785,
   -0.6748241,
   -0.6744985,
   -0.6735093,
   -0.6718646,
   -0.6695701,
   -0.66925,
   -0.6665456,
   -0.6628539,
   -0.65975,
   -0.6584714,
   -0.6533187,
   -0.65025,
   -0.6474132,
   -0.64075,
   -0.6407293,
   -0.633116,
   -0.63125,
   -0.6245843,
   -0.62175,
   -0.6150403,
   -0.61225,
   -0.6043719,
   -0.60275,
   -0.59325,
   -0.5924197,
   -0.58375,
   -0.5789303,
   -0.57425,
   -0.56475,
   -0.5637374,
   -0.55525,
   -0.5463199,
   -0.54575,
   -0.53625,
   -0.52675,
   -0.5260024,
   -0.51725,
   -0.50775,
   -0.5015133,
   -0.49825,
   -0.48875,
   -0.47925,
   -0.470259,
   -0.46975,
   -0.46025,
   -0.45075,
   -0.44125,
   -0.43175,
   -0.42225,
   -0.4219361,
   -0.41275,
   -0.40325,
   -0.39375,
   -0.38425,
   -0.37475,
   -0.36525,
   -0.35575,
   -0.34625,
   -0.33675,
   -0.32725,
   -0.31775};
   Double_t Graph4_fy5[207] = {
   -0.313837,
   -0.315,
   -0.3151121,
   -0.3166967,
   -0.3185331,
   -0.3206243,
   -0.3229715,
   -0.325,
   -0.3256085,
   -0.3286329,
   -0.3319351,
   -0.335,
   -0.3355478,
   -0.3396403,
   -0.3440371,
   -0.345,
   -0.3489754,
   -0.3543047,
   -0.355,
   -0.3603047,
   -0.365,
   -0.3668391,
   -0.3741111,
   -0.375,
   -0.3823226,
   -0.385,
   -0.3915703,
   -0.395,
   -0.4021663,
   -0.405,
   -0.4145581,
   -0.415,
   -0.425,
   -0.4300177,
   -0.435,
   -0.445,
   -0.4507248,
   -0.455,
   -0.465,
   -0.475,
   -0.485,
   -0.495,
   -0.5001832,
   -0.505,
   -0.5071957,
   -0.515,
   -0.525,
   -0.535,
   -0.545,
   -0.555,
   -0.5566924,
   -0.565,
   -0.575,
   -0.5783665,
   -0.585,
   -0.5948711,
   -0.595,
   -0.605,
   -0.6082863,
   -0.615,
   -0.6199275,
   -0.625,
   -0.6302123,
   -0.635,
   -0.6394308,
   -0.645,
   -0.6477942,
   -0.655,
   -0.6554638,
   -0.6624002,
   -0.665,
   -0.6688193,
   -0.6748252,
   -0.675,
   -0.680248,
   -0.685,
   -0.6853931,
   -0.6900385,
   -0.6944474,
   -0.695,
   -0.6984253,
   -0.7021439,
   -0.705,
   -0.7055992,
   -0.7086871,
   -0.711551,
   -0.7141892,
   -0.715,
   -0.7165208,
   -0.7185942,
   -0.720447,
   -0.7220771,
   -0.723483,
   -0.7246632,
   -0.725,
   -0.7255869,
   -0.7262755,
   -0.7267438,
   -0.7269903,
   -0.7270125,
   -0.7268095,
   -0.7263796,
   -0.7257204,
   -0.725,
   -0.7248222,
   -0.7236434,
   -0.7222186,
   -0.7205449,
   -0.7186212,
   -0.7164452,
   -0.715,
   -0.7139611,
   -0.711128,
   -0.7080218,
   -0.705,
   -0.7046182,
   -0.7007456,
   -0.696574,
   -0.695,
   -0.6919222,
   -0.6868478,
   -0.685,
   -0.6812105,
   -0.6750943,
   -0.675,
   -0.6681595,
   -0.665,
   -0.6605022,
   -0.655,
   -0.6519262,
   -0.645,
   -0.6421631,
   -0.635,
   -0.6308281,
   -0.625,
   -0.6173435,
   -0.615,
   -0.605,
   -0.6001854,
   -0.595,
   -0.585,
   -0.5752925,
   -0.575,
   -0.565,
   -0.555,
   -0.545,
   -0.535,
   -0.525,
   -0.515,
   -0.505,
   -0.495,
   -0.4939134,
   -0.485,
   -0.475,
   -0.4678549,
   -0.465,
   -0.455,
   -0.4497259,
   -0.445,
   -0.43503,
   -0.435,
   -0.425,
   -0.4227557,
   -0.415,
   -0.4119583,
   -0.405,
   -0.4023152,
   -0.395,
   -0.3935952,
   -0.3856664,
   -0.385,
   -0.3784815,
   -0.375,
   -0.3718201,
   -0.3656304,
   -0.365,
   -0.3600132,
   -0.355,
   -0.3546972,
   -0.3498986,
   -0.345339,
   -0.345,
   -0.3412333,
   -0.3373769,
   -0.335,
   -0.3338167,
   -0.3306021,
   -0.3276135,
   -0.325,
   -0.3248589,
   -0.3224515,
   -0.3202642,
   -0.3182995,
   -0.3165583,
   -0.3150425,
   -0.315,
   -0.313813,
   -0.3128045,
   -0.312016,
   -0.3114498,
   -0.3111065,
   -0.3109888,
   -0.3110974,
   -0.3114351,
   -0.312003,
   -0.3128028,
   -0.313837};
   graph = new TGraph(207,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#cc9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",207,-0.7323914,-0.04158337);
   Graph_Graph5->SetMinimum(-0.7686149);
   Graph_Graph5->SetMaximum(-0.2693864);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[203] = {
   -0.23225,
   -0.2271254,
   -0.22275,
   -0.21325,
   -0.20375,
   -0.19425,
   -0.1892141,
   -0.18475,
   -0.17525,
   -0.16575,
   -0.1621416,
   -0.15625,
   -0.14675,
   -0.1405596,
   -0.13725,
   -0.12775,
   -0.1225463,
   -0.11825,
   -0.10875,
   -0.1071027,
   -0.09925,
   -0.09374085,
   -0.08975,
   -0.08201123,
   -0.08025,
   -0.07171328,
   -0.07075,
   -0.06267932,
   -0.06125,
   -0.05476455,
   -0.05175,
   -0.04784772,
   -0.04225,
   -0.04182227,
   -0.03673283,
   -0.03275,
   -0.03239584,
   -0.02890813,
   -0.02613418,
   -0.02407516,
   -0.02325,
   -0.02274711,
   -0.02213653,
   -0.02221622,
   -0.02298725,
   -0.02325,
   -0.02448801,
   -0.02671203,
   -0.02964975,
   -0.03275,
   -0.03332034,
   -0.03783756,
   -0.04225,
   -0.04312406,
   -0.04933679,
   -0.05175,
   -0.05648575,
   -0.06125,
   -0.06464929,
   -0.07075,
   -0.07394883,
   -0.08025,
   -0.08453059,
   -0.08975,
   -0.09656636,
   -0.09925,
   -0.10875,
   -0.1103307,
   -0.11825,
   -0.1262365,
   -0.12775,
   -0.13725,
   -0.1448965,
   -0.14675,
   -0.15625,
   -0.16575,
   -0.1673828,
   -0.17525,
   -0.18475,
   -0.19425,
   -0.1959941,
   -0.20375,
   -0.21325,
   -0.22275,
   -0.23225,
   -0.23788,
   -0.24175,
   -0.25125,
   -0.26075,
   -0.27025,
   -0.27975,
   -0.28925,
   -0.29875,
   -0.30825,
   -0.31775,
   -0.32725,
   -0.33675,
   -0.34625,
   -0.35575,
   -0.36525,
   -0.37475,
   -0.3785552,
   -0.38425,
   -0.39375,
   -0.40325,
   -0.41275,
   -0.4204156,
   -0.42225,
   -0.43175,
   -0.44125,
   -0.4490034,
   -0.45075,
   -0.46025,
   -0.46975,
   -0.4714727,
   -0.47925,
   -0.48875,
   -0.4901124,
   -0.49825,
   -0.5059899,
   -0.50775,
   -0.51725,
   -0.5197369,
   -0.52675,
   -0.5317477,
   -0.53625,
   -0.5423067,
   -0.54575,
   -0.5515843,
   -0.55525,
   -0.5597265,
   -0.56475,
   -0.5668573,
   -0.5730395,
   -0.57425,
   -0.5783096,
   -0.5827984,
   -0.58375,
   -0.5864546,
   -0.589366,
   -0.5915639,
   -0.5930499,
   -0.59325,
   -0.5938036,
   -0.5938616,
   -0.59325,
   -0.5932289,
   -0.5918643,
   -0.589787,
   -0.586997,
   -0.58375,
   -0.5834866,
   -0.5791242,
   -0.57425,
   -0.5740176,
   -0.5679699,
   -0.56475,
   -0.5610232,
   -0.55525,
   -0.5530809,
   -0.54575,
   -0.5440222,
   -0.53625,
   -0.5337056,
   -0.52675,
   -0.5219614,
   -0.51725,
   -0.5085924,
   -0.50775,
   -0.49825,
   -0.4931121,
   -0.48875,
   -0.47925,
   -0.4750714,
   -0.46975,
   -0.46025,
   -0.4534833,
   -0.45075,
   -0.44125,
   -0.43175,
   -0.426379,
   -0.42225,
   -0.41275,
   -0.40325,
   -0.39375,
   -0.3884454,
   -0.38425,
   -0.37475,
   -0.36525,
   -0.35575,
   -0.34625,
   -0.33675,
   -0.32725,
   -0.31775,
   -0.30825,
   -0.29875,
   -0.28925,
   -0.27975,
   -0.27025,
   -0.26075,
   -0.25125,
   -0.24175,
   -0.23225};
   Double_t Graph5_fy6[203] = {
   -0.2939653,
   -0.295,
   -0.2959303,
   -0.2981886,
   -0.300686,
   -0.3034225,
   -0.305,
   -0.3064766,
   -0.3098719,
   -0.3135189,
   -0.315,
   -0.3175614,
   -0.32196,
   -0.325,
   -0.3267275,
   -0.3319719,
   -0.335,
   -0.3376681,
   -0.3438718,
   -0.345,
   -0.3507659,
   -0.355,
   -0.3583051,
   -0.365,
   -0.3666518,
   -0.375,
   -0.3760287,
   -0.385,
   -0.3867495,
   -0.395,
   -0.3992672,
   -0.405,
   -0.4142662,
   -0.415,
   -0.425,
   -0.4341572,
   -0.435,
   -0.445,
   -0.455,
   -0.465,
   -0.4711341,
   -0.475,
   -0.485,
   -0.495,
   -0.505,
   -0.5067994,
   -0.515,
   -0.525,
   -0.535,
   -0.5434909,
   -0.545,
   -0.555,
   -0.5633954,
   -0.565,
   -0.575,
   -0.5784588,
   -0.585,
   -0.5909291,
   -0.595,
   -0.6016498,
   -0.605,
   -0.6110546,
   -0.615,
   -0.6194439,
   -0.625,
   -0.6270325,
   -0.633909,
   -0.635,
   -0.6401037,
   -0.645,
   -0.6458704,
   -0.6510534,
   -0.655,
   -0.6559006,
   -0.660253,
   -0.6643426,
   -0.665,
   -0.6679925,
   -0.671358,
   -0.6744737,
   -0.675,
   -0.677218,
   -0.6796983,
   -0.6819426,
   -0.6839501,
   -0.685,
   -0.6856859,
   -0.6871452,
   -0.6883796,
   -0.6893898,
   -0.6901754,
   -0.6907363,
   -0.6910728,
   -0.6911845,
   -0.6910712,
   -0.6907337,
   -0.6901715,
   -0.6893846,
   -0.6883729,
   -0.6871366,
   -0.6856753,
   -0.685,
   -0.6839366,
   -0.6819264,
   -0.6796786,
   -0.6771949,
   -0.675,
   -0.6744457,
   -0.671325,
   -0.6679543,
   -0.665,
   -0.6642956,
   -0.6601994,
   -0.6558387,
   -0.655,
   -0.6509785,
   -0.6457851,
   -0.645,
   -0.6399995,
   -0.635,
   -0.6337822,
   -0.6268886,
   -0.625,
   -0.6192672,
   -0.615,
   -0.6108374,
   -0.605,
   -0.6013815,
   -0.595,
   -0.590593,
   -0.585,
   -0.578033,
   -0.575,
   -0.565,
   -0.5627658,
   -0.555,
   -0.545,
   -0.5424632,
   -0.535,
   -0.525,
   -0.515,
   -0.505,
   -0.5024101,
   -0.495,
   -0.485,
   -0.4753231,
   -0.475,
   -0.465,
   -0.455,
   -0.445,
   -0.4357268,
   -0.435,
   -0.425,
   -0.4154399,
   -0.415,
   -0.405,
   -0.4002729,
   -0.395,
   -0.3876553,
   -0.385,
   -0.3768465,
   -0.375,
   -0.3673897,
   -0.365,
   -0.3589732,
   -0.355,
   -0.3513718,
   -0.345,
   -0.3444215,
   -0.3382008,
   -0.335,
   -0.3324532,
   -0.32719,
   -0.325,
   -0.3223757,
   -0.3179573,
   -0.315,
   -0.3138721,
   -0.3102047,
   -0.306789,
   -0.305,
   -0.3036974,
   -0.3009396,
   -0.2984205,
   -0.2961402,
   -0.295,
   -0.2941436,
   -0.2924312,
   -0.2909455,
   -0.2896862,
   -0.2886541,
   -0.2878487,
   -0.2872704,
   -0.2869186,
   -0.286794,
   -0.2868959,
   -0.2872253,
   -0.287781,
   -0.288564,
   -0.289574,
   -0.2908109,
   -0.2922744,
   -0.2939653};
   graph = new TGraph(203,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

//   ci = 18917;
//   color = new TColor(ci, 0.9568627, 0.4823529, 1, " ", 0.7);
   ci = TColor::GetColor("#f47bff");
   ci = TColor::GetColorTransparent(ci,0.7);
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",203,-0.6510341,0);
   Graph_Graph6->SetMinimum(-0.7316236);
   Graph_Graph6->SetMaximum(-0.246355);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   graph->Draw("f");
   
   Double_t Graph6_fx7[203] = {
   -0.23225,
   -0.2271254,
   -0.22275,
   -0.21325,
   -0.20375,
   -0.19425,
   -0.1892141,
   -0.18475,
   -0.17525,
   -0.16575,
   -0.1621416,
   -0.15625,
   -0.14675,
   -0.1405596,
   -0.13725,
   -0.12775,
   -0.1225463,
   -0.11825,
   -0.10875,
   -0.1071027,
   -0.09925,
   -0.09374085,
   -0.08975,
   -0.08201123,
   -0.08025,
   -0.07171328,
   -0.07075,
   -0.06267932,
   -0.06125,
   -0.05476455,
   -0.05175,
   -0.04784772,
   -0.04225,
   -0.04182227,
   -0.03673283,
   -0.03275,
   -0.03239584,
   -0.02890813,
   -0.02613418,
   -0.02407516,
   -0.02325,
   -0.02274711,
   -0.02213653,
   -0.02221622,
   -0.02298725,
   -0.02325,
   -0.02448801,
   -0.02671203,
   -0.02964975,
   -0.03275,
   -0.03332034,
   -0.03783756,
   -0.04225,
   -0.04312406,
   -0.04933679,
   -0.05175,
   -0.05648575,
   -0.06125,
   -0.06464929,
   -0.07075,
   -0.07394883,
   -0.08025,
   -0.08453059,
   -0.08975,
   -0.09656636,
   -0.09925,
   -0.10875,
   -0.1103307,
   -0.11825,
   -0.1262365,
   -0.12775,
   -0.13725,
   -0.1448965,
   -0.14675,
   -0.15625,
   -0.16575,
   -0.1673828,
   -0.17525,
   -0.18475,
   -0.19425,
   -0.1959941,
   -0.20375,
   -0.21325,
   -0.22275,
   -0.23225,
   -0.23788,
   -0.24175,
   -0.25125,
   -0.26075,
   -0.27025,
   -0.27975,
   -0.28925,
   -0.29875,
   -0.30825,
   -0.31775,
   -0.32725,
   -0.33675,
   -0.34625,
   -0.35575,
   -0.36525,
   -0.37475,
   -0.3785552,
   -0.38425,
   -0.39375,
   -0.40325,
   -0.41275,
   -0.4204156,
   -0.42225,
   -0.43175,
   -0.44125,
   -0.4490034,
   -0.45075,
   -0.46025,
   -0.46975,
   -0.4714727,
   -0.47925,
   -0.48875,
   -0.4901124,
   -0.49825,
   -0.5059899,
   -0.50775,
   -0.51725,
   -0.5197369,
   -0.52675,
   -0.5317477,
   -0.53625,
   -0.5423067,
   -0.54575,
   -0.5515843,
   -0.55525,
   -0.5597265,
   -0.56475,
   -0.5668573,
   -0.5730395,
   -0.57425,
   -0.5783096,
   -0.5827984,
   -0.58375,
   -0.5864546,
   -0.589366,
   -0.5915639,
   -0.5930499,
   -0.59325,
   -0.5938036,
   -0.5938616,
   -0.59325,
   -0.5932289,
   -0.5918643,
   -0.589787,
   -0.586997,
   -0.58375,
   -0.5834866,
   -0.5791242,
   -0.57425,
   -0.5740176,
   -0.5679699,
   -0.56475,
   -0.5610232,
   -0.55525,
   -0.5530809,
   -0.54575,
   -0.5440222,
   -0.53625,
   -0.5337056,
   -0.52675,
   -0.5219614,
   -0.51725,
   -0.5085924,
   -0.50775,
   -0.49825,
   -0.4931121,
   -0.48875,
   -0.47925,
   -0.4750714,
   -0.46975,
   -0.46025,
   -0.4534833,
   -0.45075,
   -0.44125,
   -0.43175,
   -0.426379,
   -0.42225,
   -0.41275,
   -0.40325,
   -0.39375,
   -0.3884454,
   -0.38425,
   -0.37475,
   -0.36525,
   -0.35575,
   -0.34625,
   -0.33675,
   -0.32725,
   -0.31775,
   -0.30825,
   -0.29875,
   -0.28925,
   -0.27975,
   -0.27025,
   -0.26075,
   -0.25125,
   -0.24175,
   -0.23225};
   Double_t Graph6_fy7[203] = {
   -0.2939653,
   -0.295,
   -0.2959303,
   -0.2981886,
   -0.300686,
   -0.3034225,
   -0.305,
   -0.3064766,
   -0.3098719,
   -0.3135189,
   -0.315,
   -0.3175614,
   -0.32196,
   -0.325,
   -0.3267275,
   -0.3319719,
   -0.335,
   -0.3376681,
   -0.3438718,
   -0.345,
   -0.3507659,
   -0.355,
   -0.3583051,
   -0.365,
   -0.3666518,
   -0.375,
   -0.3760287,
   -0.385,
   -0.3867495,
   -0.395,
   -0.3992672,
   -0.405,
   -0.4142662,
   -0.415,
   -0.425,
   -0.4341572,
   -0.435,
   -0.445,
   -0.455,
   -0.465,
   -0.4711341,
   -0.475,
   -0.485,
   -0.495,
   -0.505,
   -0.5067994,
   -0.515,
   -0.525,
   -0.535,
   -0.5434909,
   -0.545,
   -0.555,
   -0.5633954,
   -0.565,
   -0.575,
   -0.5784588,
   -0.585,
   -0.5909291,
   -0.595,
   -0.6016498,
   -0.605,
   -0.6110546,
   -0.615,
   -0.6194439,
   -0.625,
   -0.6270325,
   -0.633909,
   -0.635,
   -0.6401037,
   -0.645,
   -0.6458704,
   -0.6510534,
   -0.655,
   -0.6559006,
   -0.660253,
   -0.6643426,
   -0.665,
   -0.6679925,
   -0.671358,
   -0.6744737,
   -0.675,
   -0.677218,
   -0.6796983,
   -0.6819426,
   -0.6839501,
   -0.685,
   -0.6856859,
   -0.6871452,
   -0.6883796,
   -0.6893898,
   -0.6901754,
   -0.6907363,
   -0.6910728,
   -0.6911845,
   -0.6910712,
   -0.6907337,
   -0.6901715,
   -0.6893846,
   -0.6883729,
   -0.6871366,
   -0.6856753,
   -0.685,
   -0.6839366,
   -0.6819264,
   -0.6796786,
   -0.6771949,
   -0.675,
   -0.6744457,
   -0.671325,
   -0.6679543,
   -0.665,
   -0.6642956,
   -0.6601994,
   -0.6558387,
   -0.655,
   -0.6509785,
   -0.6457851,
   -0.645,
   -0.6399995,
   -0.635,
   -0.6337822,
   -0.6268886,
   -0.625,
   -0.6192672,
   -0.615,
   -0.6108374,
   -0.605,
   -0.6013815,
   -0.595,
   -0.590593,
   -0.585,
   -0.578033,
   -0.575,
   -0.565,
   -0.5627658,
   -0.555,
   -0.545,
   -0.5424632,
   -0.535,
   -0.525,
   -0.515,
   -0.505,
   -0.5024101,
   -0.495,
   -0.485,
   -0.4753231,
   -0.475,
   -0.465,
   -0.455,
   -0.445,
   -0.4357268,
   -0.435,
   -0.425,
   -0.4154399,
   -0.415,
   -0.405,
   -0.4002729,
   -0.395,
   -0.3876553,
   -0.385,
   -0.3768465,
   -0.375,
   -0.3673897,
   -0.365,
   -0.3589732,
   -0.355,
   -0.3513718,
   -0.345,
   -0.3444215,
   -0.3382008,
   -0.335,
   -0.3324532,
   -0.32719,
   -0.325,
   -0.3223757,
   -0.3179573,
   -0.315,
   -0.3138721,
   -0.3102047,
   -0.306789,
   -0.305,
   -0.3036974,
   -0.3009396,
   -0.2984205,
   -0.2961402,
   -0.295,
   -0.2941436,
   -0.2924312,
   -0.2909455,
   -0.2896862,
   -0.2886541,
   -0.2878487,
   -0.2872704,
   -0.2869186,
   -0.286794,
   -0.2868959,
   -0.2872253,
   -0.287781,
   -0.288564,
   -0.289574,
   -0.2908109,
   -0.2922744,
   -0.2939653};
   graph = new TGraph(203,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#d500fc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",203,-0.6510341,0);
   Graph_Graph7->SetMinimum(-0.7316236);
   Graph_Graph7->SetMaximum(-0.246355);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleOffset(0);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   graph->Draw("l");
   
   Double_t Graph7_fx8[161] = {
   -0.39375,
   -0.3874704,
   -0.38625,
   -0.37875,
   -0.37125,
   -0.36375,
   -0.35625,
   -0.3500406,
   -0.34875,
   -0.34125,
   -0.33375,
   -0.32625,
   -0.321644,
   -0.31875,
   -0.31125,
   -0.30375,
   -0.2979461,
   -0.29625,
   -0.28875,
   -0.28125,
   -0.2774758,
   -0.27375,
   -0.26625,
   -0.2594409,
   -0.25875,
   -0.25125,
   -0.24375,
   -0.2434649,
   -0.23625,
   -0.2292765,
   -0.22875,
   -0.22125,
   -0.2167097,
   -0.21375,
   -0.20625,
   -0.2056045,
   -0.19875,
   -0.1959464,
   -0.19125,
   -0.187647,
   -0.18375,
   -0.1806908,
   -0.17625,
   -0.1750658,
   -0.1708087,
   -0.16875,
   -0.1679207,
   -0.1664907,
   -0.1665687,
   -0.1682695,
   -0.16875,
   -0.1718144,
   -0.17625,
   -0.1773901,
   -0.18375,
   -0.1854425,
   -0.19125,
   -0.1966118,
   -0.19875,
   -0.20625,
   -0.2121426,
   -0.21375,
   -0.22125,
   -0.22875,
   -0.2350776,
   -0.23625,
   -0.24375,
   -0.25125,
   -0.25875,
   -0.26625,
   -0.27375,
   -0.2811348,
   -0.28125,
   -0.28875,
   -0.29625,
   -0.30375,
   -0.31125,
   -0.31875,
   -0.32625,
   -0.33375,
   -0.3378905,
   -0.34125,
   -0.34875,
   -0.35625,
   -0.36375,
   -0.37125,
   -0.37875,
   -0.38625,
   -0.3909776,
   -0.39375,
   -0.40125,
   -0.40875,
   -0.41625,
   -0.4211096,
   -0.42375,
   -0.43125,
   -0.43875,
   -0.4441827,
   -0.44625,
   -0.45375,
   -0.46125,
   -0.4632252,
   -0.46875,
   -0.47625,
   -0.479492,
   -0.48375,
   -0.49125,
   -0.4936861,
   -0.49875,
   -0.5062362,
   -0.50625,
   -0.51375,
   -0.5172258,
   -0.52125,
   -0.5270404,
   -0.52875,
   -0.5357257,
   -0.53625,
   -0.54333,
   -0.54375,
   -0.5499083,
   -0.55125,
   -0.555518,
   -0.55875,
   -0.5602203,
   -0.5639248,
   -0.56625,
   -0.5666945,
   -0.5683455,
   -0.5689062,
   -0.568243,
   -0.56625,
   -0.5662062,
   -0.5623547,
   -0.55875,
   -0.5564632,
   -0.55125,
   -0.5476719,
   -0.54375,
   -0.53625,
   -0.5345153,
   -0.52875,
   -0.52125,
   -0.51375,
   -0.5126494,
   -0.50625,
   -0.49875,
   -0.49125,
   -0.48375,
   -0.47625,
   -0.46875,
   -0.46125,
   -0.45375,
   -0.44625,
   -0.43875,
   -0.43125,
   -0.42375,
   -0.41625,
   -0.40875,
   -0.40125,
   -0.39375};
   Double_t Graph7_fy8[161] = {
   -0.393709,
   -0.395,
   -0.3952665,
   -0.3970508,
   -0.3989612,
   -0.4009912,
   -0.4031341,
   -0.405,
   -0.4054126,
   -0.4079332,
   -0.4105542,
   -0.4132707,
   -0.415,
   -0.4161592,
   -0.4192681,
   -0.4224615,
   -0.425,
   -0.4257947,
   -0.4294096,
   -0.4330997,
   -0.435,
   -0.4370192,
   -0.4411697,
   -0.445,
   -0.445421,
   -0.4500894,
   -0.4548167,
   -0.455,
   -0.4600582,
   -0.465,
   -0.4654109,
   -0.4713598,
   -0.475,
   -0.4776421,
   -0.4844096,
   -0.485,
   -0.4920775,
   -0.495,
   -0.5006358,
   -0.505,
   -0.5105789,
   -0.515,
   -0.5228794,
   -0.525,
   -0.535,
   -0.5421087,
   -0.545,
   -0.555,
   -0.565,
   -0.575,
   -0.5764125,
   -0.585,
   -0.5930412,
   -0.595,
   -0.6029976,
   -0.605,
   -0.6103738,
   -0.615,
   -0.6165038,
   -0.6214326,
   -0.625,
   -0.6258171,
   -0.6293494,
   -0.6325573,
   -0.635,
   -0.6353884,
   -0.6376395,
   -0.6396257,
   -0.6413519,
   -0.6428216,
   -0.644041,
   -0.645,
   -0.6450131,
   -0.6456661,
   -0.6461117,
   -0.646354,
   -0.6463977,
   -0.6462482,
   -0.64591,
   -0.645389,
   -0.645,
   -0.6446555,
   -0.6436875,
   -0.6425365,
   -0.6412099,
   -0.6397145,
   -0.6380573,
   -0.6362457,
   -0.635,
   -0.634206,
   -0.6318733,
   -0.6293979,
   -0.6267885,
   -0.625,
   -0.6239443,
   -0.6207681,
   -0.6174782,
   -0.615,
   -0.6139746,
   -0.6100772,
   -0.6060936,
   -0.605,
   -0.6016719,
   -0.5970553,
   -0.595,
   -0.5920555,
   -0.586765,
   -0.585,
   -0.5809863,
   -0.575,
   -0.5749878,
   -0.5681846,
   -0.565,
   -0.5609269,
   -0.555,
   -0.5530511,
   -0.545,
   -0.5443192,
   -0.535,
   -0.5343703,
   -0.525,
   -0.5226374,
   -0.515,
   -0.5081638,
   -0.505,
   -0.495,
   -0.4866317,
   -0.485,
   -0.475,
   -0.465,
   -0.455,
   -0.4451904,
   -0.445,
   -0.435,
   -0.4285707,
   -0.425,
   -0.418732,
   -0.415,
   -0.4116457,
   -0.4061086,
   -0.405,
   -0.401835,
   -0.3983209,
   -0.3953666,
   -0.395,
   -0.3931061,
   -0.39128,
   -0.3898189,
   -0.3886916,
   -0.3878704,
   -0.3873324,
   -0.3870556,
   -0.3870205,
   -0.3872107,
   -0.3876103,
   -0.3882052,
   -0.3889831,
   -0.3899322,
   -0.3910423,
   -0.3923042,
   -0.393709};
   graph = new TGraph(161,Graph7_fx8,Graph7_fy8);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = 18918;
   color = new TColor(ci, 0.4, 1, 0.4, " ", 0.7);
   ci = TColor::GetColor("#66ff66");
   ci = TColor::GetColorTransparent(ci,0.7);
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",161,-0.6091477,-0.1262492);
   Graph_Graph8->SetMinimum(-0.6723354);
   Graph_Graph8->SetMaximum(-0.3610828);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleOffset(0);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("f");
   
   Double_t Graph8_fx9[161] = {
   -0.39375,
   -0.3874704,
   -0.38625,
   -0.37875,
   -0.37125,
   -0.36375,
   -0.35625,
   -0.3500406,
   -0.34875,
   -0.34125,
   -0.33375,
   -0.32625,
   -0.321644,
   -0.31875,
   -0.31125,
   -0.30375,
   -0.2979461,
   -0.29625,
   -0.28875,
   -0.28125,
   -0.2774758,
   -0.27375,
   -0.26625,
   -0.2594409,
   -0.25875,
   -0.25125,
   -0.24375,
   -0.2434649,
   -0.23625,
   -0.2292765,
   -0.22875,
   -0.22125,
   -0.2167097,
   -0.21375,
   -0.20625,
   -0.2056045,
   -0.19875,
   -0.1959464,
   -0.19125,
   -0.187647,
   -0.18375,
   -0.1806908,
   -0.17625,
   -0.1750658,
   -0.1708087,
   -0.16875,
   -0.1679207,
   -0.1664907,
   -0.1665687,
   -0.1682695,
   -0.16875,
   -0.1718144,
   -0.17625,
   -0.1773901,
   -0.18375,
   -0.1854425,
   -0.19125,
   -0.1966118,
   -0.19875,
   -0.20625,
   -0.2121426,
   -0.21375,
   -0.22125,
   -0.22875,
   -0.2350776,
   -0.23625,
   -0.24375,
   -0.25125,
   -0.25875,
   -0.26625,
   -0.27375,
   -0.2811348,
   -0.28125,
   -0.28875,
   -0.29625,
   -0.30375,
   -0.31125,
   -0.31875,
   -0.32625,
   -0.33375,
   -0.3378905,
   -0.34125,
   -0.34875,
   -0.35625,
   -0.36375,
   -0.37125,
   -0.37875,
   -0.38625,
   -0.3909776,
   -0.39375,
   -0.40125,
   -0.40875,
   -0.41625,
   -0.4211096,
   -0.42375,
   -0.43125,
   -0.43875,
   -0.4441827,
   -0.44625,
   -0.45375,
   -0.46125,
   -0.4632252,
   -0.46875,
   -0.47625,
   -0.479492,
   -0.48375,
   -0.49125,
   -0.4936861,
   -0.49875,
   -0.5062362,
   -0.50625,
   -0.51375,
   -0.5172258,
   -0.52125,
   -0.5270404,
   -0.52875,
   -0.5357257,
   -0.53625,
   -0.54333,
   -0.54375,
   -0.5499083,
   -0.55125,
   -0.555518,
   -0.55875,
   -0.5602203,
   -0.5639248,
   -0.56625,
   -0.5666945,
   -0.5683455,
   -0.5689062,
   -0.568243,
   -0.56625,
   -0.5662062,
   -0.5623547,
   -0.55875,
   -0.5564632,
   -0.55125,
   -0.5476719,
   -0.54375,
   -0.53625,
   -0.5345153,
   -0.52875,
   -0.52125,
   -0.51375,
   -0.5126494,
   -0.50625,
   -0.49875,
   -0.49125,
   -0.48375,
   -0.47625,
   -0.46875,
   -0.46125,
   -0.45375,
   -0.44625,
   -0.43875,
   -0.43125,
   -0.42375,
   -0.41625,
   -0.40875,
   -0.40125,
   -0.39375};
   Double_t Graph8_fy9[161] = {
   -0.393709,
   -0.395,
   -0.3952665,
   -0.3970508,
   -0.3989612,
   -0.4009912,
   -0.4031341,
   -0.405,
   -0.4054126,
   -0.4079332,
   -0.4105542,
   -0.4132707,
   -0.415,
   -0.4161592,
   -0.4192681,
   -0.4224615,
   -0.425,
   -0.4257947,
   -0.4294096,
   -0.4330997,
   -0.435,
   -0.4370192,
   -0.4411697,
   -0.445,
   -0.445421,
   -0.4500894,
   -0.4548167,
   -0.455,
   -0.4600582,
   -0.465,
   -0.4654109,
   -0.4713598,
   -0.475,
   -0.4776421,
   -0.4844096,
   -0.485,
   -0.4920775,
   -0.495,
   -0.5006358,
   -0.505,
   -0.5105789,
   -0.515,
   -0.5228794,
   -0.525,
   -0.535,
   -0.5421087,
   -0.545,
   -0.555,
   -0.565,
   -0.575,
   -0.5764125,
   -0.585,
   -0.5930412,
   -0.595,
   -0.6029976,
   -0.605,
   -0.6103738,
   -0.615,
   -0.6165038,
   -0.6214326,
   -0.625,
   -0.6258171,
   -0.6293494,
   -0.6325573,
   -0.635,
   -0.6353884,
   -0.6376395,
   -0.6396257,
   -0.6413519,
   -0.6428216,
   -0.644041,
   -0.645,
   -0.6450131,
   -0.6456661,
   -0.6461117,
   -0.646354,
   -0.6463977,
   -0.6462482,
   -0.64591,
   -0.645389,
   -0.645,
   -0.6446555,
   -0.6436875,
   -0.6425365,
   -0.6412099,
   -0.6397145,
   -0.6380573,
   -0.6362457,
   -0.635,
   -0.634206,
   -0.6318733,
   -0.6293979,
   -0.6267885,
   -0.625,
   -0.6239443,
   -0.6207681,
   -0.6174782,
   -0.615,
   -0.6139746,
   -0.6100772,
   -0.6060936,
   -0.605,
   -0.6016719,
   -0.5970553,
   -0.595,
   -0.5920555,
   -0.586765,
   -0.585,
   -0.5809863,
   -0.575,
   -0.5749878,
   -0.5681846,
   -0.565,
   -0.5609269,
   -0.555,
   -0.5530511,
   -0.545,
   -0.5443192,
   -0.535,
   -0.5343703,
   -0.525,
   -0.5226374,
   -0.515,
   -0.5081638,
   -0.505,
   -0.495,
   -0.4866317,
   -0.485,
   -0.475,
   -0.465,
   -0.455,
   -0.4451904,
   -0.445,
   -0.435,
   -0.4285707,
   -0.425,
   -0.418732,
   -0.415,
   -0.4116457,
   -0.4061086,
   -0.405,
   -0.401835,
   -0.3983209,
   -0.3953666,
   -0.395,
   -0.3931061,
   -0.39128,
   -0.3898189,
   -0.3886916,
   -0.3878704,
   -0.3873324,
   -0.3870556,
   -0.3870205,
   -0.3872107,
   -0.3876103,
   -0.3882052,
   -0.3889831,
   -0.3899322,
   -0.3910423,
   -0.3923042,
   -0.393709};
   graph = new TGraph(161,Graph8_fx9,Graph8_fy9);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",161,-0.6091477,-0.1262492);
   Graph_Graph9->SetMinimum(-0.6723354);
   Graph_Graph9->SetMaximum(-0.3610828);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleOffset(0);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("l");
   
   Double_t Graph9_fx10[801] = {
   -0.003142734,
   -0.003522233,
   -0.00375,
   -0.006526927,
   -0.008405394,
   -0.01006244,
   -0.01125,
   -0.01202059,
   -0.01444274,
   -0.01648049,
   -0.01834512,
   -0.01875,
   -0.02066492,
   -0.02286467,
   -0.02488101,
   -0.02625,
   -0.02694654,
   -0.02923576,
   -0.03135252,
   -0.03335205,
   -0.03375,
   -0.03560049,
   -0.03778841,
   -0.03986177,
   -0.04125,
   -0.04196142,
   -0.04420243,
   -0.04633387,
   -0.04838042,
   -0.04875,
   -0.05060213,
   -0.05278038,
   -0.05487569,
   -0.05625,
   -0.0569921,
   -0.05920864,
   -0.06134519,
   -0.06341551,
   -0.06375,
   -0.06562358,
   -0.06779505,
   -0.06990198,
   -0.07125,
   -0.07202825,
   -0.07423005,
   -0.07636898,
   -0.07845392,
   -0.07875,
   -0.0806532,
   -0.08282025,
   -0.08493412,
   -0.08625,
   -0.08706699,
   -0.08925894,
   -0.09139908,
   -0.09349343,
   -0.09375,
   -0.09568744,
   -0.09785108,
   -0.09996974,
   -0.10125,
   -0.1021072,
   -0.104292,
   -0.1064331,
   -0.1085346,
   -0.10875,
   -0.1107238,
   -0.1128853,
   -0.1150074,
   -0.11625,
   -0.1171481,
   -0.1193277,
   -0.121469,
   -0.123576,
   -0.12375,
   -0.1257619,
   -0.1279212,
   -0.1300463,
   -0.13125,
   -0.1321896,
   -0.1343651,
   -0.1365069,
   -0.1386176,
   -0.13875,
   -0.1408017,
   -0.142959,
   -0.145086,
   -0.14625,
   -0.1472314,
   -0.1494038,
   -0.1515458,
   -0.1536599,
   -0.15375,
   -0.1558415,
   -0.1579978,
   -0.1601267,
   -0.16125,
   -0.1622732,
   -0.1644431,
   -0.1665854,
   -0.168702,
   -0.16875,
   -0.1708824,
   -0.1730376,
   -0.1751671,
   -0.17625,
   -0.1773156,
   -0.1794831,
   -0.1816257,
   -0.1837441,
   -0.18375,
   -0.1859236,
   -0.1880776,
   -0.1902083,
   -0.19125,
   -0.192358,
   -0.1945241,
   -0.1966664,
   -0.19875,
   -0.1987889,
   -0.2009648,
   -0.2031187,
   -0.2052503,
   -0.20625,
   -0.2074008,
   -0.2095646,
   -0.2117077,
   -0.21375,
   -0.2138325,
   -0.2160068,
   -0.2181599,
   -0.2202925,
   -0.22125,
   -0.222444,
   -0.2246063,
   -0.2267487,
   -0.22875,
   -0.2288763,
   -0.2310481,
   -0.2332005,
   -0.2353344,
   -0.23625,
   -0.2374865,
   -0.2396481,
   -0.2417906,
   -0.24375,
   -0.2439204,
   -0.2460908,
   -0.2482428,
   -0.2503763,
   -0.25125,
   -0.2525293,
   -0.2546894,
   -0.256832,
   -0.25875,
   -0.2589639,
   -0.2611332,
   -0.2632842,
   -0.2654183,
   -0.26625,
   -0.2675727,
   -0.2697312,
   -0.2718747,
   -0.27375,
   -0.2740086,
   -0.2761755,
   -0.2783257,
   -0.2804605,
   -0.28125,
   -0.2826157,
   -0.2847737,
   -0.2869164,
   -0.28875,
   -0.2890514,
   -0.291218,
   -0.2933676,
   -0.2955041,
   -0.29625,
   -0.2976581,
   -0.2998159,
   -0.301959,
   -0.30375,
   -0.3040957,
   -0.3062606,
   -0.3084099,
   -0.3105466,
   -0.31125,
   -0.3127019,
   -0.3148583,
   -0.3170008,
   -0.31875,
   -0.3191397,
   -0.3213034,
   -0.3234528,
   -0.3255893,
   -0.32625,
   -0.3277447,
   -0.3299003,
   -0.332044,
   -0.33375,
   -0.3341832,
   -0.3363459,
   -0.3384948,
   -0.3406315,
   -0.34125,
   -0.3427872,
   -0.3449434,
   -0.3470864,
   -0.34875,
   -0.3492256,
   -0.3513887,
   -0.353538,
   -0.355675,
   -0.35625,
   -0.3578303,
   -0.3599857,
   -0.3621289,
   -0.36375,
   -0.3642699,
   -0.3664308,
   -0.3685807,
   -0.3707177,
   -0.37125,
   -0.3728733,
   -0.375029,
   -0.3771716,
   -0.37875,
   -0.3793144,
   -0.381474,
   -0.3836228,
   -0.3857605,
   -0.38625,
   -0.3879163,
   -0.3900713,
   -0.3922145,
   -0.39375,
   -0.394357,
   -0.3965169,
   -0.3986649,
   -0.4008029,
   -0.40125,
   -0.4029595,
   -0.4051139,
   -0.4072565,
   -0.40875,
   -0.4094011,
   -0.4115598,
   -0.4137081,
   -0.4158459,
   -0.41625,
   -0.418003,
   -0.4201565,
   -0.4222996,
   -0.42375,
   -0.4244447,
   -0.4266026,
   -0.42875,
   -0.43125,
   -0.43875,
   -0.44625,
   -0.45375,
   -0.46125,
   -0.46875,
   -0.47625,
   -0.48375,
   -0.49125,
   -0.49875,
   -0.50625,
   -0.51375,
   -0.52125,
   -0.52875,
   -0.53625,
   -0.54375,
   -0.55125,
   -0.55875,
   -0.56625,
   -0.57375,
   -0.58125,
   -0.58875,
   -0.59625,
   -0.60375,
   -0.61125,
   -0.61875,
   -0.62625,
   -0.63375,
   -0.64125,
   -0.64875,
   -0.65625,
   -0.66375,
   -0.67125,
   -0.67875,
   -0.68625,
   -0.69375,
   -0.70125,
   -0.70875,
   -0.71625,
   -0.72375,
   -0.73125,
   -0.73875,
   -0.74625,
   -0.75375,
   -0.76125,
   -0.76875,
   -0.77625,
   -0.78375,
   -0.79125,
   -0.79875,
   -0.80625,
   -0.81375,
   -0.82125,
   -0.82875,
   -0.83625,
   -0.84375,
   -0.85125,
   -0.85875,
   -0.86625,
   -0.87375,
   -0.88125,
   -0.88875,
   -0.89625,
   -0.90375,
   -0.91125,
   -0.91875,
   -0.92625,
   -0.93375,
   -0.94125,
   -0.94875,
   -0.95625,
   -0.96375,
   -0.97125,
   -0.97875,
   -0.98625,
   -0.99375,
   -1.00125,
   -1.00875,
   -1.01625,
   -1.02375,
   -1.03125,
   -1.03875,
   -1.04625,
   -1.05375,
   -1.06125,
   -1.06875,
   -1.07625,
   -1.08375,
   -1.09125,
   -1.09875,
   -1.10625,
   -1.11375,
   -1.12125,
   -1.12875,
   -1.13625,
   -1.14375,
   -1.15125,
   -1.15875,
   -1.16625,
   -1.17375,
   -1.18125,
   -1.18875,
   -1.19625,
   -1.20375,
   -1.21125,
   -1.21875,
   -1.22625,
   -1.23375,
   -1.24125,
   -1.24875,
   -1.25625,
   -1.26375,
   -1.27125,
   -1.27875,
   -1.28625,
   -1.29375,
   -1.30125,
   -1.30875,
   -1.31625,
   -1.32375,
   -1.33125,
   -1.33875,
   -1.34625,
   -1.35375,
   -1.36125,
   -1.36875,
   -1.37625,
   -1.38375,
   -1.39125,
   -1.39875,
   -1.40625,
   -1.41375,
   -1.42125,
   -1.42875,
   -1.43625,
   -1.44375,
   -1.45125,
   -1.45875,
   -1.46625,
   -1.47375,
   -1.48125,
   -1.48875,
   -1.49625,
   -1.496857,
   -1.49685,
   -1.496843,
   -1.496836,
   -1.496828,
   -1.496821,
   -1.496813,
   -1.496805,
   -1.496797,
   -1.496789,
   -1.49678,
   -1.496772,
   -1.496763,
   -1.496754,
   -1.496745,
   -1.496735,
   -1.496726,
   -1.496716,
   -1.496706,
   -1.496696,
   -1.496686,
   -1.496675,
   -1.496665,
   -1.496654,
   -1.496643,
   -1.496631,
   -1.49662,
   -1.496608,
   -1.496596,
   -1.496583,
   -1.496571,
   -1.496558,
   -1.496545,
   -1.496532,
   -1.496518,
   -1.496504,
   -1.49649,
   -1.496476,
   -1.496461,
   -1.496446,
   -1.496431,
   -1.496415,
   -1.4964,
   -1.496383,
   -1.496367,
   -1.49635,
   -1.496333,
   -1.496315,
   -1.496298,
   -1.496279,
   -1.496261,
   -1.49625,
   -1.491935,
   -1.48875,
   -1.48189,
   -1.48125,
   -1.47375,
   -1.471842,
   -1.46625,
   -1.461795,
   -1.45875,
   -1.451749,
   -1.45125,
   -1.44375,
   -1.441701,
   -1.43625,
   -1.431655,
   -1.42875,
   -1.42161,
   -1.42125,
   -1.41375,
   -1.411562,
   -1.40625,
   -1.401514,
   -1.39875,
   -1.39147,
   -1.39125,
   -1.38375,
   -1.381422,
   -1.37625,
   -1.371375,
   -1.36875,
   -1.361328,
   -1.36125,
   -1.35375,
   -1.35128,
   -1.34625,
   -1.341235,
   -1.33875,
   -1.33125,
   -1.331188,
   -1.32375,
   -1.321141,
   -1.31625,
   -1.311094,
   -1.30875,
   -1.30125,
   -1.301048,
   -1.29375,
   -1.291001,
   -1.28625,
   -1.280954,
   -1.27875,
   -1.27125,
   -1.270908,
   -1.26375,
   -1.260862,
   -1.25625,
   -1.250814,
   -1.24875,
   -1.24125,
   -1.240768,
   -1.23375,
   -1.23072,
   -1.22625,
   -1.220674,
   -1.21875,
   -1.21125,
   -1.210629,
   -1.20375,
   -1.200581,
   -1.19625,
   -1.190533,
   -1.18875,
   -1.18125,
   -1.180489,
   -1.17375,
   -1.170439,
   -1.16625,
   -1.160395,
   -1.15875,
   -1.15125,
   -1.150347,
   -1.14375,
   -1.1403,
   -1.13625,
   -1.130253,
   -1.12875,
   -1.12125,
   -1.120208,
   -1.11375,
   -1.110161,
   -1.10625,
   -1.100113,
   -1.09875,
   -1.09125,
   -1.090067,
   -1.08375,
   -1.080021,
   -1.07625,
   -1.069974,
   -1.06875,
   -1.06125,
   -1.059927,
   -1.05375,
   -1.04988,
   -1.04625,
   -1.039834,
   -1.03875,
   -1.03125,
   -1.029786,
   -1.02375,
   -1.019739,
   -1.01625,
   -1.009693,
   -1.00875,
   -1.00125,
   -0.9996454,
   -0.99375,
   -0.9895993,
   -0.98625,
   -0.9795532,
   -0.97875,
   -0.97125,
   -0.9695055,
   -0.96375,
   -0.9594586,
   -0.95625,
   -0.9494131,
   -0.94875,
   -0.94125,
   -0.9393653,
   -0.93375,
   -0.9293193,
   -0.92625,
   -0.9192731,
   -0.91875,
   -0.91125,
   -0.9092255,
   -0.90375,
   -0.8991788,
   -0.89625,
   -0.889134,
   -0.88875,
   -0.88125,
   -0.8790854,
   -0.87375,
   -0.8690386,
   -0.86625,
   -0.8589944,
   -0.85875,
   -0.85125,
   -0.8489464,
   -0.84375,
   -0.8388983,
   -0.83625,
   -0.8288529,
   -0.82875,
   -0.82125,
   -0.8188058,
   -0.81375,
   -0.8087591,
   -0.80625,
   -0.79875,
   -0.7987128,
   -0.79125,
   -0.7886649,
   -0.78375,
   -0.7786191,
   -0.77625,
   -0.76875,
   -0.7685728,
   -0.76125,
   -0.7585249,
   -0.75375,
   -0.7484789,
   -0.74625,
   -0.73875,
   -0.7384325,
   -0.73125,
   -0.7283842,
   -0.72375,
   -0.7183387,
   -0.71625,
   -0.70875,
   -0.7082931,
   -0.70125,
   -0.6982439,
   -0.69375,
   -0.6881975,
   -0.68625,
   -0.67875,
   -0.6781527,
   -0.67125,
   -0.6681044,
   -0.66375,
   -0.6580578,
   -0.65625,
   -0.64875,
   -0.6480114,
   -0.64125,
   -0.637964,
   -0.63375,
   -0.6279179,
   -0.62625,
   -0.61875,
   -0.6178713,
   -0.61125,
   -0.6078233,
   -0.60375,
   -0.5977775,
   -0.59625,
   -0.58875,
   -0.5877314,
   -0.58125,
   -0.5776839,
   -0.57375,
   -0.5676373,
   -0.56625,
   -0.55875,
   -0.5575915,
   -0.55125,
   -0.5475432,
   -0.54375,
   -0.5374981,
   -0.53625,
   -0.52875,
   -0.5274506,
   -0.52125,
   -0.5174029,
   -0.51375,
   -0.5073572,
   -0.50625,
   -0.49875,
   -0.4973098,
   -0.49125,
   -0.4872629,
   -0.48375,
   -0.4772174,
   -0.47625,
   -0.46875,
   -0.4671694,
   -0.46125,
   -0.4571226,
   -0.45375,
   -0.4470776,
   -0.44625,
   -0.43875,
   -0.4370292,
   -0.43125,
   -0.4269818,
   -0.42375,
   -0.4169376,
   -0.41625,
   -0.40875,
   -0.4068895,
   -0.40125,
   -0.3968418,
   -0.39375,
   -0.3867978,
   -0.38625,
   -0.37875,
   -0.3767484,
   -0.37125,
   -0.3667016,
   -0.36375,
   -0.3566573,
   -0.35625,
   -0.34875,
   -0.3466083,
   -0.34125,
   -0.3365614,
   -0.33375,
   -0.3265174,
   -0.32625,
   -0.31875,
   -0.3164675,
   -0.31125,
   -0.3064209,
   -0.30375,
   -0.2963778,
   -0.29625,
   -0.28875,
   -0.2863272,
   -0.28125,
   -0.2762802,
   -0.27375,
   -0.26625,
   -0.2662376,
   -0.25875,
   -0.2561861,
   -0.25125,
   -0.2461401,
   -0.24375,
   -0.23625,
   -0.2360973,
   -0.22875,
   -0.2260452,
   -0.22125,
   -0.2159994,
   -0.21375,
   -0.20625,
   -0.2059562,
   -0.19875,
   -0.1959038,
   -0.19125,
   -0.185859,
   -0.18375,
   -0.17625,
   -0.1758153,
   -0.16875,
   -0.1657625,
   -0.16125,
   -0.1557182,
   -0.15375,
   -0.14625,
   -0.1456738,
   -0.13875,
   -0.1356204,
   -0.13125,
   -0.1255776,
   -0.12375,
   -0.11625,
   -0.1155318,
   -0.10875,
   -0.1054771,
   -0.10125,
   -0.09543655,
   -0.09375,
   -0.08625,
   -0.08538757,
   -0.07875,
   -0.07533137,
   -0.07125,
   -0.06529541,
   -0.06375,
   -0.05625,
   -0.05523723,
   -0.04875,
   -0.04517738,
   -0.04125,
   -0.03515649,
   -0.03375,
   -0.02625,
   -0.0250347,
   -0.01875,
   -0.01492971,
   -0.01125,
   -0.005179453,
   -0.00375,
   -0.003142734};
   Double_t Graph9_fy10[801] = {
   -0.00375,
   -0.01125,
   -0.01351951,
   -0.01875,
   -0.02625,
   -0.03375,
   -0.03939951,
   -0.04125,
   -0.04875,
   -0.05625,
   -0.06375,
   -0.06551478,
   -0.07125,
   -0.07875,
   -0.08625,
   -0.09167374,
   -0.09375,
   -0.10125,
   -0.10875,
   -0.11625,
   -0.1178249,
   -0.12375,
   -0.13125,
   -0.13875,
   -0.1440012,
   -0.14625,
   -0.15375,
   -0.16125,
   -0.16875,
   -0.1701588,
   -0.17625,
   -0.18375,
   -0.19125,
   -0.1963395,
   -0.19875,
   -0.20625,
   -0.21375,
   -0.22125,
   -0.2224996,
   -0.22875,
   -0.23625,
   -0.24375,
   -0.248682,
   -0.25125,
   -0.25875,
   -0.26625,
   -0.27375,
   -0.2748426,
   -0.28125,
   -0.28875,
   -0.29625,
   -0.3010266,
   -0.30375,
   -0.31125,
   -0.31875,
   -0.32625,
   -0.3271887,
   -0.33375,
   -0.34125,
   -0.34875,
   -0.3533719,
   -0.35625,
   -0.36375,
   -0.37125,
   -0.37875,
   -0.3795335,
   -0.38625,
   -0.39375,
   -0.40125,
   -0.4057181,
   -0.40875,
   -0.41625,
   -0.42375,
   -0.43125,
   -0.4318801,
   -0.43875,
   -0.44625,
   -0.45375,
   -0.4580648,
   -0.46125,
   -0.46875,
   -0.47625,
   -0.48375,
   -0.4842275,
   -0.49125,
   -0.49875,
   -0.50625,
   -0.5104122,
   -0.51375,
   -0.52125,
   -0.52875,
   -0.53625,
   -0.536574,
   -0.54375,
   -0.55125,
   -0.55875,
   -0.5627597,
   -0.56625,
   -0.57375,
   -0.58125,
   -0.58875,
   -0.5889222,
   -0.59625,
   -0.60375,
   -0.61125,
   -0.615108,
   -0.61875,
   -0.62625,
   -0.63375,
   -0.64125,
   -0.6412712,
   -0.64875,
   -0.65625,
   -0.66375,
   -0.6674562,
   -0.67125,
   -0.67875,
   -0.68625,
   -0.6936175,
   -0.69375,
   -0.70125,
   -0.70875,
   -0.71625,
   -0.7198026,
   -0.72375,
   -0.73125,
   -0.73875,
   -0.7459682,
   -0.74625,
   -0.75375,
   -0.76125,
   -0.76875,
   -0.7721489,
   -0.77625,
   -0.78375,
   -0.79125,
   -0.798318,
   -0.79875,
   -0.80625,
   -0.81375,
   -0.82125,
   -0.8244974,
   -0.82875,
   -0.83625,
   -0.84375,
   -0.8506664,
   -0.85125,
   -0.85875,
   -0.86625,
   -0.87375,
   -0.8768462,
   -0.88125,
   -0.88875,
   -0.89625,
   -0.9030164,
   -0.90375,
   -0.91125,
   -0.91875,
   -0.92625,
   -0.9291943,
   -0.93375,
   -0.94125,
   -0.94875,
   -0.9553621,
   -0.95625,
   -0.96375,
   -0.97125,
   -0.97875,
   -0.9815429,
   -0.98625,
   -0.99375,
   -1.00125,
   -1.007714,
   -1.00875,
   -1.01625,
   -1.02375,
   -1.03125,
   -1.033889,
   -1.03875,
   -1.04625,
   -1.05375,
   -1.060061,
   -1.06125,
   -1.06875,
   -1.07625,
   -1.08375,
   -1.086236,
   -1.09125,
   -1.09875,
   -1.10625,
   -1.112409,
   -1.11375,
   -1.12125,
   -1.12875,
   -1.13625,
   -1.138584,
   -1.14375,
   -1.15125,
   -1.15875,
   -1.164758,
   -1.16625,
   -1.17375,
   -1.18125,
   -1.18875,
   -1.190935,
   -1.19625,
   -1.20375,
   -1.21125,
   -1.21711,
   -1.21875,
   -1.22625,
   -1.23375,
   -1.24125,
   -1.243281,
   -1.24875,
   -1.25625,
   -1.26375,
   -1.269457,
   -1.27125,
   -1.27875,
   -1.28625,
   -1.29375,
   -1.29563,
   -1.30125,
   -1.30875,
   -1.31625,
   -1.321802,
   -1.32375,
   -1.33125,
   -1.33875,
   -1.34625,
   -1.347978,
   -1.35375,
   -1.36125,
   -1.36875,
   -1.374153,
   -1.37625,
   -1.38375,
   -1.39125,
   -1.39875,
   -1.400328,
   -1.40625,
   -1.41375,
   -1.42125,
   -1.426501,
   -1.42875,
   -1.43625,
   -1.44375,
   -1.45125,
   -1.452675,
   -1.45875,
   -1.46625,
   -1.47375,
   -1.478849,
   -1.48125,
   -1.48875,
   -1.49625,
   -1.496259,
   -1.496286,
   -1.496312,
   -1.496337,
   -1.496362,
   -1.496387,
   -1.49641,
   -1.496433,
   -1.496456,
   -1.496478,
   -1.496499,
   -1.49652,
   -1.49654,
   -1.49656,
   -1.49658,
   -1.496599,
   -1.496617,
   -1.496635,
   -1.496652,
   -1.496669,
   -1.496686,
   -1.496702,
   -1.496718,
   -1.496733,
   -1.496748,
   -1.496763,
   -1.496777,
   -1.49679,
   -1.496804,
   -1.496817,
   -1.496829,
   -1.496841,
   -1.496853,
   -1.496865,
   -1.496876,
   -1.496887,
   -1.496897,
   -1.496907,
   -1.496917,
   -1.496927,
   -1.496936,
   -1.496945,
   -1.496953,
   -1.496962,
   -1.49697,
   -1.496977,
   -1.496985,
   -1.496992,
   -1.496999,
   -1.497006,
   -1.497012,
   -1.497018,
   -1.497024,
   -1.49703,
   -1.497035,
   -1.49704,
   -1.497045,
   -1.49705,
   -1.497054,
   -1.497058,
   -1.497062,
   -1.497066,
   -1.497069,
   -1.497073,
   -1.497076,
   -1.497079,
   -1.497081,
   -1.497084,
   -1.497086,
   -1.497088,
   -1.49709,
   -1.497092,
   -1.497093,
   -1.497095,
   -1.497096,
   -1.497097,
   -1.497098,
   -1.497098,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497098,
   -1.497097,
   -1.497097,
   -1.497096,
   -1.497095,
   -1.497093,
   -1.497092,
   -1.49709,
   -1.497089,
   -1.497087,
   -1.497085,
   -1.497083,
   -1.49708,
   -1.497078,
   -1.497075,
   -1.497073,
   -1.49707,
   -1.497067,
   -1.497064,
   -1.497061,
   -1.497058,
   -1.497054,
   -1.497051,
   -1.497047,
   -1.497043,
   -1.49704,
   -1.497036,
   -1.497032,
   -1.497027,
   -1.497023,
   -1.497019,
   -1.497014,
   -1.49701,
   -1.497005,
   -1.497,
   -1.496995,
   -1.49699,
   -1.496985,
   -1.49698,
   -1.496975,
   -1.496969,
   -1.496964,
   -1.496958,
   -1.496952,
   -1.496947,
   -1.496941,
   -1.496935,
   -1.496929,
   -1.496923,
   -1.496917,
   -1.49691,
   -1.496904,
   -1.496898,
   -1.496891,
   -1.496884,
   -1.496878,
   -1.496871,
   -1.496864,
   -1.496857,
   -1.49625,
   -1.48875,
   -1.48125,
   -1.47375,
   -1.46625,
   -1.45875,
   -1.45125,
   -1.44375,
   -1.43625,
   -1.42875,
   -1.42125,
   -1.41375,
   -1.40625,
   -1.39875,
   -1.39125,
   -1.38375,
   -1.37625,
   -1.36875,
   -1.36125,
   -1.35375,
   -1.34625,
   -1.33875,
   -1.33125,
   -1.32375,
   -1.31625,
   -1.30875,
   -1.30125,
   -1.29375,
   -1.28625,
   -1.27875,
   -1.27125,
   -1.26375,
   -1.25625,
   -1.24875,
   -1.24125,
   -1.23375,
   -1.22625,
   -1.21875,
   -1.21125,
   -1.20375,
   -1.19625,
   -1.18875,
   -1.18125,
   -1.17375,
   -1.16625,
   -1.15875,
   -1.15125,
   -1.14375,
   -1.13625,
   -1.12875,
   -1.12125,
   -1.116985,
   -1.11375,
   -1.111384,
   -1.10625,
   -1.105775,
   -1.100183,
   -1.09875,
   -1.094589,
   -1.09125,
   -1.088988,
   -1.08375,
   -1.08338,
   -1.077788,
   -1.07625,
   -1.072193,
   -1.06875,
   -1.066593,
   -1.06125,
   -1.060983,
   -1.055393,
   -1.05375,
   -1.049799,
   -1.04625,
   -1.044198,
   -1.03875,
   -1.038587,
   -1.032998,
   -1.03125,
   -1.027404,
   -1.02375,
   -1.021801,
   -1.01625,
   -1.016193,
   -1.010604,
   -1.00875,
   -1.005009,
   -1.00125,
   -0.9994059,
   -0.9937967,
   -0.99375,
   -0.9882091,
   -0.98625,
   -0.9826144,
   -0.97875,
   -0.9770103,
   -0.9714021,
   -0.97125,
   -0.9658151,
   -0.96375,
   -0.9602185,
   -0.95625,
   -0.9546148,
   -0.9490075,
   -0.94875,
   -0.9434191,
   -0.94125,
   -0.9378237,
   -0.93375,
   -0.9322188,
   -0.9266127,
   -0.92625,
   -0.9210251,
   -0.91875,
   -0.9154285,
   -0.91125,
   -0.909824,
   -0.9042171,
   -0.90375,
   -0.8986302,
   -0.89625,
   -0.8930331,
   -0.88875,
   -0.8874281,
   -0.8818229,
   -0.88125,
   -0.8762364,
   -0.87375,
   -0.8706389,
   -0.86625,
   -0.8650311,
   -0.8594292,
   -0.85875,
   -0.8538409,
   -0.85125,
   -0.8482439,
   -0.84375,
   -0.8426365,
   -0.8370338,
   -0.83625,
   -0.8314457,
   -0.82875,
   -0.8258477,
   -0.82125,
   -0.8202406,
   -0.8146402,
   -0.81375,
   -0.809051,
   -0.80625,
   -0.803452,
   -0.79875,
   -0.7978443,
   -0.7922459,
   -0.79125,
   -0.7866561,
   -0.78375,
   -0.7810572,
   -0.77625,
   -0.7754479,
   -0.7698521,
   -0.76875,
   -0.7642627,
   -0.76125,
   -0.7586626,
   -0.75375,
   -0.7530526,
   -0.7474581,
   -0.74625,
   -0.7418681,
   -0.73875,
   -0.7362671,
   -0.73125,
   -0.7306562,
   -0.7250636,
   -0.72375,
   -0.7194731,
   -0.71625,
   -0.7138727,
   -0.70875,
   -0.70826,
   -0.7026694,
   -0.70125,
   -0.6970781,
   -0.69375,
   -0.6914768,
   -0.68625,
   -0.6858637,
   -0.6802748,
   -0.67875,
   -0.6746845,
   -0.67125,
   -0.6690813,
   -0.66375,
   -0.6634665,
   -0.6578807,
   -0.65625,
   -0.6522896,
   -0.64875,
   -0.6466861,
   -0.64125,
   -0.6410697,
   -0.6354859,
   -0.63375,
   -0.6298948,
   -0.62625,
   -0.6242911,
   -0.61875,
   -0.6186741,
   -0.6130922,
   -0.61125,
   -0.6075,
   -0.60375,
   -0.6018951,
   -0.5962782,
   -0.59625,
   -0.5906985,
   -0.58875,
   -0.585106,
   -0.58125,
   -0.5794997,
   -0.573884,
   -0.57375,
   -0.5683049,
   -0.56625,
   -0.562711,
   -0.55875,
   -0.5571041,
   -0.5514903,
   -0.55125,
   -0.5459111,
   -0.54375,
   -0.540317,
   -0.53625,
   -0.5347086,
   -0.5290958,
   -0.52875,
   -0.5235173,
   -0.52125,
   -0.5179235,
   -0.51375,
   -0.5123136,
   -0.5067023,
   -0.50625,
   -0.5011234,
   -0.49875,
   -0.4955284,
   -0.49125,
   -0.4899178,
   -0.4843095,
   -0.48375,
   -0.4787301,
   -0.47625,
   -0.4731343,
   -0.46875,
   -0.4675219,
   -0.4619159,
   -0.46125,
   -0.4563367,
   -0.45375,
   -0.4507405,
   -0.44625,
   -0.4451264,
   -0.4395224,
   -0.43875,
   -0.4339431,
   -0.43125,
   -0.428346,
   -0.42375,
   -0.4227305,
   -0.417129,
   -0.41625,
   -0.4115505,
   -0.40875,
   -0.4059517,
   -0.40125,
   -0.4003339,
   -0.3947367,
   -0.39375,
   -0.3891575,
   -0.38625,
   -0.3835582,
   -0.37875,
   -0.3779384,
   -0.3723444,
   -0.37125,
   -0.3667649,
   -0.36375,
   -0.361164,
   -0.35625,
   -0.3555419,
   -0.3499518,
   -0.34875,
   -0.3443726,
   -0.34125,
   -0.3387706,
   -0.33375,
   -0.3331453,
   -0.3275597,
   -0.32625,
   -0.3219807,
   -0.31875,
   -0.3163774,
   -0.31125,
   -0.3107485,
   -0.3051677,
   -0.30375,
   -0.299589,
   -0.29625,
   -0.293984,
   -0.28875,
   -0.2883513,
   -0.2827771,
   -0.28125,
   -0.2771979,
   -0.27375,
   -0.271591,
   -0.26625,
   -0.2659543,
   -0.2603863,
   -0.25875,
   -0.2548077,
   -0.25125,
   -0.249198,
   -0.24375,
   -0.2435565,
   -0.237997,
   -0.23625,
   -0.2324184,
   -0.22875,
   -0.2268058,
   -0.22125,
   -0.2211578,
   -0.2156082,
   -0.21375,
   -0.2100302,
   -0.20625,
   -0.2044143,
   -0.1987596,
   -0.19875,
   -0.1932216,
   -0.19125,
   -0.1876433,
   -0.18375,
   -0.1820232,
   -0.1763689,
   -0.17625,
   -0.1708364,
   -0.16875,
   -0.165259,
   -0.16125,
   -0.1596334,
   -0.15398,
   -0.15375,
   -0.1484548,
   -0.14625,
   -0.1428778,
   -0.13875,
   -0.137245,
   -0.1315928,
   -0.13125,
   -0.1260775,
   -0.12375,
   -0.1205013,
   -0.11625,
   -0.1148593,
   -0.109209,
   -0.10875,
   -0.1037079,
   -0.10125,
   -0.09813344,
   -0.09375,
   -0.09247749,
   -0.08683088,
   -0.08625,
   -0.0813525,
   -0.07875,
   -0.07578127,
   -0.07125,
   -0.07010396,
   -0.06446526,
   -0.06375,
   -0.0590276,
   -0.05625,
   -0.05346402,
   -0.04875,
   -0.04774907,
   -0.0421329,
   -0.04125,
   -0.03679042,
   -0.03375,
   -0.03125458,
   -0.02625,
   -0.0254555,
   -0.0199653,
   -0.01875,
   -0.01507029,
   -0.01125,
   -0.009820547,
   -0.00375,
   -0.003142734,
   -0.00375};
   graph = new TGraph(801,Graph9_fx10,Graph9_fy10);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");

   ci = 18759;
   color = new TColor(ci, 0.145098, 0.145098, 0.145098, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",801,-1.646229,0);
   Graph_Graph10->SetMinimum(-1.646495);
   Graph_Graph10->SetMaximum(0.1462529);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleOffset(0);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("f");
   
   Double_t Graph10_fx11[801] = {
   -0.003142734,
   -0.003522233,
   -0.00375,
   -0.006526927,
   -0.008405394,
   -0.01006244,
   -0.01125,
   -0.01202059,
   -0.01444274,
   -0.01648049,
   -0.01834512,
   -0.01875,
   -0.02066492,
   -0.02286467,
   -0.02488101,
   -0.02625,
   -0.02694654,
   -0.02923576,
   -0.03135252,
   -0.03335205,
   -0.03375,
   -0.03560049,
   -0.03778841,
   -0.03986177,
   -0.04125,
   -0.04196142,
   -0.04420243,
   -0.04633387,
   -0.04838042,
   -0.04875,
   -0.05060213,
   -0.05278038,
   -0.05487569,
   -0.05625,
   -0.0569921,
   -0.05920864,
   -0.06134519,
   -0.06341551,
   -0.06375,
   -0.06562358,
   -0.06779505,
   -0.06990198,
   -0.07125,
   -0.07202825,
   -0.07423005,
   -0.07636898,
   -0.07845392,
   -0.07875,
   -0.0806532,
   -0.08282025,
   -0.08493412,
   -0.08625,
   -0.08706699,
   -0.08925894,
   -0.09139908,
   -0.09349343,
   -0.09375,
   -0.09568744,
   -0.09785108,
   -0.09996974,
   -0.10125,
   -0.1021072,
   -0.104292,
   -0.1064331,
   -0.1085346,
   -0.10875,
   -0.1107238,
   -0.1128853,
   -0.1150074,
   -0.11625,
   -0.1171481,
   -0.1193277,
   -0.121469,
   -0.123576,
   -0.12375,
   -0.1257619,
   -0.1279212,
   -0.1300463,
   -0.13125,
   -0.1321896,
   -0.1343651,
   -0.1365069,
   -0.1386176,
   -0.13875,
   -0.1408017,
   -0.142959,
   -0.145086,
   -0.14625,
   -0.1472314,
   -0.1494038,
   -0.1515458,
   -0.1536599,
   -0.15375,
   -0.1558415,
   -0.1579978,
   -0.1601267,
   -0.16125,
   -0.1622732,
   -0.1644431,
   -0.1665854,
   -0.168702,
   -0.16875,
   -0.1708824,
   -0.1730376,
   -0.1751671,
   -0.17625,
   -0.1773156,
   -0.1794831,
   -0.1816257,
   -0.1837441,
   -0.18375,
   -0.1859236,
   -0.1880776,
   -0.1902083,
   -0.19125,
   -0.192358,
   -0.1945241,
   -0.1966664,
   -0.19875,
   -0.1987889,
   -0.2009648,
   -0.2031187,
   -0.2052503,
   -0.20625,
   -0.2074008,
   -0.2095646,
   -0.2117077,
   -0.21375,
   -0.2138325,
   -0.2160068,
   -0.2181599,
   -0.2202925,
   -0.22125,
   -0.222444,
   -0.2246063,
   -0.2267487,
   -0.22875,
   -0.2288763,
   -0.2310481,
   -0.2332005,
   -0.2353344,
   -0.23625,
   -0.2374865,
   -0.2396481,
   -0.2417906,
   -0.24375,
   -0.2439204,
   -0.2460908,
   -0.2482428,
   -0.2503763,
   -0.25125,
   -0.2525293,
   -0.2546894,
   -0.256832,
   -0.25875,
   -0.2589639,
   -0.2611332,
   -0.2632842,
   -0.2654183,
   -0.26625,
   -0.2675727,
   -0.2697312,
   -0.2718747,
   -0.27375,
   -0.2740086,
   -0.2761755,
   -0.2783257,
   -0.2804605,
   -0.28125,
   -0.2826157,
   -0.2847737,
   -0.2869164,
   -0.28875,
   -0.2890514,
   -0.291218,
   -0.2933676,
   -0.2955041,
   -0.29625,
   -0.2976581,
   -0.2998159,
   -0.301959,
   -0.30375,
   -0.3040957,
   -0.3062606,
   -0.3084099,
   -0.3105466,
   -0.31125,
   -0.3127019,
   -0.3148583,
   -0.3170008,
   -0.31875,
   -0.3191397,
   -0.3213034,
   -0.3234528,
   -0.3255893,
   -0.32625,
   -0.3277447,
   -0.3299003,
   -0.332044,
   -0.33375,
   -0.3341832,
   -0.3363459,
   -0.3384948,
   -0.3406315,
   -0.34125,
   -0.3427872,
   -0.3449434,
   -0.3470864,
   -0.34875,
   -0.3492256,
   -0.3513887,
   -0.353538,
   -0.355675,
   -0.35625,
   -0.3578303,
   -0.3599857,
   -0.3621289,
   -0.36375,
   -0.3642699,
   -0.3664308,
   -0.3685807,
   -0.3707177,
   -0.37125,
   -0.3728733,
   -0.375029,
   -0.3771716,
   -0.37875,
   -0.3793144,
   -0.381474,
   -0.3836228,
   -0.3857605,
   -0.38625,
   -0.3879163,
   -0.3900713,
   -0.3922145,
   -0.39375,
   -0.394357,
   -0.3965169,
   -0.3986649,
   -0.4008029,
   -0.40125,
   -0.4029595,
   -0.4051139,
   -0.4072565,
   -0.40875,
   -0.4094011,
   -0.4115598,
   -0.4137081,
   -0.4158459,
   -0.41625,
   -0.418003,
   -0.4201565,
   -0.4222996,
   -0.42375,
   -0.4244447,
   -0.4266026,
   -0.42875,
   -0.43125,
   -0.43875,
   -0.44625,
   -0.45375,
   -0.46125,
   -0.46875,
   -0.47625,
   -0.48375,
   -0.49125,
   -0.49875,
   -0.50625,
   -0.51375,
   -0.52125,
   -0.52875,
   -0.53625,
   -0.54375,
   -0.55125,
   -0.55875,
   -0.56625,
   -0.57375,
   -0.58125,
   -0.58875,
   -0.59625,
   -0.60375,
   -0.61125,
   -0.61875,
   -0.62625,
   -0.63375,
   -0.64125,
   -0.64875,
   -0.65625,
   -0.66375,
   -0.67125,
   -0.67875,
   -0.68625,
   -0.69375,
   -0.70125,
   -0.70875,
   -0.71625,
   -0.72375,
   -0.73125,
   -0.73875,
   -0.74625,
   -0.75375,
   -0.76125,
   -0.76875,
   -0.77625,
   -0.78375,
   -0.79125,
   -0.79875,
   -0.80625,
   -0.81375,
   -0.82125,
   -0.82875,
   -0.83625,
   -0.84375,
   -0.85125,
   -0.85875,
   -0.86625,
   -0.87375,
   -0.88125,
   -0.88875,
   -0.89625,
   -0.90375,
   -0.91125,
   -0.91875,
   -0.92625,
   -0.93375,
   -0.94125,
   -0.94875,
   -0.95625,
   -0.96375,
   -0.97125,
   -0.97875,
   -0.98625,
   -0.99375,
   -1.00125,
   -1.00875,
   -1.01625,
   -1.02375,
   -1.03125,
   -1.03875,
   -1.04625,
   -1.05375,
   -1.06125,
   -1.06875,
   -1.07625,
   -1.08375,
   -1.09125,
   -1.09875,
   -1.10625,
   -1.11375,
   -1.12125,
   -1.12875,
   -1.13625,
   -1.14375,
   -1.15125,
   -1.15875,
   -1.16625,
   -1.17375,
   -1.18125,
   -1.18875,
   -1.19625,
   -1.20375,
   -1.21125,
   -1.21875,
   -1.22625,
   -1.23375,
   -1.24125,
   -1.24875,
   -1.25625,
   -1.26375,
   -1.27125,
   -1.27875,
   -1.28625,
   -1.29375,
   -1.30125,
   -1.30875,
   -1.31625,
   -1.32375,
   -1.33125,
   -1.33875,
   -1.34625,
   -1.35375,
   -1.36125,
   -1.36875,
   -1.37625,
   -1.38375,
   -1.39125,
   -1.39875,
   -1.40625,
   -1.41375,
   -1.42125,
   -1.42875,
   -1.43625,
   -1.44375,
   -1.45125,
   -1.45875,
   -1.46625,
   -1.47375,
   -1.48125,
   -1.48875,
   -1.49625,
   -1.496857,
   -1.49685,
   -1.496843,
   -1.496836,
   -1.496828,
   -1.496821,
   -1.496813,
   -1.496805,
   -1.496797,
   -1.496789,
   -1.49678,
   -1.496772,
   -1.496763,
   -1.496754,
   -1.496745,
   -1.496735,
   -1.496726,
   -1.496716,
   -1.496706,
   -1.496696,
   -1.496686,
   -1.496675,
   -1.496665,
   -1.496654,
   -1.496643,
   -1.496631,
   -1.49662,
   -1.496608,
   -1.496596,
   -1.496583,
   -1.496571,
   -1.496558,
   -1.496545,
   -1.496532,
   -1.496518,
   -1.496504,
   -1.49649,
   -1.496476,
   -1.496461,
   -1.496446,
   -1.496431,
   -1.496415,
   -1.4964,
   -1.496383,
   -1.496367,
   -1.49635,
   -1.496333,
   -1.496315,
   -1.496298,
   -1.496279,
   -1.496261,
   -1.49625,
   -1.491935,
   -1.48875,
   -1.48189,
   -1.48125,
   -1.47375,
   -1.471842,
   -1.46625,
   -1.461795,
   -1.45875,
   -1.451749,
   -1.45125,
   -1.44375,
   -1.441701,
   -1.43625,
   -1.431655,
   -1.42875,
   -1.42161,
   -1.42125,
   -1.41375,
   -1.411562,
   -1.40625,
   -1.401514,
   -1.39875,
   -1.39147,
   -1.39125,
   -1.38375,
   -1.381422,
   -1.37625,
   -1.371375,
   -1.36875,
   -1.361328,
   -1.36125,
   -1.35375,
   -1.35128,
   -1.34625,
   -1.341235,
   -1.33875,
   -1.33125,
   -1.331188,
   -1.32375,
   -1.321141,
   -1.31625,
   -1.311094,
   -1.30875,
   -1.30125,
   -1.301048,
   -1.29375,
   -1.291001,
   -1.28625,
   -1.280954,
   -1.27875,
   -1.27125,
   -1.270908,
   -1.26375,
   -1.260862,
   -1.25625,
   -1.250814,
   -1.24875,
   -1.24125,
   -1.240768,
   -1.23375,
   -1.23072,
   -1.22625,
   -1.220674,
   -1.21875,
   -1.21125,
   -1.210629,
   -1.20375,
   -1.200581,
   -1.19625,
   -1.190533,
   -1.18875,
   -1.18125,
   -1.180489,
   -1.17375,
   -1.170439,
   -1.16625,
   -1.160395,
   -1.15875,
   -1.15125,
   -1.150347,
   -1.14375,
   -1.1403,
   -1.13625,
   -1.130253,
   -1.12875,
   -1.12125,
   -1.120208,
   -1.11375,
   -1.110161,
   -1.10625,
   -1.100113,
   -1.09875,
   -1.09125,
   -1.090067,
   -1.08375,
   -1.080021,
   -1.07625,
   -1.069974,
   -1.06875,
   -1.06125,
   -1.059927,
   -1.05375,
   -1.04988,
   -1.04625,
   -1.039834,
   -1.03875,
   -1.03125,
   -1.029786,
   -1.02375,
   -1.019739,
   -1.01625,
   -1.009693,
   -1.00875,
   -1.00125,
   -0.9996454,
   -0.99375,
   -0.9895993,
   -0.98625,
   -0.9795532,
   -0.97875,
   -0.97125,
   -0.9695055,
   -0.96375,
   -0.9594586,
   -0.95625,
   -0.9494131,
   -0.94875,
   -0.94125,
   -0.9393653,
   -0.93375,
   -0.9293193,
   -0.92625,
   -0.9192731,
   -0.91875,
   -0.91125,
   -0.9092255,
   -0.90375,
   -0.8991788,
   -0.89625,
   -0.889134,
   -0.88875,
   -0.88125,
   -0.8790854,
   -0.87375,
   -0.8690386,
   -0.86625,
   -0.8589944,
   -0.85875,
   -0.85125,
   -0.8489464,
   -0.84375,
   -0.8388983,
   -0.83625,
   -0.8288529,
   -0.82875,
   -0.82125,
   -0.8188058,
   -0.81375,
   -0.8087591,
   -0.80625,
   -0.79875,
   -0.7987128,
   -0.79125,
   -0.7886649,
   -0.78375,
   -0.7786191,
   -0.77625,
   -0.76875,
   -0.7685728,
   -0.76125,
   -0.7585249,
   -0.75375,
   -0.7484789,
   -0.74625,
   -0.73875,
   -0.7384325,
   -0.73125,
   -0.7283842,
   -0.72375,
   -0.7183387,
   -0.71625,
   -0.70875,
   -0.7082931,
   -0.70125,
   -0.6982439,
   -0.69375,
   -0.6881975,
   -0.68625,
   -0.67875,
   -0.6781527,
   -0.67125,
   -0.6681044,
   -0.66375,
   -0.6580578,
   -0.65625,
   -0.64875,
   -0.6480114,
   -0.64125,
   -0.637964,
   -0.63375,
   -0.6279179,
   -0.62625,
   -0.61875,
   -0.6178713,
   -0.61125,
   -0.6078233,
   -0.60375,
   -0.5977775,
   -0.59625,
   -0.58875,
   -0.5877314,
   -0.58125,
   -0.5776839,
   -0.57375,
   -0.5676373,
   -0.56625,
   -0.55875,
   -0.5575915,
   -0.55125,
   -0.5475432,
   -0.54375,
   -0.5374981,
   -0.53625,
   -0.52875,
   -0.5274506,
   -0.52125,
   -0.5174029,
   -0.51375,
   -0.5073572,
   -0.50625,
   -0.49875,
   -0.4973098,
   -0.49125,
   -0.4872629,
   -0.48375,
   -0.4772174,
   -0.47625,
   -0.46875,
   -0.4671694,
   -0.46125,
   -0.4571226,
   -0.45375,
   -0.4470776,
   -0.44625,
   -0.43875,
   -0.4370292,
   -0.43125,
   -0.4269818,
   -0.42375,
   -0.4169376,
   -0.41625,
   -0.40875,
   -0.4068895,
   -0.40125,
   -0.3968418,
   -0.39375,
   -0.3867978,
   -0.38625,
   -0.37875,
   -0.3767484,
   -0.37125,
   -0.3667016,
   -0.36375,
   -0.3566573,
   -0.35625,
   -0.34875,
   -0.3466083,
   -0.34125,
   -0.3365614,
   -0.33375,
   -0.3265174,
   -0.32625,
   -0.31875,
   -0.3164675,
   -0.31125,
   -0.3064209,
   -0.30375,
   -0.2963778,
   -0.29625,
   -0.28875,
   -0.2863272,
   -0.28125,
   -0.2762802,
   -0.27375,
   -0.26625,
   -0.2662376,
   -0.25875,
   -0.2561861,
   -0.25125,
   -0.2461401,
   -0.24375,
   -0.23625,
   -0.2360973,
   -0.22875,
   -0.2260452,
   -0.22125,
   -0.2159994,
   -0.21375,
   -0.20625,
   -0.2059562,
   -0.19875,
   -0.1959038,
   -0.19125,
   -0.185859,
   -0.18375,
   -0.17625,
   -0.1758153,
   -0.16875,
   -0.1657625,
   -0.16125,
   -0.1557182,
   -0.15375,
   -0.14625,
   -0.1456738,
   -0.13875,
   -0.1356204,
   -0.13125,
   -0.1255776,
   -0.12375,
   -0.11625,
   -0.1155318,
   -0.10875,
   -0.1054771,
   -0.10125,
   -0.09543655,
   -0.09375,
   -0.08625,
   -0.08538757,
   -0.07875,
   -0.07533137,
   -0.07125,
   -0.06529541,
   -0.06375,
   -0.05625,
   -0.05523723,
   -0.04875,
   -0.04517738,
   -0.04125,
   -0.03515649,
   -0.03375,
   -0.02625,
   -0.0250347,
   -0.01875,
   -0.01492971,
   -0.01125,
   -0.005179453,
   -0.00375,
   -0.003142734};
   Double_t Graph10_fy11[801] = {
   -0.00375,
   -0.01125,
   -0.01351951,
   -0.01875,
   -0.02625,
   -0.03375,
   -0.03939951,
   -0.04125,
   -0.04875,
   -0.05625,
   -0.06375,
   -0.06551478,
   -0.07125,
   -0.07875,
   -0.08625,
   -0.09167374,
   -0.09375,
   -0.10125,
   -0.10875,
   -0.11625,
   -0.1178249,
   -0.12375,
   -0.13125,
   -0.13875,
   -0.1440012,
   -0.14625,
   -0.15375,
   -0.16125,
   -0.16875,
   -0.1701588,
   -0.17625,
   -0.18375,
   -0.19125,
   -0.1963395,
   -0.19875,
   -0.20625,
   -0.21375,
   -0.22125,
   -0.2224996,
   -0.22875,
   -0.23625,
   -0.24375,
   -0.248682,
   -0.25125,
   -0.25875,
   -0.26625,
   -0.27375,
   -0.2748426,
   -0.28125,
   -0.28875,
   -0.29625,
   -0.3010266,
   -0.30375,
   -0.31125,
   -0.31875,
   -0.32625,
   -0.3271887,
   -0.33375,
   -0.34125,
   -0.34875,
   -0.3533719,
   -0.35625,
   -0.36375,
   -0.37125,
   -0.37875,
   -0.3795335,
   -0.38625,
   -0.39375,
   -0.40125,
   -0.4057181,
   -0.40875,
   -0.41625,
   -0.42375,
   -0.43125,
   -0.4318801,
   -0.43875,
   -0.44625,
   -0.45375,
   -0.4580648,
   -0.46125,
   -0.46875,
   -0.47625,
   -0.48375,
   -0.4842275,
   -0.49125,
   -0.49875,
   -0.50625,
   -0.5104122,
   -0.51375,
   -0.52125,
   -0.52875,
   -0.53625,
   -0.536574,
   -0.54375,
   -0.55125,
   -0.55875,
   -0.5627597,
   -0.56625,
   -0.57375,
   -0.58125,
   -0.58875,
   -0.5889222,
   -0.59625,
   -0.60375,
   -0.61125,
   -0.615108,
   -0.61875,
   -0.62625,
   -0.63375,
   -0.64125,
   -0.6412712,
   -0.64875,
   -0.65625,
   -0.66375,
   -0.6674562,
   -0.67125,
   -0.67875,
   -0.68625,
   -0.6936175,
   -0.69375,
   -0.70125,
   -0.70875,
   -0.71625,
   -0.7198026,
   -0.72375,
   -0.73125,
   -0.73875,
   -0.7459682,
   -0.74625,
   -0.75375,
   -0.76125,
   -0.76875,
   -0.7721489,
   -0.77625,
   -0.78375,
   -0.79125,
   -0.798318,
   -0.79875,
   -0.80625,
   -0.81375,
   -0.82125,
   -0.8244974,
   -0.82875,
   -0.83625,
   -0.84375,
   -0.8506664,
   -0.85125,
   -0.85875,
   -0.86625,
   -0.87375,
   -0.8768462,
   -0.88125,
   -0.88875,
   -0.89625,
   -0.9030164,
   -0.90375,
   -0.91125,
   -0.91875,
   -0.92625,
   -0.9291943,
   -0.93375,
   -0.94125,
   -0.94875,
   -0.9553621,
   -0.95625,
   -0.96375,
   -0.97125,
   -0.97875,
   -0.9815429,
   -0.98625,
   -0.99375,
   -1.00125,
   -1.007714,
   -1.00875,
   -1.01625,
   -1.02375,
   -1.03125,
   -1.033889,
   -1.03875,
   -1.04625,
   -1.05375,
   -1.060061,
   -1.06125,
   -1.06875,
   -1.07625,
   -1.08375,
   -1.086236,
   -1.09125,
   -1.09875,
   -1.10625,
   -1.112409,
   -1.11375,
   -1.12125,
   -1.12875,
   -1.13625,
   -1.138584,
   -1.14375,
   -1.15125,
   -1.15875,
   -1.164758,
   -1.16625,
   -1.17375,
   -1.18125,
   -1.18875,
   -1.190935,
   -1.19625,
   -1.20375,
   -1.21125,
   -1.21711,
   -1.21875,
   -1.22625,
   -1.23375,
   -1.24125,
   -1.243281,
   -1.24875,
   -1.25625,
   -1.26375,
   -1.269457,
   -1.27125,
   -1.27875,
   -1.28625,
   -1.29375,
   -1.29563,
   -1.30125,
   -1.30875,
   -1.31625,
   -1.321802,
   -1.32375,
   -1.33125,
   -1.33875,
   -1.34625,
   -1.347978,
   -1.35375,
   -1.36125,
   -1.36875,
   -1.374153,
   -1.37625,
   -1.38375,
   -1.39125,
   -1.39875,
   -1.400328,
   -1.40625,
   -1.41375,
   -1.42125,
   -1.426501,
   -1.42875,
   -1.43625,
   -1.44375,
   -1.45125,
   -1.452675,
   -1.45875,
   -1.46625,
   -1.47375,
   -1.478849,
   -1.48125,
   -1.48875,
   -1.49625,
   -1.496259,
   -1.496286,
   -1.496312,
   -1.496337,
   -1.496362,
   -1.496387,
   -1.49641,
   -1.496433,
   -1.496456,
   -1.496478,
   -1.496499,
   -1.49652,
   -1.49654,
   -1.49656,
   -1.49658,
   -1.496599,
   -1.496617,
   -1.496635,
   -1.496652,
   -1.496669,
   -1.496686,
   -1.496702,
   -1.496718,
   -1.496733,
   -1.496748,
   -1.496763,
   -1.496777,
   -1.49679,
   -1.496804,
   -1.496817,
   -1.496829,
   -1.496841,
   -1.496853,
   -1.496865,
   -1.496876,
   -1.496887,
   -1.496897,
   -1.496907,
   -1.496917,
   -1.496927,
   -1.496936,
   -1.496945,
   -1.496953,
   -1.496962,
   -1.49697,
   -1.496977,
   -1.496985,
   -1.496992,
   -1.496999,
   -1.497006,
   -1.497012,
   -1.497018,
   -1.497024,
   -1.49703,
   -1.497035,
   -1.49704,
   -1.497045,
   -1.49705,
   -1.497054,
   -1.497058,
   -1.497062,
   -1.497066,
   -1.497069,
   -1.497073,
   -1.497076,
   -1.497079,
   -1.497081,
   -1.497084,
   -1.497086,
   -1.497088,
   -1.49709,
   -1.497092,
   -1.497093,
   -1.497095,
   -1.497096,
   -1.497097,
   -1.497098,
   -1.497098,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497099,
   -1.497098,
   -1.497097,
   -1.497097,
   -1.497096,
   -1.497095,
   -1.497093,
   -1.497092,
   -1.49709,
   -1.497089,
   -1.497087,
   -1.497085,
   -1.497083,
   -1.49708,
   -1.497078,
   -1.497075,
   -1.497073,
   -1.49707,
   -1.497067,
   -1.497064,
   -1.497061,
   -1.497058,
   -1.497054,
   -1.497051,
   -1.497047,
   -1.497043,
   -1.49704,
   -1.497036,
   -1.497032,
   -1.497027,
   -1.497023,
   -1.497019,
   -1.497014,
   -1.49701,
   -1.497005,
   -1.497,
   -1.496995,
   -1.49699,
   -1.496985,
   -1.49698,
   -1.496975,
   -1.496969,
   -1.496964,
   -1.496958,
   -1.496952,
   -1.496947,
   -1.496941,
   -1.496935,
   -1.496929,
   -1.496923,
   -1.496917,
   -1.49691,
   -1.496904,
   -1.496898,
   -1.496891,
   -1.496884,
   -1.496878,
   -1.496871,
   -1.496864,
   -1.496857,
   -1.49625,
   -1.48875,
   -1.48125,
   -1.47375,
   -1.46625,
   -1.45875,
   -1.45125,
   -1.44375,
   -1.43625,
   -1.42875,
   -1.42125,
   -1.41375,
   -1.40625,
   -1.39875,
   -1.39125,
   -1.38375,
   -1.37625,
   -1.36875,
   -1.36125,
   -1.35375,
   -1.34625,
   -1.33875,
   -1.33125,
   -1.32375,
   -1.31625,
   -1.30875,
   -1.30125,
   -1.29375,
   -1.28625,
   -1.27875,
   -1.27125,
   -1.26375,
   -1.25625,
   -1.24875,
   -1.24125,
   -1.23375,
   -1.22625,
   -1.21875,
   -1.21125,
   -1.20375,
   -1.19625,
   -1.18875,
   -1.18125,
   -1.17375,
   -1.16625,
   -1.15875,
   -1.15125,
   -1.14375,
   -1.13625,
   -1.12875,
   -1.12125,
   -1.116985,
   -1.11375,
   -1.111384,
   -1.10625,
   -1.105775,
   -1.100183,
   -1.09875,
   -1.094589,
   -1.09125,
   -1.088988,
   -1.08375,
   -1.08338,
   -1.077788,
   -1.07625,
   -1.072193,
   -1.06875,
   -1.066593,
   -1.06125,
   -1.060983,
   -1.055393,
   -1.05375,
   -1.049799,
   -1.04625,
   -1.044198,
   -1.03875,
   -1.038587,
   -1.032998,
   -1.03125,
   -1.027404,
   -1.02375,
   -1.021801,
   -1.01625,
   -1.016193,
   -1.010604,
   -1.00875,
   -1.005009,
   -1.00125,
   -0.9994059,
   -0.9937967,
   -0.99375,
   -0.9882091,
   -0.98625,
   -0.9826144,
   -0.97875,
   -0.9770103,
   -0.9714021,
   -0.97125,
   -0.9658151,
   -0.96375,
   -0.9602185,
   -0.95625,
   -0.9546148,
   -0.9490075,
   -0.94875,
   -0.9434191,
   -0.94125,
   -0.9378237,
   -0.93375,
   -0.9322188,
   -0.9266127,
   -0.92625,
   -0.9210251,
   -0.91875,
   -0.9154285,
   -0.91125,
   -0.909824,
   -0.9042171,
   -0.90375,
   -0.8986302,
   -0.89625,
   -0.8930331,
   -0.88875,
   -0.8874281,
   -0.8818229,
   -0.88125,
   -0.8762364,
   -0.87375,
   -0.8706389,
   -0.86625,
   -0.8650311,
   -0.8594292,
   -0.85875,
   -0.8538409,
   -0.85125,
   -0.8482439,
   -0.84375,
   -0.8426365,
   -0.8370338,
   -0.83625,
   -0.8314457,
   -0.82875,
   -0.8258477,
   -0.82125,
   -0.8202406,
   -0.8146402,
   -0.81375,
   -0.809051,
   -0.80625,
   -0.803452,
   -0.79875,
   -0.7978443,
   -0.7922459,
   -0.79125,
   -0.7866561,
   -0.78375,
   -0.7810572,
   -0.77625,
   -0.7754479,
   -0.7698521,
   -0.76875,
   -0.7642627,
   -0.76125,
   -0.7586626,
   -0.75375,
   -0.7530526,
   -0.7474581,
   -0.74625,
   -0.7418681,
   -0.73875,
   -0.7362671,
   -0.73125,
   -0.7306562,
   -0.7250636,
   -0.72375,
   -0.7194731,
   -0.71625,
   -0.7138727,
   -0.70875,
   -0.70826,
   -0.7026694,
   -0.70125,
   -0.6970781,
   -0.69375,
   -0.6914768,
   -0.68625,
   -0.6858637,
   -0.6802748,
   -0.67875,
   -0.6746845,
   -0.67125,
   -0.6690813,
   -0.66375,
   -0.6634665,
   -0.6578807,
   -0.65625,
   -0.6522896,
   -0.64875,
   -0.6466861,
   -0.64125,
   -0.6410697,
   -0.6354859,
   -0.63375,
   -0.6298948,
   -0.62625,
   -0.6242911,
   -0.61875,
   -0.6186741,
   -0.6130922,
   -0.61125,
   -0.6075,
   -0.60375,
   -0.6018951,
   -0.5962782,
   -0.59625,
   -0.5906985,
   -0.58875,
   -0.585106,
   -0.58125,
   -0.5794997,
   -0.573884,
   -0.57375,
   -0.5683049,
   -0.56625,
   -0.562711,
   -0.55875,
   -0.5571041,
   -0.5514903,
   -0.55125,
   -0.5459111,
   -0.54375,
   -0.540317,
   -0.53625,
   -0.5347086,
   -0.5290958,
   -0.52875,
   -0.5235173,
   -0.52125,
   -0.5179235,
   -0.51375,
   -0.5123136,
   -0.5067023,
   -0.50625,
   -0.5011234,
   -0.49875,
   -0.4955284,
   -0.49125,
   -0.4899178,
   -0.4843095,
   -0.48375,
   -0.4787301,
   -0.47625,
   -0.4731343,
   -0.46875,
   -0.4675219,
   -0.4619159,
   -0.46125,
   -0.4563367,
   -0.45375,
   -0.4507405,
   -0.44625,
   -0.4451264,
   -0.4395224,
   -0.43875,
   -0.4339431,
   -0.43125,
   -0.428346,
   -0.42375,
   -0.4227305,
   -0.417129,
   -0.41625,
   -0.4115505,
   -0.40875,
   -0.4059517,
   -0.40125,
   -0.4003339,
   -0.3947367,
   -0.39375,
   -0.3891575,
   -0.38625,
   -0.3835582,
   -0.37875,
   -0.3779384,
   -0.3723444,
   -0.37125,
   -0.3667649,
   -0.36375,
   -0.361164,
   -0.35625,
   -0.3555419,
   -0.3499518,
   -0.34875,
   -0.3443726,
   -0.34125,
   -0.3387706,
   -0.33375,
   -0.3331453,
   -0.3275597,
   -0.32625,
   -0.3219807,
   -0.31875,
   -0.3163774,
   -0.31125,
   -0.3107485,
   -0.3051677,
   -0.30375,
   -0.299589,
   -0.29625,
   -0.293984,
   -0.28875,
   -0.2883513,
   -0.2827771,
   -0.28125,
   -0.2771979,
   -0.27375,
   -0.271591,
   -0.26625,
   -0.2659543,
   -0.2603863,
   -0.25875,
   -0.2548077,
   -0.25125,
   -0.249198,
   -0.24375,
   -0.2435565,
   -0.237997,
   -0.23625,
   -0.2324184,
   -0.22875,
   -0.2268058,
   -0.22125,
   -0.2211578,
   -0.2156082,
   -0.21375,
   -0.2100302,
   -0.20625,
   -0.2044143,
   -0.1987596,
   -0.19875,
   -0.1932216,
   -0.19125,
   -0.1876433,
   -0.18375,
   -0.1820232,
   -0.1763689,
   -0.17625,
   -0.1708364,
   -0.16875,
   -0.165259,
   -0.16125,
   -0.1596334,
   -0.15398,
   -0.15375,
   -0.1484548,
   -0.14625,
   -0.1428778,
   -0.13875,
   -0.137245,
   -0.1315928,
   -0.13125,
   -0.1260775,
   -0.12375,
   -0.1205013,
   -0.11625,
   -0.1148593,
   -0.109209,
   -0.10875,
   -0.1037079,
   -0.10125,
   -0.09813344,
   -0.09375,
   -0.09247749,
   -0.08683088,
   -0.08625,
   -0.0813525,
   -0.07875,
   -0.07578127,
   -0.07125,
   -0.07010396,
   -0.06446526,
   -0.06375,
   -0.0590276,
   -0.05625,
   -0.05346402,
   -0.04875,
   -0.04774907,
   -0.0421329,
   -0.04125,
   -0.03679042,
   -0.03375,
   -0.03125458,
   -0.02625,
   -0.0254555,
   -0.0199653,
   -0.01875,
   -0.01507029,
   -0.01125,
   -0.009820547,
   -0.00375,
   -0.003142734,
   -0.00375};
   graph = new TGraph(801,Graph10_fx11,Graph10_fy11);
   graph->SetName("Graph10");
   graph->SetTitle("Graph");

   ci = 1178;
   color = new TColor(ci, 0.977, 0.9770437, 0.05836562, " ", 0.7);
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = 18759;
   color = new TColor(ci, 0.145098, 0.145098, 0.145098, " ", 0.7);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",801,-1.646229,0);
   Graph_Graph11->SetMinimum(-1.646495);
   Graph_Graph11->SetMaximum(0.1462529);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(-1.9,1,1,1,-1.9,1,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(-1.9,-1,1,-1,-1.9,1,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("Re#left[#kern[-1.2]{ }2#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{}/(1+|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}^{2})#kern[-1.2]{ }#right]#kern[-0.4]{ }");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(-1.9,-1,-1.9,1,-1,1,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("Im#left[#kern[-1.2]{ }2#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{}/(1+|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}^{2})#kern[-1.2]{ }#right]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(1,-1,1,1,-1,1,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(-0.3893278,-0.5215475,20);

   ci = TColor::GetColor("#336633");
   marker->SetMarkerColor(ci);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(0.18,0.32,0.56,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","#sqrt{1#minus#it{C_{#kern[-0.2]{f}}}^{#kern[-0.7]{2}}}","f");

   ci = TColor::GetColor("#bee7fd");
   ci = TColor::GetColorTransparent(ci,0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#18aae7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("Graph","(#minus#it{A_{f}}^{#kern[-0.5]{#Delta#Gamma}}, #it{S_{f}})","f");

   ci = TColor::GetColor("#e5c798");
   ci = TColor::GetColorTransparent(ci,0.7);  
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("Graph","(#minus#it{A_{#bar{#lower[0.03]{f}}}}^{#kern[-0.5]{#Delta#Gamma}}, #it{S_{#bar{#lower[0.03]{f}}}})","f");

   ci = TColor::GetColor("#f47bff");
   ci = TColor::GetColorTransparent(ci,0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#d500fc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);

   ci = TColor::GetColor("#336633");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("Graph","#minus#kern[0.2]{}(#it{#gamma}#minus2#it{#beta_{#kern[-0.2]{s}}})","f");

   ci = TColor::GetColor("#2c2c2c");
   entry->SetFillColor(ci);

  
   entry=leg->AddEntry("Graph","Combination","fp");

   ci = TColor::GetColor("#66ff66");
   ci = TColor::GetColorTransparent(ci,0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
  
//   ci = 18759;
//   color = new TColor(ci, 0.145098, 0.145098, 0.145098, " ", 0.7);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.12,0.775,0.345,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   gaxis = new TGaxis(-1.9,-1,1,-1,-1.9,1,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.2);
   gaxis->SetTitleSize(29);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
//   gaxis->SetTitle("Im#left[#kern[-1.2]{ }#frac{2|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}}{1#minus|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}^{2}}#kern[-1.2]{ }#right]#kern[-0.4]{ }");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(-1.9,-1,-1.9,1,-1,1,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0);
   gaxis->SetTitleSize(29);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
//   gaxis->SetTitle("Re#left[#kern[-1.2]{ }#frac{2|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}}{1#minus|#it{#lambda_{#lower[-0.2]{f}}}#kern[-0.8]{|}^{2}}#kern[-1.2]{ }#right]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   ReIm_dsk_plotUID47->Modified();
   ReIm_dsk_plotUID47->cd();
   ReIm_dsk_plotUID47->SetSelected(ReIm_dsk_plotUID47);
   ReIm_dsk_plotUID47->SaveAs("Fig7d.pdf");
   ReIm_dsk_plotUID47->SaveAs("Fig7d.eps");
   ReIm_dsk_plotUID47->SaveAs("Fig7d.png");
   ReIm_dsk_plotUID47->SaveAs("Fig7d.root.svnfool");
}


==> figs/Fig8a.C <==
void Fig8a()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 15:51:25 2017) by ROOT version6.08/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   canvas->SetHighLightColor(2);
   canvas->Range(1848.278,-493.92,2086.689,1975.68);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.175);
   canvas->SetRightMargin(0.07);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1F *dminsig_passpidcuts__1 = new TH1F("dminsig_passpidcuts__1","",200,1880,2080);
   dminsig_passpidcuts__1->SetBinContent(6,16);
   dminsig_passpidcuts__1->SetBinContent(7,17);
   dminsig_passpidcuts__1->SetBinContent(8,18);
   dminsig_passpidcuts__1->SetBinContent(9,20);
   dminsig_passpidcuts__1->SetBinContent(10,15);
   dminsig_passpidcuts__1->SetBinContent(11,15);
   dminsig_passpidcuts__1->SetBinContent(12,12);
   dminsig_passpidcuts__1->SetBinContent(13,10);
   dminsig_passpidcuts__1->SetBinContent(14,13);
   dminsig_passpidcuts__1->SetBinContent(15,4);
   dminsig_passpidcuts__1->SetBinContent(16,12);
   dminsig_passpidcuts__1->SetBinContent(17,17);
   dminsig_passpidcuts__1->SetBinContent(18,10);
   dminsig_passpidcuts__1->SetBinContent(19,7);
   dminsig_passpidcuts__1->SetBinContent(20,6);
   dminsig_passpidcuts__1->SetBinContent(21,9);
   dminsig_passpidcuts__1->SetBinContent(22,7);
   dminsig_passpidcuts__1->SetBinContent(23,15);
   dminsig_passpidcuts__1->SetBinContent(24,14);
   dminsig_passpidcuts__1->SetBinContent(25,16);
   dminsig_passpidcuts__1->SetBinContent(26,10);
   dminsig_passpidcuts__1->SetBinContent(27,10);
   dminsig_passpidcuts__1->SetBinContent(28,14);
   dminsig_passpidcuts__1->SetBinContent(29,6);
   dminsig_passpidcuts__1->SetBinContent(30,5);
   dminsig_passpidcuts__1->SetBinContent(31,8);
   dminsig_passpidcuts__1->SetBinContent(32,12);
   dminsig_passpidcuts__1->SetBinContent(33,11);
   dminsig_passpidcuts__1->SetBinContent(34,12);
   dminsig_passpidcuts__1->SetBinContent(35,10);
   dminsig_passpidcuts__1->SetBinContent(36,8);
   dminsig_passpidcuts__1->SetBinContent(37,11);
   dminsig_passpidcuts__1->SetBinContent(38,11);
   dminsig_passpidcuts__1->SetBinContent(39,6);
   dminsig_passpidcuts__1->SetBinContent(40,9);
   dminsig_passpidcuts__1->SetBinContent(41,9);
   dminsig_passpidcuts__1->SetBinContent(42,7);
   dminsig_passpidcuts__1->SetBinContent(43,9);
   dminsig_passpidcuts__1->SetBinContent(44,12);
   dminsig_passpidcuts__1->SetBinContent(45,12);
   dminsig_passpidcuts__1->SetBinContent(46,5);
   dminsig_passpidcuts__1->SetBinContent(47,12);
   dminsig_passpidcuts__1->SetBinContent(48,10);
   dminsig_passpidcuts__1->SetBinContent(49,13);
   dminsig_passpidcuts__1->SetBinContent(50,11);
   dminsig_passpidcuts__1->SetBinContent(51,13);
   dminsig_passpidcuts__1->SetBinContent(52,11);
   dminsig_passpidcuts__1->SetBinContent(53,19);
   dminsig_passpidcuts__1->SetBinContent(54,10);
   dminsig_passpidcuts__1->SetBinContent(55,8);
   dminsig_passpidcuts__1->SetBinContent(56,15);
   dminsig_passpidcuts__1->SetBinContent(57,17);
   dminsig_passpidcuts__1->SetBinContent(58,12);
   dminsig_passpidcuts__1->SetBinContent(59,11);
   dminsig_passpidcuts__1->SetBinContent(60,13);
   dminsig_passpidcuts__1->SetBinContent(61,12);
   dminsig_passpidcuts__1->SetBinContent(62,25);
   dminsig_passpidcuts__1->SetBinContent(63,18);
   dminsig_passpidcuts__1->SetBinContent(64,19);
   dminsig_passpidcuts__1->SetBinContent(65,35);
   dminsig_passpidcuts__1->SetBinContent(66,29);
   dminsig_passpidcuts__1->SetBinContent(67,38);
   dminsig_passpidcuts__1->SetBinContent(68,38);
   dminsig_passpidcuts__1->SetBinContent(69,74);
   dminsig_passpidcuts__1->SetBinContent(70,59);
   dminsig_passpidcuts__1->SetBinContent(71,75);
   dminsig_passpidcuts__1->SetBinContent(72,78);
   dminsig_passpidcuts__1->SetBinContent(73,112);
   dminsig_passpidcuts__1->SetBinContent(74,149);
   dminsig_passpidcuts__1->SetBinContent(75,191);
   dminsig_passpidcuts__1->SetBinContent(76,208);
   dminsig_passpidcuts__1->SetBinContent(77,255);
   dminsig_passpidcuts__1->SetBinContent(78,312);
   dminsig_passpidcuts__1->SetBinContent(79,361);
   dminsig_passpidcuts__1->SetBinContent(80,475);
   dminsig_passpidcuts__1->SetBinContent(81,600);
   dminsig_passpidcuts__1->SetBinContent(82,763);
   dminsig_passpidcuts__1->SetBinContent(83,936);
   dminsig_passpidcuts__1->SetBinContent(84,1030);
   dminsig_passpidcuts__1->SetBinContent(85,1265);
   dminsig_passpidcuts__1->SetBinContent(86,1418);
   dminsig_passpidcuts__1->SetBinContent(87,1535);
   dminsig_passpidcuts__1->SetBinContent(88,1587);
   dminsig_passpidcuts__1->SetBinContent(89,1664);
   dminsig_passpidcuts__1->SetBinContent(90,1764);
   dminsig_passpidcuts__1->SetBinContent(91,1747);
   dminsig_passpidcuts__1->SetBinContent(92,1760);
   dminsig_passpidcuts__1->SetBinContent(93,1592);
   dminsig_passpidcuts__1->SetBinContent(94,1444);
   dminsig_passpidcuts__1->SetBinContent(95,1403);
   dminsig_passpidcuts__1->SetBinContent(96,1145);
   dminsig_passpidcuts__1->SetBinContent(97,972);
   dminsig_passpidcuts__1->SetBinContent(98,861);
   dminsig_passpidcuts__1->SetBinContent(99,690);
   dminsig_passpidcuts__1->SetBinContent(100,549);
   dminsig_passpidcuts__1->SetBinContent(101,460);
   dminsig_passpidcuts__1->SetBinContent(102,341);
   dminsig_passpidcuts__1->SetBinContent(103,308);
   dminsig_passpidcuts__1->SetBinContent(104,235);
   dminsig_passpidcuts__1->SetBinContent(105,185);
   dminsig_passpidcuts__1->SetBinContent(106,159);
   dminsig_passpidcuts__1->SetBinContent(107,126);
   dminsig_passpidcuts__1->SetBinContent(108,86);
   dminsig_passpidcuts__1->SetBinContent(109,64);
   dminsig_passpidcuts__1->SetBinContent(110,55);
   dminsig_passpidcuts__1->SetBinContent(111,51);
   dminsig_passpidcuts__1->SetBinContent(112,34);
   dminsig_passpidcuts__1->SetBinContent(113,41);
   dminsig_passpidcuts__1->SetBinContent(114,26);
   dminsig_passpidcuts__1->SetBinContent(115,24);
   dminsig_passpidcuts__1->SetBinContent(116,20);
   dminsig_passpidcuts__1->SetBinContent(117,26);
   dminsig_passpidcuts__1->SetBinContent(118,25);
   dminsig_passpidcuts__1->SetBinContent(119,30);
   dminsig_passpidcuts__1->SetBinContent(120,30);
   dminsig_passpidcuts__1->SetBinContent(121,21);
   dminsig_passpidcuts__1->SetBinContent(122,15);
   dminsig_passpidcuts__1->SetBinContent(123,19);
   dminsig_passpidcuts__1->SetBinContent(124,18);
   dminsig_passpidcuts__1->SetBinContent(125,18);
   dminsig_passpidcuts__1->SetBinContent(126,18);
   dminsig_passpidcuts__1->SetBinContent(127,15);
   dminsig_passpidcuts__1->SetBinContent(128,12);
   dminsig_passpidcuts__1->SetBinContent(129,13);
   dminsig_passpidcuts__1->SetBinContent(130,13);
   dminsig_passpidcuts__1->SetBinContent(131,18);
   dminsig_passpidcuts__1->SetBinContent(132,20);
   dminsig_passpidcuts__1->SetBinContent(133,16);
   dminsig_passpidcuts__1->SetBinContent(134,16);
   dminsig_passpidcuts__1->SetBinContent(135,15);
   dminsig_passpidcuts__1->SetBinContent(136,8);
   dminsig_passpidcuts__1->SetBinContent(137,27);
   dminsig_passpidcuts__1->SetBinContent(138,11);
   dminsig_passpidcuts__1->SetBinContent(139,15);
   dminsig_passpidcuts__1->SetBinContent(140,10);
   dminsig_passpidcuts__1->SetBinContent(141,13);
   dminsig_passpidcuts__1->SetBinContent(142,11);
   dminsig_passpidcuts__1->SetBinContent(143,16);
   dminsig_passpidcuts__1->SetBinContent(144,19);
   dminsig_passpidcuts__1->SetBinContent(145,7);
   dminsig_passpidcuts__1->SetBinContent(146,14);
   dminsig_passpidcuts__1->SetBinContent(147,15);
   dminsig_passpidcuts__1->SetBinContent(148,7);
   dminsig_passpidcuts__1->SetBinContent(149,16);
   dminsig_passpidcuts__1->SetBinContent(150,11);
   dminsig_passpidcuts__1->SetBinContent(151,10);
   dminsig_passpidcuts__1->SetBinContent(152,5);
   dminsig_passpidcuts__1->SetBinContent(153,13);
   dminsig_passpidcuts__1->SetBinContent(154,8);
   dminsig_passpidcuts__1->SetBinContent(155,10);
   dminsig_passpidcuts__1->SetBinContent(156,18);
   dminsig_passpidcuts__1->SetBinContent(157,20);
   dminsig_passpidcuts__1->SetBinContent(158,9);
   dminsig_passpidcuts__1->SetBinContent(159,11);
   dminsig_passpidcuts__1->SetBinContent(160,11);
   dminsig_passpidcuts__1->SetBinContent(161,28);
   dminsig_passpidcuts__1->SetBinContent(162,9);
   dminsig_passpidcuts__1->SetBinContent(163,12);
   dminsig_passpidcuts__1->SetBinContent(164,16);
   dminsig_passpidcuts__1->SetBinContent(165,7);
   dminsig_passpidcuts__1->SetBinContent(166,8);
   dminsig_passpidcuts__1->SetBinContent(167,12);
   dminsig_passpidcuts__1->SetBinContent(168,9);
   dminsig_passpidcuts__1->SetBinContent(169,13);
   dminsig_passpidcuts__1->SetBinContent(170,15);
   dminsig_passpidcuts__1->SetBinContent(171,8);
   dminsig_passpidcuts__1->SetBinContent(172,12);
   dminsig_passpidcuts__1->SetBinContent(173,12);
   dminsig_passpidcuts__1->SetBinContent(174,12);
   dminsig_passpidcuts__1->SetBinContent(175,13);
   dminsig_passpidcuts__1->SetBinContent(176,10);
   dminsig_passpidcuts__1->SetBinContent(177,7);
   dminsig_passpidcuts__1->SetBinContent(178,10);
   dminsig_passpidcuts__1->SetBinContent(179,9);
   dminsig_passpidcuts__1->SetBinContent(180,12);
   dminsig_passpidcuts__1->SetBinContent(181,5);
   dminsig_passpidcuts__1->SetBinContent(182,8);
   dminsig_passpidcuts__1->SetBinContent(183,7);
   dminsig_passpidcuts__1->SetBinContent(184,6);
   dminsig_passpidcuts__1->SetBinContent(185,18);
   dminsig_passpidcuts__1->SetBinContent(186,12);
   dminsig_passpidcuts__1->SetBinContent(187,17);
   dminsig_passpidcuts__1->SetBinContent(188,6);
   dminsig_passpidcuts__1->SetBinContent(189,4);
   dminsig_passpidcuts__1->SetEntries(31118);
   dminsig_passpidcuts__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   dminsig_passpidcuts__1->SetFillColor(ci);

   ci = TColor::GetColor("#6666ff");
   dminsig_passpidcuts__1->SetLineColor(ci);
   dminsig_passpidcuts__1->SetLineWidth(2);
   dminsig_passpidcuts__1->SetMarkerStyle(24);
   dminsig_passpidcuts__1->SetMarkerSize(0.8);
  dminsig_passpidcuts__1->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K}^{+}#it{K}^{#minus}#it{#pi}^{#minus}) [MeV/#font[12]{c}^{2}]}");
   dminsig_passpidcuts__1->GetXaxis()->SetRange(11,190);
   dminsig_passpidcuts__1->GetXaxis()->SetNdivisions(-505);
   dminsig_passpidcuts__1->GetXaxis()->SetLabelFont(132);
   dminsig_passpidcuts__1->GetXaxis()->SetLabelOffset(0.02);
   dminsig_passpidcuts__1->GetXaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__1->GetXaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__1->GetXaxis()->SetTitleFont(132);
   dminsig_passpidcuts__1->GetYaxis()->SetTitle("#font[132]{Candidates/(1 MeV/#font[12]{c}^{2})}");
   dminsig_passpidcuts__1->GetYaxis()->SetLabelFont(132);
   dminsig_passpidcuts__1->GetYaxis()->SetTitleOffset(1.);
   dminsig_passpidcuts__1->GetYaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__1->GetYaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__1->GetYaxis()->SetTitleFont(132);
   dminsig_passpidcuts__1->GetZaxis()->SetLabelFont(42);
   dminsig_passpidcuts__1->GetZaxis()->SetLabelSize(0.06);
   dminsig_passpidcuts__1->GetZaxis()->SetTitleSize(0.05);
   dminsig_passpidcuts__1->GetZaxis()->SetTitleFont(42);
   dminsig_passpidcuts__1->Draw("");
   TText *text = new TText(0.75,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.09);
   text->Draw();
   
   TLegend *leg = new TLegend(0.61,0.75,0.9,0.775,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
    TLegendEntry *entry=leg->AddEntry("NULL","#it{D_{s}}^{#minus} #rightarrow #it{K}^{*}(892)^{0}#it{K}^{#minus}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig8a.pdf");
   canvas->SaveAs("Fig8a.eps");
   canvas->SaveAs("Fig8a.png");
   canvas->SaveAs("Fig8a.root.svnfool");

}


==> figs/Fig8b.C <==
void Fig8b()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 15:51:25 2017) by ROOT version6.08/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   canvas->SetHighLightColor(2);
   canvas->Range(1848.278,-354.2,2086.689,1416.8);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.175);
   canvas->SetRightMargin(0.07);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1F *dminsig_passpidcuts__2 = new TH1F("dminsig_passpidcuts__2","",200,1880,2080);
   dminsig_passpidcuts__2->SetBinContent(6,35);
   dminsig_passpidcuts__2->SetBinContent(7,27);
   dminsig_passpidcuts__2->SetBinContent(8,37);
   dminsig_passpidcuts__2->SetBinContent(9,36);
   dminsig_passpidcuts__2->SetBinContent(10,28);
   dminsig_passpidcuts__2->SetBinContent(11,23);
   dminsig_passpidcuts__2->SetBinContent(12,33);
   dminsig_passpidcuts__2->SetBinContent(13,29);
   dminsig_passpidcuts__2->SetBinContent(14,32);
   dminsig_passpidcuts__2->SetBinContent(15,30);
   dminsig_passpidcuts__2->SetBinContent(16,37);
   dminsig_passpidcuts__2->SetBinContent(17,32);
   dminsig_passpidcuts__2->SetBinContent(18,29);
   dminsig_passpidcuts__2->SetBinContent(19,26);
   dminsig_passpidcuts__2->SetBinContent(20,25);
   dminsig_passpidcuts__2->SetBinContent(21,27);
   dminsig_passpidcuts__2->SetBinContent(22,16);
   dminsig_passpidcuts__2->SetBinContent(23,24);
   dminsig_passpidcuts__2->SetBinContent(24,26);
   dminsig_passpidcuts__2->SetBinContent(25,34);
   dminsig_passpidcuts__2->SetBinContent(26,32);
   dminsig_passpidcuts__2->SetBinContent(27,27);
   dminsig_passpidcuts__2->SetBinContent(28,25);
   dminsig_passpidcuts__2->SetBinContent(29,31);
   dminsig_passpidcuts__2->SetBinContent(30,31);
   dminsig_passpidcuts__2->SetBinContent(31,26);
   dminsig_passpidcuts__2->SetBinContent(32,28);
   dminsig_passpidcuts__2->SetBinContent(33,45);
   dminsig_passpidcuts__2->SetBinContent(34,23);
   dminsig_passpidcuts__2->SetBinContent(35,29);
   dminsig_passpidcuts__2->SetBinContent(36,30);
   dminsig_passpidcuts__2->SetBinContent(37,32);
   dminsig_passpidcuts__2->SetBinContent(38,29);
   dminsig_passpidcuts__2->SetBinContent(39,25);
   dminsig_passpidcuts__2->SetBinContent(40,29);
   dminsig_passpidcuts__2->SetBinContent(41,28);
   dminsig_passpidcuts__2->SetBinContent(42,30);
   dminsig_passpidcuts__2->SetBinContent(43,33);
   dminsig_passpidcuts__2->SetBinContent(44,29);
   dminsig_passpidcuts__2->SetBinContent(45,32);
   dminsig_passpidcuts__2->SetBinContent(46,25);
   dminsig_passpidcuts__2->SetBinContent(47,31);
   dminsig_passpidcuts__2->SetBinContent(48,32);
   dminsig_passpidcuts__2->SetBinContent(49,44);
   dminsig_passpidcuts__2->SetBinContent(50,36);
   dminsig_passpidcuts__2->SetBinContent(51,32);
   dminsig_passpidcuts__2->SetBinContent(52,34);
   dminsig_passpidcuts__2->SetBinContent(53,40);
   dminsig_passpidcuts__2->SetBinContent(54,31);
   dminsig_passpidcuts__2->SetBinContent(55,30);
   dminsig_passpidcuts__2->SetBinContent(56,37);
   dminsig_passpidcuts__2->SetBinContent(57,31);
   dminsig_passpidcuts__2->SetBinContent(58,39);
   dminsig_passpidcuts__2->SetBinContent(59,47);
   dminsig_passpidcuts__2->SetBinContent(60,48);
   dminsig_passpidcuts__2->SetBinContent(61,51);
   dminsig_passpidcuts__2->SetBinContent(62,40);
   dminsig_passpidcuts__2->SetBinContent(63,37);
   dminsig_passpidcuts__2->SetBinContent(64,36);
   dminsig_passpidcuts__2->SetBinContent(65,53);
   dminsig_passpidcuts__2->SetBinContent(66,69);
   dminsig_passpidcuts__2->SetBinContent(67,58);
   dminsig_passpidcuts__2->SetBinContent(68,63);
   dminsig_passpidcuts__2->SetBinContent(69,58);
   dminsig_passpidcuts__2->SetBinContent(70,86);
   dminsig_passpidcuts__2->SetBinContent(71,75);
   dminsig_passpidcuts__2->SetBinContent(72,102);
   dminsig_passpidcuts__2->SetBinContent(73,111);
   dminsig_passpidcuts__2->SetBinContent(74,124);
   dminsig_passpidcuts__2->SetBinContent(75,159);
   dminsig_passpidcuts__2->SetBinContent(76,186);
   dminsig_passpidcuts__2->SetBinContent(77,217);
   dminsig_passpidcuts__2->SetBinContent(78,265);
   dminsig_passpidcuts__2->SetBinContent(79,310);
   dminsig_passpidcuts__2->SetBinContent(80,382);
   dminsig_passpidcuts__2->SetBinContent(81,431);
   dminsig_passpidcuts__2->SetBinContent(82,540);
   dminsig_passpidcuts__2->SetBinContent(83,617);
   dminsig_passpidcuts__2->SetBinContent(84,778);
   dminsig_passpidcuts__2->SetBinContent(85,822);
   dminsig_passpidcuts__2->SetBinContent(86,934);
   dminsig_passpidcuts__2->SetBinContent(87,1091);
   dminsig_passpidcuts__2->SetBinContent(88,1192);
   dminsig_passpidcuts__2->SetBinContent(89,1181);
   dminsig_passpidcuts__2->SetBinContent(90,1214);
   dminsig_passpidcuts__2->SetBinContent(91,1265);
   dminsig_passpidcuts__2->SetBinContent(92,1224);
   dminsig_passpidcuts__2->SetBinContent(93,1173);
   dminsig_passpidcuts__2->SetBinContent(94,1030);
   dminsig_passpidcuts__2->SetBinContent(95,945);
   dminsig_passpidcuts__2->SetBinContent(96,785);
   dminsig_passpidcuts__2->SetBinContent(97,727);
   dminsig_passpidcuts__2->SetBinContent(98,603);
   dminsig_passpidcuts__2->SetBinContent(99,490);
   dminsig_passpidcuts__2->SetBinContent(100,414);
   dminsig_passpidcuts__2->SetBinContent(101,345);
   dminsig_passpidcuts__2->SetBinContent(102,289);
   dminsig_passpidcuts__2->SetBinContent(103,246);
   dminsig_passpidcuts__2->SetBinContent(104,209);
   dminsig_passpidcuts__2->SetBinContent(105,160);
   dminsig_passpidcuts__2->SetBinContent(106,176);
   dminsig_passpidcuts__2->SetBinContent(107,125);
   dminsig_passpidcuts__2->SetBinContent(108,131);
   dminsig_passpidcuts__2->SetBinContent(109,98);
   dminsig_passpidcuts__2->SetBinContent(110,88);
   dminsig_passpidcuts__2->SetBinContent(111,90);
   dminsig_passpidcuts__2->SetBinContent(112,82);
   dminsig_passpidcuts__2->SetBinContent(113,72);
   dminsig_passpidcuts__2->SetBinContent(114,70);
   dminsig_passpidcuts__2->SetBinContent(115,71);
   dminsig_passpidcuts__2->SetBinContent(116,74);
   dminsig_passpidcuts__2->SetBinContent(117,74);
   dminsig_passpidcuts__2->SetBinContent(118,60);
   dminsig_passpidcuts__2->SetBinContent(119,72);
   dminsig_passpidcuts__2->SetBinContent(120,76);
   dminsig_passpidcuts__2->SetBinContent(121,76);
   dminsig_passpidcuts__2->SetBinContent(122,63);
   dminsig_passpidcuts__2->SetBinContent(123,56);
   dminsig_passpidcuts__2->SetBinContent(124,81);
   dminsig_passpidcuts__2->SetBinContent(125,59);
   dminsig_passpidcuts__2->SetBinContent(126,59);
   dminsig_passpidcuts__2->SetBinContent(127,67);
   dminsig_passpidcuts__2->SetBinContent(128,72);
   dminsig_passpidcuts__2->SetBinContent(129,60);
   dminsig_passpidcuts__2->SetBinContent(130,68);
   dminsig_passpidcuts__2->SetBinContent(131,58);
   dminsig_passpidcuts__2->SetBinContent(132,65);
   dminsig_passpidcuts__2->SetBinContent(133,65);
   dminsig_passpidcuts__2->SetBinContent(134,61);
   dminsig_passpidcuts__2->SetBinContent(135,50);
   dminsig_passpidcuts__2->SetBinContent(136,53);
   dminsig_passpidcuts__2->SetBinContent(137,54);
   dminsig_passpidcuts__2->SetBinContent(138,65);
   dminsig_passpidcuts__2->SetBinContent(139,59);
   dminsig_passpidcuts__2->SetBinContent(140,56);
   dminsig_passpidcuts__2->SetBinContent(141,52);
   dminsig_passpidcuts__2->SetBinContent(142,67);
   dminsig_passpidcuts__2->SetBinContent(143,58);
   dminsig_passpidcuts__2->SetBinContent(144,66);
   dminsig_passpidcuts__2->SetBinContent(145,57);
   dminsig_passpidcuts__2->SetBinContent(146,51);
   dminsig_passpidcuts__2->SetBinContent(147,62);
   dminsig_passpidcuts__2->SetBinContent(148,48);
   dminsig_passpidcuts__2->SetBinContent(149,64);
   dminsig_passpidcuts__2->SetBinContent(150,69);
   dminsig_passpidcuts__2->SetBinContent(151,49);
   dminsig_passpidcuts__2->SetBinContent(152,48);
   dminsig_passpidcuts__2->SetBinContent(153,61);
   dminsig_passpidcuts__2->SetBinContent(154,62);
   dminsig_passpidcuts__2->SetBinContent(155,61);
   dminsig_passpidcuts__2->SetBinContent(156,55);
   dminsig_passpidcuts__2->SetBinContent(157,72);
   dminsig_passpidcuts__2->SetBinContent(158,52);
   dminsig_passpidcuts__2->SetBinContent(159,50);
   dminsig_passpidcuts__2->SetBinContent(160,47);
   dminsig_passpidcuts__2->SetBinContent(161,68);
   dminsig_passpidcuts__2->SetBinContent(162,47);
   dminsig_passpidcuts__2->SetBinContent(163,54);
   dminsig_passpidcuts__2->SetBinContent(164,55);
   dminsig_passpidcuts__2->SetBinContent(165,49);
   dminsig_passpidcuts__2->SetBinContent(166,51);
   dminsig_passpidcuts__2->SetBinContent(167,55);
   dminsig_passpidcuts__2->SetBinContent(168,68);
   dminsig_passpidcuts__2->SetBinContent(169,58);
   dminsig_passpidcuts__2->SetBinContent(170,58);
   dminsig_passpidcuts__2->SetBinContent(171,66);
   dminsig_passpidcuts__2->SetBinContent(172,60);
   dminsig_passpidcuts__2->SetBinContent(173,46);
   dminsig_passpidcuts__2->SetBinContent(174,57);
   dminsig_passpidcuts__2->SetBinContent(175,50);
   dminsig_passpidcuts__2->SetBinContent(176,65);
   dminsig_passpidcuts__2->SetBinContent(177,50);
   dminsig_passpidcuts__2->SetBinContent(178,40);
   dminsig_passpidcuts__2->SetBinContent(179,74);
   dminsig_passpidcuts__2->SetBinContent(180,62);
   dminsig_passpidcuts__2->SetBinContent(181,36);
   dminsig_passpidcuts__2->SetBinContent(182,37);
   dminsig_passpidcuts__2->SetBinContent(183,56);
   dminsig_passpidcuts__2->SetBinContent(184,45);
   dminsig_passpidcuts__2->SetBinContent(185,46);
   dminsig_passpidcuts__2->SetBinContent(186,50);
   dminsig_passpidcuts__2->SetBinContent(187,48);
   dminsig_passpidcuts__2->SetBinContent(188,61);
   dminsig_passpidcuts__2->SetBinContent(189,22);
   dminsig_passpidcuts__2->SetEntries(28195);
   dminsig_passpidcuts__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   dminsig_passpidcuts__2->SetFillColor(ci);

   ci = TColor::GetColor("#6666ff");
   dminsig_passpidcuts__2->SetLineColor(ci);
   dminsig_passpidcuts__2->SetLineWidth(2);
   dminsig_passpidcuts__2->SetMarkerStyle(24);
   dminsig_passpidcuts__2->SetMarkerSize(0.8);
  dminsig_passpidcuts__2->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K}^{+}#it{K}^{#minus}#it{#pi}^{#minus}) [MeV/#font[12]{c}^{2}]}");
   dminsig_passpidcuts__2->GetXaxis()->SetRange(11,190);
   dminsig_passpidcuts__2->GetXaxis()->SetNdivisions(-505);
   dminsig_passpidcuts__2->GetXaxis()->SetLabelFont(132);
   dminsig_passpidcuts__2->GetXaxis()->SetLabelOffset(0.02);
   dminsig_passpidcuts__2->GetXaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__2->GetXaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__2->GetXaxis()->SetTitleFont(132);
   dminsig_passpidcuts__2->GetYaxis()->SetTitle("#font[132]{Candidates/(1 MeV/#font[12]{c}^{2})}");
   dminsig_passpidcuts__2->GetYaxis()->SetLabelFont(132);
   dminsig_passpidcuts__2->GetYaxis()->SetTitleOffset(1.);
   dminsig_passpidcuts__2->GetYaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__2->GetYaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__2->GetYaxis()->SetTitleFont(132);
   dminsig_passpidcuts__2->GetZaxis()->SetLabelFont(42);
   dminsig_passpidcuts__2->GetZaxis()->SetLabelSize(0.06);
   dminsig_passpidcuts__2->GetZaxis()->SetTitleSize(0.05);
   dminsig_passpidcuts__2->GetZaxis()->SetTitleFont(42);
   dminsig_passpidcuts__2->Draw("");
   TText *text = new TText(0.75,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.09);
   text->Draw();
   
   TLegend *leg = new TLegend(0.58,0.75,0.9,0.775,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","#it{D_{s}}^{#minus} #rightarrow Nonresonant","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig8b.pdf");
   canvas->SaveAs("Fig8b.eps");
   canvas->SaveAs("Fig8b.png");
   canvas->SaveAs("Fig8b.root.svnfool");
}


==> figs/Fig8c.C <==
void Fig8c()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 15:51:26 2017) by ROOT version6.08/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   canvas->SetHighLightColor(2);
   canvas->Range(1848.278,-693.28,2086.689,2773.12);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.175);
   canvas->SetRightMargin(0.07);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1F *dminsig_passpidcuts__3 = new TH1F("dminsig_passpidcuts__3","",200,1880,2080);
   dminsig_passpidcuts__3->SetBinContent(6,23);
   dminsig_passpidcuts__3->SetBinContent(7,26);
   dminsig_passpidcuts__3->SetBinContent(8,16);
   dminsig_passpidcuts__3->SetBinContent(9,27);
   dminsig_passpidcuts__3->SetBinContent(10,13);
   dminsig_passpidcuts__3->SetBinContent(11,18);
   dminsig_passpidcuts__3->SetBinContent(12,20);
   dminsig_passpidcuts__3->SetBinContent(13,26);
   dminsig_passpidcuts__3->SetBinContent(14,20);
   dminsig_passpidcuts__3->SetBinContent(15,17);
   dminsig_passpidcuts__3->SetBinContent(16,13);
   dminsig_passpidcuts__3->SetBinContent(17,8);
   dminsig_passpidcuts__3->SetBinContent(18,15);
   dminsig_passpidcuts__3->SetBinContent(19,17);
   dminsig_passpidcuts__3->SetBinContent(20,13);
   dminsig_passpidcuts__3->SetBinContent(21,18);
   dminsig_passpidcuts__3->SetBinContent(22,22);
   dminsig_passpidcuts__3->SetBinContent(23,15);
   dminsig_passpidcuts__3->SetBinContent(24,15);
   dminsig_passpidcuts__3->SetBinContent(25,16);
   dminsig_passpidcuts__3->SetBinContent(26,10);
   dminsig_passpidcuts__3->SetBinContent(27,12);
   dminsig_passpidcuts__3->SetBinContent(28,14);
   dminsig_passpidcuts__3->SetBinContent(29,10);
   dminsig_passpidcuts__3->SetBinContent(30,11);
   dminsig_passpidcuts__3->SetBinContent(31,12);
   dminsig_passpidcuts__3->SetBinContent(32,11);
   dminsig_passpidcuts__3->SetBinContent(33,12);
   dminsig_passpidcuts__3->SetBinContent(34,8);
   dminsig_passpidcuts__3->SetBinContent(35,21);
   dminsig_passpidcuts__3->SetBinContent(36,15);
   dminsig_passpidcuts__3->SetBinContent(37,15);
   dminsig_passpidcuts__3->SetBinContent(38,9);
   dminsig_passpidcuts__3->SetBinContent(39,9);
   dminsig_passpidcuts__3->SetBinContent(40,13);
   dminsig_passpidcuts__3->SetBinContent(41,15);
   dminsig_passpidcuts__3->SetBinContent(42,12);
   dminsig_passpidcuts__3->SetBinContent(43,13);
   dminsig_passpidcuts__3->SetBinContent(44,15);
   dminsig_passpidcuts__3->SetBinContent(45,7);
   dminsig_passpidcuts__3->SetBinContent(46,18);
   dminsig_passpidcuts__3->SetBinContent(47,15);
   dminsig_passpidcuts__3->SetBinContent(48,16);
   dminsig_passpidcuts__3->SetBinContent(49,18);
   dminsig_passpidcuts__3->SetBinContent(50,17);
   dminsig_passpidcuts__3->SetBinContent(51,16);
   dminsig_passpidcuts__3->SetBinContent(52,19);
   dminsig_passpidcuts__3->SetBinContent(53,23);
   dminsig_passpidcuts__3->SetBinContent(54,16);
   dminsig_passpidcuts__3->SetBinContent(55,17);
   dminsig_passpidcuts__3->SetBinContent(56,15);
   dminsig_passpidcuts__3->SetBinContent(57,23);
   dminsig_passpidcuts__3->SetBinContent(58,35);
   dminsig_passpidcuts__3->SetBinContent(59,25);
   dminsig_passpidcuts__3->SetBinContent(60,24);
   dminsig_passpidcuts__3->SetBinContent(61,32);
   dminsig_passpidcuts__3->SetBinContent(62,32);
   dminsig_passpidcuts__3->SetBinContent(63,30);
   dminsig_passpidcuts__3->SetBinContent(64,39);
   dminsig_passpidcuts__3->SetBinContent(65,36);
   dminsig_passpidcuts__3->SetBinContent(66,47);
   dminsig_passpidcuts__3->SetBinContent(67,57);
   dminsig_passpidcuts__3->SetBinContent(68,74);
   dminsig_passpidcuts__3->SetBinContent(69,69);
   dminsig_passpidcuts__3->SetBinContent(70,104);
   dminsig_passpidcuts__3->SetBinContent(71,107);
   dminsig_passpidcuts__3->SetBinContent(72,133);
   dminsig_passpidcuts__3->SetBinContent(73,152);
   dminsig_passpidcuts__3->SetBinContent(74,194);
   dminsig_passpidcuts__3->SetBinContent(75,214);
   dminsig_passpidcuts__3->SetBinContent(76,275);
   dminsig_passpidcuts__3->SetBinContent(77,356);
   dminsig_passpidcuts__3->SetBinContent(78,386);
   dminsig_passpidcuts__3->SetBinContent(79,505);
   dminsig_passpidcuts__3->SetBinContent(80,610);
   dminsig_passpidcuts__3->SetBinContent(81,821);
   dminsig_passpidcuts__3->SetBinContent(82,948);
   dminsig_passpidcuts__3->SetBinContent(83,1251);
   dminsig_passpidcuts__3->SetBinContent(84,1367);
   dminsig_passpidcuts__3->SetBinContent(85,1740);
   dminsig_passpidcuts__3->SetBinContent(86,1804);
   dminsig_passpidcuts__3->SetBinContent(87,2181);
   dminsig_passpidcuts__3->SetBinContent(88,2314);
   dminsig_passpidcuts__3->SetBinContent(89,2357);
   dminsig_passpidcuts__3->SetBinContent(90,2415);
   dminsig_passpidcuts__3->SetBinContent(91,2345);
   dminsig_passpidcuts__3->SetBinContent(92,2476);
   dminsig_passpidcuts__3->SetBinContent(93,2119);
   dminsig_passpidcuts__3->SetBinContent(94,2002);
   dminsig_passpidcuts__3->SetBinContent(95,1672);
   dminsig_passpidcuts__3->SetBinContent(96,1518);
   dminsig_passpidcuts__3->SetBinContent(97,1336);
   dminsig_passpidcuts__3->SetBinContent(98,1091);
   dminsig_passpidcuts__3->SetBinContent(99,878);
   dminsig_passpidcuts__3->SetBinContent(100,744);
   dminsig_passpidcuts__3->SetBinContent(101,610);
   dminsig_passpidcuts__3->SetBinContent(102,473);
   dminsig_passpidcuts__3->SetBinContent(103,365);
   dminsig_passpidcuts__3->SetBinContent(104,280);
   dminsig_passpidcuts__3->SetBinContent(105,245);
   dminsig_passpidcuts__3->SetBinContent(106,192);
   dminsig_passpidcuts__3->SetBinContent(107,153);
   dminsig_passpidcuts__3->SetBinContent(108,136);
   dminsig_passpidcuts__3->SetBinContent(109,90);
   dminsig_passpidcuts__3->SetBinContent(110,78);
   dminsig_passpidcuts__3->SetBinContent(111,68);
   dminsig_passpidcuts__3->SetBinContent(112,60);
   dminsig_passpidcuts__3->SetBinContent(113,46);
   dminsig_passpidcuts__3->SetBinContent(114,43);
   dminsig_passpidcuts__3->SetBinContent(115,38);
   dminsig_passpidcuts__3->SetBinContent(116,35);
   dminsig_passpidcuts__3->SetBinContent(117,32);
   dminsig_passpidcuts__3->SetBinContent(118,25);
   dminsig_passpidcuts__3->SetBinContent(119,23);
   dminsig_passpidcuts__3->SetBinContent(120,23);
   dminsig_passpidcuts__3->SetBinContent(121,20);
   dminsig_passpidcuts__3->SetBinContent(122,24);
   dminsig_passpidcuts__3->SetBinContent(123,23);
   dminsig_passpidcuts__3->SetBinContent(124,12);
   dminsig_passpidcuts__3->SetBinContent(125,19);
   dminsig_passpidcuts__3->SetBinContent(126,20);
   dminsig_passpidcuts__3->SetBinContent(127,12);
   dminsig_passpidcuts__3->SetBinContent(128,12);
   dminsig_passpidcuts__3->SetBinContent(129,9);
   dminsig_passpidcuts__3->SetBinContent(130,17);
   dminsig_passpidcuts__3->SetBinContent(131,12);
   dminsig_passpidcuts__3->SetBinContent(132,18);
   dminsig_passpidcuts__3->SetBinContent(133,8);
   dminsig_passpidcuts__3->SetBinContent(134,20);
   dminsig_passpidcuts__3->SetBinContent(135,11);
   dminsig_passpidcuts__3->SetBinContent(136,7);
   dminsig_passpidcuts__3->SetBinContent(137,9);
   dminsig_passpidcuts__3->SetBinContent(138,19);
   dminsig_passpidcuts__3->SetBinContent(139,10);
   dminsig_passpidcuts__3->SetBinContent(140,11);
   dminsig_passpidcuts__3->SetBinContent(141,7);
   dminsig_passpidcuts__3->SetBinContent(142,16);
   dminsig_passpidcuts__3->SetBinContent(143,4);
   dminsig_passpidcuts__3->SetBinContent(144,13);
   dminsig_passpidcuts__3->SetBinContent(145,6);
   dminsig_passpidcuts__3->SetBinContent(146,13);
   dminsig_passpidcuts__3->SetBinContent(147,13);
   dminsig_passpidcuts__3->SetBinContent(148,15);
   dminsig_passpidcuts__3->SetBinContent(149,11);
   dminsig_passpidcuts__3->SetBinContent(150,12);
   dminsig_passpidcuts__3->SetBinContent(151,11);
   dminsig_passpidcuts__3->SetBinContent(152,12);
   dminsig_passpidcuts__3->SetBinContent(153,14);
   dminsig_passpidcuts__3->SetBinContent(154,12);
   dminsig_passpidcuts__3->SetBinContent(155,13);
   dminsig_passpidcuts__3->SetBinContent(156,16);
   dminsig_passpidcuts__3->SetBinContent(157,14);
   dminsig_passpidcuts__3->SetBinContent(158,10);
   dminsig_passpidcuts__3->SetBinContent(159,8);
   dminsig_passpidcuts__3->SetBinContent(160,11);
   dminsig_passpidcuts__3->SetBinContent(161,13);
   dminsig_passpidcuts__3->SetBinContent(162,9);
   dminsig_passpidcuts__3->SetBinContent(163,11);
   dminsig_passpidcuts__3->SetBinContent(164,15);
   dminsig_passpidcuts__3->SetBinContent(165,10);
   dminsig_passpidcuts__3->SetBinContent(166,6);
   dminsig_passpidcuts__3->SetBinContent(167,10);
   dminsig_passpidcuts__3->SetBinContent(168,15);
   dminsig_passpidcuts__3->SetBinContent(169,8);
   dminsig_passpidcuts__3->SetBinContent(170,5);
   dminsig_passpidcuts__3->SetBinContent(171,6);
   dminsig_passpidcuts__3->SetBinContent(172,9);
   dminsig_passpidcuts__3->SetBinContent(173,15);
   dminsig_passpidcuts__3->SetBinContent(174,14);
   dminsig_passpidcuts__3->SetBinContent(175,9);
   dminsig_passpidcuts__3->SetBinContent(176,3);
   dminsig_passpidcuts__3->SetBinContent(177,9);
   dminsig_passpidcuts__3->SetBinContent(178,7);
   dminsig_passpidcuts__3->SetBinContent(179,14);
   dminsig_passpidcuts__3->SetBinContent(180,12);
   dminsig_passpidcuts__3->SetBinContent(181,10);
   dminsig_passpidcuts__3->SetBinContent(182,7);
   dminsig_passpidcuts__3->SetBinContent(183,8);
   dminsig_passpidcuts__3->SetBinContent(184,10);
   dminsig_passpidcuts__3->SetBinContent(185,8);
   dminsig_passpidcuts__3->SetBinContent(186,5);
   dminsig_passpidcuts__3->SetBinContent(187,7);
   dminsig_passpidcuts__3->SetBinContent(188,8);
   dminsig_passpidcuts__3->SetBinContent(189,5);
   dminsig_passpidcuts__3->SetEntries(41537);
   dminsig_passpidcuts__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   dminsig_passpidcuts__3->SetFillColor(ci);

   ci = TColor::GetColor("#6666ff");
   dminsig_passpidcuts__3->SetLineColor(ci);
   dminsig_passpidcuts__3->SetLineWidth(2);
   dminsig_passpidcuts__3->SetMarkerStyle(24);
   dminsig_passpidcuts__3->SetMarkerSize(0.8);
    dminsig_passpidcuts__3->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K}^{+}#it{K}^{#minus}#it{#pi}^{#minus}) [MeV/#font[12]{c}^{2}]}");
   dminsig_passpidcuts__3->GetXaxis()->SetRange(11,190);
   dminsig_passpidcuts__3->GetXaxis()->SetNdivisions(-505);
   dminsig_passpidcuts__3->GetXaxis()->SetLabelFont(132);
   dminsig_passpidcuts__3->GetXaxis()->SetLabelOffset(0.02);
   dminsig_passpidcuts__3->GetXaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__3->GetXaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__3->GetXaxis()->SetTitleFont(132);
   dminsig_passpidcuts__3->GetYaxis()->SetTitle("#font[132]{Candidates/(1 MeV/#font[12]{c}^{2})}");
   dminsig_passpidcuts__3->GetYaxis()->SetLabelFont(132);
   dminsig_passpidcuts__3->GetYaxis()->SetTitleOffset(1.);
   dminsig_passpidcuts__3->GetYaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__3->GetYaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__3->GetYaxis()->SetTitleFont(132);
   dminsig_passpidcuts__3->GetZaxis()->SetLabelFont(42);
   dminsig_passpidcuts__3->GetZaxis()->SetLabelSize(0.06);
   dminsig_passpidcuts__3->GetZaxis()->SetTitleSize(0.05);
   dminsig_passpidcuts__3->GetZaxis()->SetTitleFont(42);
   dminsig_passpidcuts__3->Draw("");
   TText *text = new TText(0.75,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.09);
   text->Draw();
   
   TLegend *leg = new TLegend(0.61,0.75,0.9,0.775,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
  TLegendEntry *entry=leg->AddEntry("NULL","#it{D_{s}}^{#minus} #rightarrow #it{#phi}(1020)#it{#pi}^{#minus}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig8c.pdf");
   canvas->SaveAs("Fig8c.eps");
   canvas->SaveAs("Fig8c.png");
   canvas->SaveAs("Fig8c.root.svnfool");
}


==> figs/Fig8d.C <==
void Fig8d()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 15:51:26 2017) by ROOT version6.08/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   canvas->SetHighLightColor(2);
   canvas->Range(1848.278,-101.36,2086.689,405.44);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.175);
   canvas->SetRightMargin(0.07);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1F *dminsig_passpidcuts__4 = new TH1F("dminsig_passpidcuts__4","",200,1880,2080);
   dminsig_passpidcuts__4->SetBinContent(6,38);
   dminsig_passpidcuts__4->SetBinContent(7,28);
   dminsig_passpidcuts__4->SetBinContent(8,32);
   dminsig_passpidcuts__4->SetBinContent(9,30);
   dminsig_passpidcuts__4->SetBinContent(10,30);
   dminsig_passpidcuts__4->SetBinContent(11,19);
   dminsig_passpidcuts__4->SetBinContent(12,29);
   dminsig_passpidcuts__4->SetBinContent(13,20);
   dminsig_passpidcuts__4->SetBinContent(14,24);
   dminsig_passpidcuts__4->SetBinContent(15,26);
   dminsig_passpidcuts__4->SetBinContent(16,19);
   dminsig_passpidcuts__4->SetBinContent(17,31);
   dminsig_passpidcuts__4->SetBinContent(18,21);
   dminsig_passpidcuts__4->SetBinContent(19,37);
   dminsig_passpidcuts__4->SetBinContent(20,24);
   dminsig_passpidcuts__4->SetBinContent(21,14);
   dminsig_passpidcuts__4->SetBinContent(22,20);
   dminsig_passpidcuts__4->SetBinContent(23,12);
   dminsig_passpidcuts__4->SetBinContent(24,20);
   dminsig_passpidcuts__4->SetBinContent(25,12);
   dminsig_passpidcuts__4->SetBinContent(26,16);
   dminsig_passpidcuts__4->SetBinContent(27,18);
   dminsig_passpidcuts__4->SetBinContent(28,19);
   dminsig_passpidcuts__4->SetBinContent(29,11);
   dminsig_passpidcuts__4->SetBinContent(30,10);
   dminsig_passpidcuts__4->SetBinContent(31,6);
   dminsig_passpidcuts__4->SetBinContent(32,11);
   dminsig_passpidcuts__4->SetBinContent(33,7);
   dminsig_passpidcuts__4->SetBinContent(34,4);
   dminsig_passpidcuts__4->SetBinContent(35,9);
   dminsig_passpidcuts__4->SetBinContent(36,8);
   dminsig_passpidcuts__4->SetBinContent(37,5);
   dminsig_passpidcuts__4->SetBinContent(38,9);
   dminsig_passpidcuts__4->SetBinContent(39,3);
   dminsig_passpidcuts__4->SetBinContent(40,8);
   dminsig_passpidcuts__4->SetBinContent(41,7);
   dminsig_passpidcuts__4->SetBinContent(42,4);
   dminsig_passpidcuts__4->SetBinContent(43,10);
   dminsig_passpidcuts__4->SetBinContent(44,3);
   dminsig_passpidcuts__4->SetBinContent(45,7);
   dminsig_passpidcuts__4->SetBinContent(46,3);
   dminsig_passpidcuts__4->SetBinContent(47,7);
   dminsig_passpidcuts__4->SetBinContent(48,10);
   dminsig_passpidcuts__4->SetBinContent(49,11);
   dminsig_passpidcuts__4->SetBinContent(50,11);
   dminsig_passpidcuts__4->SetBinContent(51,6);
   dminsig_passpidcuts__4->SetBinContent(52,5);
   dminsig_passpidcuts__4->SetBinContent(53,10);
   dminsig_passpidcuts__4->SetBinContent(54,9);
   dminsig_passpidcuts__4->SetBinContent(55,6);
   dminsig_passpidcuts__4->SetBinContent(56,9);
   dminsig_passpidcuts__4->SetBinContent(57,12);
   dminsig_passpidcuts__4->SetBinContent(58,11);
   dminsig_passpidcuts__4->SetBinContent(59,6);
   dminsig_passpidcuts__4->SetBinContent(60,11);
   dminsig_passpidcuts__4->SetBinContent(61,16);
   dminsig_passpidcuts__4->SetBinContent(62,16);
   dminsig_passpidcuts__4->SetBinContent(63,19);
   dminsig_passpidcuts__4->SetBinContent(64,10);
   dminsig_passpidcuts__4->SetBinContent(65,17);
   dminsig_passpidcuts__4->SetBinContent(66,15);
   dminsig_passpidcuts__4->SetBinContent(67,20);
   dminsig_passpidcuts__4->SetBinContent(68,26);
   dminsig_passpidcuts__4->SetBinContent(69,33);
   dminsig_passpidcuts__4->SetBinContent(70,33);
   dminsig_passpidcuts__4->SetBinContent(71,29);
   dminsig_passpidcuts__4->SetBinContent(72,38);
   dminsig_passpidcuts__4->SetBinContent(73,51);
   dminsig_passpidcuts__4->SetBinContent(74,56);
   dminsig_passpidcuts__4->SetBinContent(75,56);
   dminsig_passpidcuts__4->SetBinContent(76,78);
   dminsig_passpidcuts__4->SetBinContent(77,88);
   dminsig_passpidcuts__4->SetBinContent(78,93);
   dminsig_passpidcuts__4->SetBinContent(79,113);
   dminsig_passpidcuts__4->SetBinContent(80,139);
   dminsig_passpidcuts__4->SetBinContent(81,172);
   dminsig_passpidcuts__4->SetBinContent(82,194);
   dminsig_passpidcuts__4->SetBinContent(83,229);
   dminsig_passpidcuts__4->SetBinContent(84,195);
   dminsig_passpidcuts__4->SetBinContent(85,255);
   dminsig_passpidcuts__4->SetBinContent(86,286);
   dminsig_passpidcuts__4->SetBinContent(87,322);
   dminsig_passpidcuts__4->SetBinContent(88,297);
   dminsig_passpidcuts__4->SetBinContent(89,334);
   dminsig_passpidcuts__4->SetBinContent(90,332);
   dminsig_passpidcuts__4->SetBinContent(91,362);
   dminsig_passpidcuts__4->SetBinContent(92,350);
   dminsig_passpidcuts__4->SetBinContent(93,343);
   dminsig_passpidcuts__4->SetBinContent(94,323);
   dminsig_passpidcuts__4->SetBinContent(95,322);
   dminsig_passpidcuts__4->SetBinContent(96,274);
   dminsig_passpidcuts__4->SetBinContent(97,246);
   dminsig_passpidcuts__4->SetBinContent(98,218);
   dminsig_passpidcuts__4->SetBinContent(99,188);
   dminsig_passpidcuts__4->SetBinContent(100,166);
   dminsig_passpidcuts__4->SetBinContent(101,180);
   dminsig_passpidcuts__4->SetBinContent(102,135);
   dminsig_passpidcuts__4->SetBinContent(103,84);
   dminsig_passpidcuts__4->SetBinContent(104,90);
   dminsig_passpidcuts__4->SetBinContent(105,85);
   dminsig_passpidcuts__4->SetBinContent(106,66);
   dminsig_passpidcuts__4->SetBinContent(107,45);
   dminsig_passpidcuts__4->SetBinContent(108,55);
   dminsig_passpidcuts__4->SetBinContent(109,42);
   dminsig_passpidcuts__4->SetBinContent(110,32);
   dminsig_passpidcuts__4->SetBinContent(111,31);
   dminsig_passpidcuts__4->SetBinContent(112,21);
   dminsig_passpidcuts__4->SetBinContent(113,20);
   dminsig_passpidcuts__4->SetBinContent(114,23);
   dminsig_passpidcuts__4->SetBinContent(115,22);
   dminsig_passpidcuts__4->SetBinContent(116,14);
   dminsig_passpidcuts__4->SetBinContent(117,13);
   dminsig_passpidcuts__4->SetBinContent(118,18);
   dminsig_passpidcuts__4->SetBinContent(119,13);
   dminsig_passpidcuts__4->SetBinContent(120,10);
   dminsig_passpidcuts__4->SetBinContent(121,5);
   dminsig_passpidcuts__4->SetBinContent(122,11);
   dminsig_passpidcuts__4->SetBinContent(123,4);
   dminsig_passpidcuts__4->SetBinContent(124,14);
   dminsig_passpidcuts__4->SetBinContent(125,12);
   dminsig_passpidcuts__4->SetBinContent(126,5);
   dminsig_passpidcuts__4->SetBinContent(127,7);
   dminsig_passpidcuts__4->SetBinContent(128,10);
   dminsig_passpidcuts__4->SetBinContent(129,8);
   dminsig_passpidcuts__4->SetBinContent(130,9);
   dminsig_passpidcuts__4->SetBinContent(131,10);
   dminsig_passpidcuts__4->SetBinContent(132,7);
   dminsig_passpidcuts__4->SetBinContent(133,7);
   dminsig_passpidcuts__4->SetBinContent(134,7);
   dminsig_passpidcuts__4->SetBinContent(135,10);
   dminsig_passpidcuts__4->SetBinContent(136,6);
   dminsig_passpidcuts__4->SetBinContent(137,7);
   dminsig_passpidcuts__4->SetBinContent(138,8);
   dminsig_passpidcuts__4->SetBinContent(139,6);
   dminsig_passpidcuts__4->SetBinContent(140,4);
   dminsig_passpidcuts__4->SetBinContent(141,4);
   dminsig_passpidcuts__4->SetBinContent(142,6);
   dminsig_passpidcuts__4->SetBinContent(143,5);
   dminsig_passpidcuts__4->SetBinContent(144,8);
   dminsig_passpidcuts__4->SetBinContent(145,5);
   dminsig_passpidcuts__4->SetBinContent(146,7);
   dminsig_passpidcuts__4->SetBinContent(147,4);
   dminsig_passpidcuts__4->SetBinContent(148,4);
   dminsig_passpidcuts__4->SetBinContent(149,10);
   dminsig_passpidcuts__4->SetBinContent(150,5);
   dminsig_passpidcuts__4->SetBinContent(151,8);
   dminsig_passpidcuts__4->SetBinContent(152,4);
   dminsig_passpidcuts__4->SetBinContent(153,2);
   dminsig_passpidcuts__4->SetBinContent(154,5);
   dminsig_passpidcuts__4->SetBinContent(155,7);
   dminsig_passpidcuts__4->SetBinContent(156,10);
   dminsig_passpidcuts__4->SetBinContent(157,4);
   dminsig_passpidcuts__4->SetBinContent(158,4);
   dminsig_passpidcuts__4->SetBinContent(159,11);
   dminsig_passpidcuts__4->SetBinContent(160,10);
   dminsig_passpidcuts__4->SetBinContent(161,6);
   dminsig_passpidcuts__4->SetBinContent(162,8);
   dminsig_passpidcuts__4->SetBinContent(163,3);
   dminsig_passpidcuts__4->SetBinContent(164,7);
   dminsig_passpidcuts__4->SetBinContent(165,8);
   dminsig_passpidcuts__4->SetBinContent(166,7);
   dminsig_passpidcuts__4->SetBinContent(167,8);
   dminsig_passpidcuts__4->SetBinContent(168,6);
   dminsig_passpidcuts__4->SetBinContent(169,7);
   dminsig_passpidcuts__4->SetBinContent(170,6);
   dminsig_passpidcuts__4->SetBinContent(171,3);
   dminsig_passpidcuts__4->SetBinContent(172,4);
   dminsig_passpidcuts__4->SetBinContent(173,11);
   dminsig_passpidcuts__4->SetBinContent(174,7);
   dminsig_passpidcuts__4->SetBinContent(175,6);
   dminsig_passpidcuts__4->SetBinContent(176,16);
   dminsig_passpidcuts__4->SetBinContent(177,7);
   dminsig_passpidcuts__4->SetBinContent(178,7);
   dminsig_passpidcuts__4->SetBinContent(179,4);
   dminsig_passpidcuts__4->SetBinContent(180,4);
   dminsig_passpidcuts__4->SetBinContent(181,7);
   dminsig_passpidcuts__4->SetBinContent(182,5);
   dminsig_passpidcuts__4->SetBinContent(183,6);
   dminsig_passpidcuts__4->SetBinContent(184,4);
   dminsig_passpidcuts__4->SetBinContent(185,7);
   dminsig_passpidcuts__4->SetBinContent(186,11);
   dminsig_passpidcuts__4->SetBinContent(187,11);
   dminsig_passpidcuts__4->SetBinContent(188,6);
   dminsig_passpidcuts__4->SetBinContent(189,4);
   dminsig_passpidcuts__4->SetEntries(8617);
   dminsig_passpidcuts__4->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   dminsig_passpidcuts__4->SetFillColor(ci);

   ci = TColor::GetColor("#6666ff");
   dminsig_passpidcuts__4->SetLineColor(ci);
   dminsig_passpidcuts__4->SetLineWidth(2);
   dminsig_passpidcuts__4->SetMarkerStyle(24);
   dminsig_passpidcuts__4->SetMarkerSize(0.8);
    dminsig_passpidcuts__4->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{K}^{#minus}#it{#pi}^{#minus}#it{#pi}^{+}) [MeV/#font[12]{c}^{2}]}");
   dminsig_passpidcuts__4->GetXaxis()->SetRange(11,190);
   dminsig_passpidcuts__4->GetYaxis()->SetTitleOffset(1.);
   dminsig_passpidcuts__4->GetXaxis()->SetNdivisions(-505);
   dminsig_passpidcuts__4->GetXaxis()->SetLabelFont(132);
   dminsig_passpidcuts__4->GetXaxis()->SetLabelOffset(0.02);
   dminsig_passpidcuts__4->GetXaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__4->GetXaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__4->GetXaxis()->SetTitleFont(132);
   dminsig_passpidcuts__4->GetYaxis()->SetTitle("#font[132]{Candidates/(1 MeV/#font[12]{c}^{2})}");
   dminsig_passpidcuts__4->GetYaxis()->SetLabelFont(132);
   dminsig_passpidcuts__4->GetYaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__4->GetYaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__4->GetYaxis()->SetTitleFont(132);
   dminsig_passpidcuts__4->GetZaxis()->SetLabelFont(42);
   dminsig_passpidcuts__4->GetZaxis()->SetLabelSize(0.06);
   dminsig_passpidcuts__4->GetZaxis()->SetTitleSize(0.05);
   dminsig_passpidcuts__4->GetZaxis()->SetTitleFont(42);
   dminsig_passpidcuts__4->Draw("");
   TText *text = new TText(0.75,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.09);
   text->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig8d.pdf");
   canvas->SaveAs("Fig8d.eps");
   canvas->SaveAs("Fig8d.png");
   canvas->SaveAs("Fig8d.root.svnfool");
}


==> figs/Fig8e.C <==
void Fig8e()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Thu Nov  9 15:51:27 2017) by ROOT version6.08/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1200,800);
   canvas->SetHighLightColor(2);
   canvas->Range(1848.278,-221.48,2086.689,885.92);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.175);
   canvas->SetRightMargin(0.07);
   canvas->SetTopMargin(0.05);
   canvas->SetBottomMargin(0.2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1F *dminsig_passpidcuts__5 = new TH1F("dminsig_passpidcuts__5","",200,1880,2080);
   dminsig_passpidcuts__5->SetBinContent(6,51);
   dminsig_passpidcuts__5->SetBinContent(7,49);
   dminsig_passpidcuts__5->SetBinContent(8,34);
   dminsig_passpidcuts__5->SetBinContent(9,33);
   dminsig_passpidcuts__5->SetBinContent(10,56);
   dminsig_passpidcuts__5->SetBinContent(11,34);
   dminsig_passpidcuts__5->SetBinContent(12,37);
   dminsig_passpidcuts__5->SetBinContent(13,36);
   dminsig_passpidcuts__5->SetBinContent(14,47);
   dminsig_passpidcuts__5->SetBinContent(15,48);
   dminsig_passpidcuts__5->SetBinContent(16,37);
   dminsig_passpidcuts__5->SetBinContent(17,31);
   dminsig_passpidcuts__5->SetBinContent(18,33);
   dminsig_passpidcuts__5->SetBinContent(19,26);
   dminsig_passpidcuts__5->SetBinContent(20,28);
   dminsig_passpidcuts__5->SetBinContent(21,28);
   dminsig_passpidcuts__5->SetBinContent(22,33);
   dminsig_passpidcuts__5->SetBinContent(23,22);
   dminsig_passpidcuts__5->SetBinContent(24,29);
   dminsig_passpidcuts__5->SetBinContent(25,23);
   dminsig_passpidcuts__5->SetBinContent(26,32);
   dminsig_passpidcuts__5->SetBinContent(27,24);
   dminsig_passpidcuts__5->SetBinContent(28,28);
   dminsig_passpidcuts__5->SetBinContent(29,19);
   dminsig_passpidcuts__5->SetBinContent(30,24);
   dminsig_passpidcuts__5->SetBinContent(31,30);
   dminsig_passpidcuts__5->SetBinContent(32,20);
   dminsig_passpidcuts__5->SetBinContent(33,30);
   dminsig_passpidcuts__5->SetBinContent(34,18);
   dminsig_passpidcuts__5->SetBinContent(35,20);
   dminsig_passpidcuts__5->SetBinContent(36,23);
   dminsig_passpidcuts__5->SetBinContent(37,20);
   dminsig_passpidcuts__5->SetBinContent(38,20);
   dminsig_passpidcuts__5->SetBinContent(39,15);
   dminsig_passpidcuts__5->SetBinContent(40,32);
   dminsig_passpidcuts__5->SetBinContent(41,22);
   dminsig_passpidcuts__5->SetBinContent(42,29);
   dminsig_passpidcuts__5->SetBinContent(43,25);
   dminsig_passpidcuts__5->SetBinContent(44,21);
   dminsig_passpidcuts__5->SetBinContent(45,17);
   dminsig_passpidcuts__5->SetBinContent(46,25);
   dminsig_passpidcuts__5->SetBinContent(47,21);
   dminsig_passpidcuts__5->SetBinContent(48,23);
   dminsig_passpidcuts__5->SetBinContent(49,23);
   dminsig_passpidcuts__5->SetBinContent(50,30);
   dminsig_passpidcuts__5->SetBinContent(51,30);
   dminsig_passpidcuts__5->SetBinContent(52,28);
   dminsig_passpidcuts__5->SetBinContent(53,29);
   dminsig_passpidcuts__5->SetBinContent(54,24);
   dminsig_passpidcuts__5->SetBinContent(55,27);
   dminsig_passpidcuts__5->SetBinContent(56,32);
   dminsig_passpidcuts__5->SetBinContent(57,37);
   dminsig_passpidcuts__5->SetBinContent(58,45);
   dminsig_passpidcuts__5->SetBinContent(59,51);
   dminsig_passpidcuts__5->SetBinContent(60,52);
   dminsig_passpidcuts__5->SetBinContent(61,51);
   dminsig_passpidcuts__5->SetBinContent(62,49);
   dminsig_passpidcuts__5->SetBinContent(63,50);
   dminsig_passpidcuts__5->SetBinContent(64,68);
   dminsig_passpidcuts__5->SetBinContent(65,82);
   dminsig_passpidcuts__5->SetBinContent(66,88);
   dminsig_passpidcuts__5->SetBinContent(67,83);
   dminsig_passpidcuts__5->SetBinContent(68,99);
   dminsig_passpidcuts__5->SetBinContent(69,81);
   dminsig_passpidcuts__5->SetBinContent(70,136);
   dminsig_passpidcuts__5->SetBinContent(71,152);
   dminsig_passpidcuts__5->SetBinContent(72,158);
   dminsig_passpidcuts__5->SetBinContent(73,155);
   dminsig_passpidcuts__5->SetBinContent(74,201);
   dminsig_passpidcuts__5->SetBinContent(75,222);
   dminsig_passpidcuts__5->SetBinContent(76,229);
   dminsig_passpidcuts__5->SetBinContent(77,297);
   dminsig_passpidcuts__5->SetBinContent(78,319);
   dminsig_passpidcuts__5->SetBinContent(79,342);
   dminsig_passpidcuts__5->SetBinContent(80,434);
   dminsig_passpidcuts__5->SetBinContent(81,413);
   dminsig_passpidcuts__5->SetBinContent(82,484);
   dminsig_passpidcuts__5->SetBinContent(83,528);
   dminsig_passpidcuts__5->SetBinContent(84,573);
   dminsig_passpidcuts__5->SetBinContent(85,624);
   dminsig_passpidcuts__5->SetBinContent(86,648);
   dminsig_passpidcuts__5->SetBinContent(87,693);
   dminsig_passpidcuts__5->SetBinContent(88,743);
   dminsig_passpidcuts__5->SetBinContent(89,715);
   dminsig_passpidcuts__5->SetBinContent(90,771);
   dminsig_passpidcuts__5->SetBinContent(91,764);
   dminsig_passpidcuts__5->SetBinContent(92,746);
   dminsig_passpidcuts__5->SetBinContent(93,730);
   dminsig_passpidcuts__5->SetBinContent(94,791);
   dminsig_passpidcuts__5->SetBinContent(95,669);
   dminsig_passpidcuts__5->SetBinContent(96,600);
   dminsig_passpidcuts__5->SetBinContent(97,627);
   dminsig_passpidcuts__5->SetBinContent(98,590);
   dminsig_passpidcuts__5->SetBinContent(99,559);
   dminsig_passpidcuts__5->SetBinContent(100,515);
   dminsig_passpidcuts__5->SetBinContent(101,405);
   dminsig_passpidcuts__5->SetBinContent(102,390);
   dminsig_passpidcuts__5->SetBinContent(103,355);
   dminsig_passpidcuts__5->SetBinContent(104,310);
   dminsig_passpidcuts__5->SetBinContent(105,301);
   dminsig_passpidcuts__5->SetBinContent(106,242);
   dminsig_passpidcuts__5->SetBinContent(107,207);
   dminsig_passpidcuts__5->SetBinContent(108,207);
   dminsig_passpidcuts__5->SetBinContent(109,146);
   dminsig_passpidcuts__5->SetBinContent(110,154);
   dminsig_passpidcuts__5->SetBinContent(111,137);
   dminsig_passpidcuts__5->SetBinContent(112,116);
   dminsig_passpidcuts__5->SetBinContent(113,101);
   dminsig_passpidcuts__5->SetBinContent(114,86);
   dminsig_passpidcuts__5->SetBinContent(115,76);
   dminsig_passpidcuts__5->SetBinContent(116,73);
   dminsig_passpidcuts__5->SetBinContent(117,78);
   dminsig_passpidcuts__5->SetBinContent(118,44);
   dminsig_passpidcuts__5->SetBinContent(119,50);
   dminsig_passpidcuts__5->SetBinContent(120,43);
   dminsig_passpidcuts__5->SetBinContent(121,40);
   dminsig_passpidcuts__5->SetBinContent(122,38);
   dminsig_passpidcuts__5->SetBinContent(123,35);
   dminsig_passpidcuts__5->SetBinContent(124,28);
   dminsig_passpidcuts__5->SetBinContent(125,38);
   dminsig_passpidcuts__5->SetBinContent(126,25);
   dminsig_passpidcuts__5->SetBinContent(127,24);
   dminsig_passpidcuts__5->SetBinContent(128,23);
   dminsig_passpidcuts__5->SetBinContent(129,30);
   dminsig_passpidcuts__5->SetBinContent(130,14);
   dminsig_passpidcuts__5->SetBinContent(131,9);
   dminsig_passpidcuts__5->SetBinContent(132,17);
   dminsig_passpidcuts__5->SetBinContent(133,13);
   dminsig_passpidcuts__5->SetBinContent(134,17);
   dminsig_passpidcuts__5->SetBinContent(135,20);
   dminsig_passpidcuts__5->SetBinContent(136,18);
   dminsig_passpidcuts__5->SetBinContent(137,17);
   dminsig_passpidcuts__5->SetBinContent(138,16);
   dminsig_passpidcuts__5->SetBinContent(139,14);
   dminsig_passpidcuts__5->SetBinContent(140,13);
   dminsig_passpidcuts__5->SetBinContent(141,14);
   dminsig_passpidcuts__5->SetBinContent(142,16);
   dminsig_passpidcuts__5->SetBinContent(143,12);
   dminsig_passpidcuts__5->SetBinContent(144,16);
   dminsig_passpidcuts__5->SetBinContent(145,4);
   dminsig_passpidcuts__5->SetBinContent(146,19);
   dminsig_passpidcuts__5->SetBinContent(147,19);
   dminsig_passpidcuts__5->SetBinContent(148,7);
   dminsig_passpidcuts__5->SetBinContent(149,20);
   dminsig_passpidcuts__5->SetBinContent(150,14);
   dminsig_passpidcuts__5->SetBinContent(151,17);
   dminsig_passpidcuts__5->SetBinContent(152,12);
   dminsig_passpidcuts__5->SetBinContent(153,15);
   dminsig_passpidcuts__5->SetBinContent(154,17);
   dminsig_passpidcuts__5->SetBinContent(155,11);
   dminsig_passpidcuts__5->SetBinContent(156,17);
   dminsig_passpidcuts__5->SetBinContent(157,9);
   dminsig_passpidcuts__5->SetBinContent(158,14);
   dminsig_passpidcuts__5->SetBinContent(159,9);
   dminsig_passpidcuts__5->SetBinContent(160,13);
   dminsig_passpidcuts__5->SetBinContent(161,10);
   dminsig_passpidcuts__5->SetBinContent(162,9);
   dminsig_passpidcuts__5->SetBinContent(163,16);
   dminsig_passpidcuts__5->SetBinContent(164,6);
   dminsig_passpidcuts__5->SetBinContent(165,7);
   dminsig_passpidcuts__5->SetBinContent(166,9);
   dminsig_passpidcuts__5->SetBinContent(167,9);
   dminsig_passpidcuts__5->SetBinContent(168,20);
   dminsig_passpidcuts__5->SetBinContent(169,9);
   dminsig_passpidcuts__5->SetBinContent(170,6);
   dminsig_passpidcuts__5->SetBinContent(171,8);
   dminsig_passpidcuts__5->SetBinContent(172,10);
   dminsig_passpidcuts__5->SetBinContent(173,12);
   dminsig_passpidcuts__5->SetBinContent(174,11);
   dminsig_passpidcuts__5->SetBinContent(175,12);
   dminsig_passpidcuts__5->SetBinContent(176,14);
   dminsig_passpidcuts__5->SetBinContent(177,10);
   dminsig_passpidcuts__5->SetBinContent(178,8);
   dminsig_passpidcuts__5->SetBinContent(179,11);
   dminsig_passpidcuts__5->SetBinContent(180,11);
   dminsig_passpidcuts__5->SetBinContent(181,7);
   dminsig_passpidcuts__5->SetBinContent(182,6);
   dminsig_passpidcuts__5->SetBinContent(183,10);
   dminsig_passpidcuts__5->SetBinContent(184,7);
   dminsig_passpidcuts__5->SetBinContent(185,9);
   dminsig_passpidcuts__5->SetBinContent(186,9);
   dminsig_passpidcuts__5->SetBinContent(187,7);
   dminsig_passpidcuts__5->SetBinContent(188,8);
   dminsig_passpidcuts__5->SetBinContent(189,4);
   dminsig_passpidcuts__5->SetEntries(22260);
   dminsig_passpidcuts__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   dminsig_passpidcuts__5->SetFillColor(ci);

   ci = TColor::GetColor("#6666ff");
   dminsig_passpidcuts__5->SetLineColor(ci);
   dminsig_passpidcuts__5->SetLineWidth(2);
   dminsig_passpidcuts__5->SetMarkerStyle(24);
   dminsig_passpidcuts__5->SetMarkerSize(0.8);
  dminsig_passpidcuts__5->GetXaxis()->SetTitle("#font[132]{#it{m}(#it{#pi}^{+}#it{#pi}^{#minus}#it{#pi}^{#minus}) [MeV/#font[12]{c}^{2}]}");
   dminsig_passpidcuts__5->GetYaxis()->SetTitleOffset(1.);
   dminsig_passpidcuts__5->GetXaxis()->SetRange(11,190);
   dminsig_passpidcuts__5->GetXaxis()->SetNdivisions(-505);
   dminsig_passpidcuts__5->GetXaxis()->SetLabelFont(132);
   dminsig_passpidcuts__5->GetXaxis()->SetLabelOffset(0.02);
   dminsig_passpidcuts__5->GetXaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__5->GetXaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__5->GetXaxis()->SetTitleFont(132);
   dminsig_passpidcuts__5->GetYaxis()->SetTitle("#font[132]{Candidates/(1 MeV/#font[12]{c}^{2})}");
   dminsig_passpidcuts__5->GetYaxis()->SetLabelFont(132);
   dminsig_passpidcuts__5->GetYaxis()->SetLabelSize(0.09);
   dminsig_passpidcuts__5->GetYaxis()->SetTitleSize(0.09);
   dminsig_passpidcuts__5->GetYaxis()->SetTitleFont(132);
   dminsig_passpidcuts__5->GetZaxis()->SetLabelFont(42);
   dminsig_passpidcuts__5->GetZaxis()->SetLabelSize(0.06);
   dminsig_passpidcuts__5->GetZaxis()->SetTitleSize(0.05);
   dminsig_passpidcuts__5->GetZaxis()->SetTitleFont(42);
   dminsig_passpidcuts__5->Draw("");
   TText *text = new TText(0.75,0.875,"LHCb");
   text->SetNDC();
   text->SetTextAlign(12);
   text->SetTextFont(132);
   text->SetTextSize(0.09);
   text->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
   canvas->SaveAs("Fig8e.pdf");
   canvas->SaveAs("Fig8e.eps");
   canvas->SaveAs("Fig8e.png");
   canvas->SaveAs("Fig8e.root.svnfool");
}


==> figsNotInLatex.sh <==
#!/bin/bash
# find pdf file names from Latex source, extract
# file name with path
# remove curly brackets from file names
grep "\\.pdf" *.tex|perl -ne 'm/(figs.+pdf)/; $tmp=$1; $tmp=~s/[\{\}]//g;  print "$tmp\n"'|sort -u > tmpFigsNotInLatex

# find existing files, compare against list of files
# from Latex source
for f in `find figs -name "*.pdf"`; do if ! grep "$f" tmpFigsNotInLatex >/dev/null; then echo $f; fi; done
rm tmpFigsNotInLatex

